Excess registered deaths in England and Wales during the COVID-19 pandemic, March 2020 to May 2020

Official counts of COVID-19 deaths have been criticized for potentially including people who did not die of COVID-19 but merely died with COVID-19. I address that critique by fitting a generalized additive model to weekly counts of all deaths registered in England and Wales during the 2010s. The model produces baseline rates of death registrations expected without the COVID-19 pandemic, and comparing those baselines to recent counts of registered deaths exposes the emergence of excess deaths late in March 2020. By April's end, England and Wales registered 45,300 $\pm$ 3200 excess deaths of adults aged 45+. Through 22 May, the last day of available all-deaths data, 56,600 $\pm$ 4400 were registered (about 53% of which were of men). Both the ONS's corresponding count of 43,205 death certificates which mention COVID-19, and the Department of Health and Social Care's count of 33,671 deaths, are appreciably less, implying that their counting methods have underestimated, not overestimated, the pandemic's true death toll. If underreporting rates have held steady during May, about 59,000 direct and indirect COVID-19 deaths might have been registered through the end of May but not yet publicly reported in full.

==> anc/adbab.dat <==
WKEDATE	WK	AGE	M	AD	SH	ESTR	ROY	XMAS	LSH	LROY	LESTR	LXMAS	TMIN	TMAX	TSD	TMID	TMDI	TRAN	AQIMIN	AQIMAX	AQIMID
"2010-01-08"	1	"0"	1	25	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-08"	1	"0"	0	36	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-08"	1	"75"	0	1948	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-08"	1	"65"	1	1214	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-08"	1	"85"	1	1683	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-08"	1	"75"	1	2004	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-08"	1	"45"	0	676	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-08"	1	"15"	1	184	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-08"	1	"65"	0	835	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-08"	1	"45"	1	894	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-08"	1	"85"	0	3329	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-08"	1	"1"	1	9	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-08"	1	"1"	0	15	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-08"	1	"15"	0	115	"none"	0	0	0	"NYD"	0	0	1	-8.5	3.6	3.78	-2.17	-4.01	12.1	2	3	2.7013
"2010-01-15"	2	"0"	1	40	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-15"	2	"0"	0	29	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-15"	2	"1"	1	17	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-15"	2	"75"	0	1958	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-15"	2	"1"	0	12	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-15"	2	"85"	0	3183	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-15"	2	"45"	0	570	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-15"	2	"75"	1	1925	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-15"	2	"65"	0	778	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-15"	2	"65"	1	1082	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-15"	2	"85"	1	1719	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-15"	2	"15"	0	117	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-15"	2	"15"	1	214	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-15"	2	"45"	1	895	"none"	0	0	0	"none"	0	0	0	-5.3	6.6	2.89	0.39	2.56	11.9	2.64	3.18	2.8701
"2010-01-22"	3	"0"	0	31	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-22"	3	"1"	0	9	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-22"	3	"0"	1	35	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-22"	3	"75"	1	1755	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-22"	3	"65"	0	736	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-22"	3	"1"	1	9	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-22"	3	"75"	0	1746	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-22"	3	"45"	1	826	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-22"	3	"15"	0	128	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-22"	3	"65"	1	1045	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-22"	3	"85"	0	3045	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-22"	3	"85"	1	1609	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-22"	3	"15"	1	219	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-22"	3	"45"	0	566	"none"	0	0	0	"none"	0	0	0	0.5	8.1	2.84	4.67	4.29	7.6	2.36	3	2.6883
"2010-01-29"	4	"75"	0	1672	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-01-29"	4	"0"	0	29	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-01-29"	4	"45"	0	530	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-01-29"	4	"75"	1	1687	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-01-29"	4	"1"	0	12	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-01-29"	4	"0"	1	39	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-01-29"	4	"85"	0	2847	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-01-29"	4	"45"	1	770	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-01-29"	4	"65"	0	690	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-01-29"	4	"1"	1	9	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-01-29"	4	"65"	1	976	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-01-29"	4	"85"	1	1458	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-01-29"	4	"15"	0	114	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-01-29"	4	"15"	1	222	"none"	0	0	0	"none"	0	0	0	-1.3	7.5	2.46	3.26	-1.41	8.8	2.36	3.36	2.9091
"2010-02-05"	5	"0"	1	32	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-05"	5	"1"	1	11	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-05"	5	"75"	0	1488	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-05"	5	"75"	1	1635	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-05"	5	"0"	0	40	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-05"	5	"65"	0	674	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-05"	5	"45"	0	544	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-05"	5	"45"	1	764	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-05"	5	"1"	0	7	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-05"	5	"15"	1	203	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-05"	5	"85"	0	2648	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-05"	5	"15"	0	114	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-05"	5	"65"	1	914	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-05"	5	"85"	1	1441	"none"	0	0	0	"none"	0	0	0	-2.8	9.5	4.07	2.82	-0.44	12.3	2.82	3	2.8831
"2010-02-12"	6	"1"	0	14	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-12"	6	"0"	0	34	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-12"	6	"15"	0	108	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-12"	6	"75"	0	1391	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-12"	6	"75"	1	1611	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-12"	6	"0"	1	45	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-12"	6	"1"	1	14	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-12"	6	"45"	1	753	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-12"	6	"85"	1	1346	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-12"	6	"15"	1	200	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-12"	6	"45"	0	486	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-12"	6	"85"	0	2518	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-12"	6	"65"	0	633	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-12"	6	"65"	1	963	"none"	0	0	0	"none"	0	0	0	-2.7	5.3	2.49	2.05	-0.77	8	2.55	2.91	2.7662
"2010-02-19"	7	"0"	1	40	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-19"	7	"45"	1	760	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-19"	7	"45"	0	516	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-19"	7	"75"	0	1494	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-19"	7	"15"	0	113	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-19"	7	"0"	0	31	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-19"	7	"1"	1	3	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-19"	7	"65"	1	927	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-19"	7	"85"	0	2461	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-19"	7	"1"	0	14	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-19"	7	"65"	0	633	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-19"	7	"75"	1	1521	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-19"	7	"15"	1	216	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-19"	7	"85"	1	1373	"none"	0	0	0	"none"	0	0	0	-1.5	5.3	2.73	1.91	-0.14	6.8	2.73	3.27	2.9091
"2010-02-26"	8	"0"	0	37	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-02-26"	8	"0"	1	36	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-02-26"	8	"15"	0	118	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-02-26"	8	"45"	0	535	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-02-26"	8	"45"	1	780	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-02-26"	8	"75"	1	1551	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-02-26"	8	"1"	0	13	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-02-26"	8	"1"	1	14	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-02-26"	8	"75"	0	1555	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-02-26"	8	"85"	1	1334	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-02-26"	8	"65"	0	652	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-02-26"	8	"65"	1	948	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-02-26"	8	"85"	0	2499	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-02-26"	8	"15"	1	222	"none"	0	0	0	"none"	0	0	0	-2.4	8.5	3.71	3.17	1.26	10.9	2.73	3	2.8831
"2010-03-05"	9	"0"	0	22	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-05"	9	"75"	0	1474	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-05"	9	"45"	0	487	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-05"	9	"0"	1	33	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-05"	9	"85"	0	2477	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-05"	9	"75"	1	1529	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-05"	9	"1"	0	15	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-05"	9	"45"	1	743	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-05"	9	"85"	1	1288	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-05"	9	"65"	0	607	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-05"	9	"1"	1	16	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-05"	9	"15"	0	113	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-05"	9	"65"	1	940	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-05"	9	"15"	1	235	"none"	0	0	0	"none"	0	0	0	-3.7	8.4	4.27	3.59	0.41	12.1	2.64	3.18	2.9481
"2010-03-12"	10	"45"	1	726	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-12"	10	"0"	0	18	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-12"	10	"0"	1	27	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-12"	10	"45"	0	533	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-12"	10	"1"	1	20	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-12"	10	"75"	0	1471	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-12"	10	"1"	0	8	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-12"	10	"65"	1	912	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-12"	10	"85"	0	2356	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-12"	10	"75"	1	1446	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-12"	10	"65"	0	640	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-12"	10	"15"	1	214	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-12"	10	"85"	1	1297	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-12"	10	"15"	0	120	"none"	0	0	0	"none"	0	0	0	-5.3	8.7	4.87	2.84	-0.75	14	2.91	3.09	3
"2010-03-19"	11	"0"	0	19	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-19"	11	"45"	0	532	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-19"	11	"65"	0	650	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-19"	11	"45"	1	775	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-19"	11	"0"	1	34	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-19"	11	"75"	1	1468	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-19"	11	"1"	0	10	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-19"	11	"1"	1	14	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-19"	11	"75"	0	1427	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-19"	11	"85"	1	1247	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-19"	11	"15"	0	105	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-19"	11	"65"	1	922	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-19"	11	"15"	1	189	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-19"	11	"85"	0	2334	"none"	0	0	0	"none"	0	0	0	0.1	15.9	5.05	7.7	4.86	15.8	3	3.64	3.1169
"2010-03-26"	12	"75"	0	1382	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-03-26"	12	"0"	0	24	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-03-26"	12	"45"	1	725	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-03-26"	12	"75"	1	1488	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-03-26"	12	"45"	0	502	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-03-26"	12	"1"	1	17	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-03-26"	12	"0"	1	37	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-03-26"	12	"1"	0	15	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-03-26"	12	"85"	0	2349	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-03-26"	12	"85"	1	1205	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-03-26"	12	"65"	0	643	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-03-26"	12	"65"	1	923	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-03-26"	12	"15"	0	118	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-03-26"	12	"15"	1	185	"none"	0	0	0	"none"	0	0	0	0.8	14.6	4.39	8.79	1.09	13.8	2.91	3.09	3.013
"2010-04-02"	13	"75"	0	1149	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-02"	13	"45"	0	421	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-02"	13	"45"	1	614	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-02"	13	"1"	0	8	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-02"	13	"0"	0	22	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-02"	13	"0"	1	28	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-02"	13	"75"	1	1236	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-02"	13	"85"	0	1904	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-02"	13	"85"	1	1067	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-02"	13	"15"	1	144	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-02"	13	"65"	0	507	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-02"	13	"65"	1	749	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-02"	13	"15"	0	86	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-02"	13	"1"	1	8	"none"	1	0	0	"none"	0	0	0	1.2	12.1	3.79	7.04	-1.75	10.9	3	3	3
"2010-04-09"	14	"0"	1	35	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-09"	14	"75"	0	1420	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-09"	14	"0"	0	31	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-09"	14	"45"	1	764	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-09"	14	"45"	0	478	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-09"	14	"1"	1	9	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-09"	14	"75"	1	1538	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-09"	14	"1"	0	10	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-09"	14	"85"	1	1276	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-09"	14	"85"	0	2277	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-09"	14	"65"	1	949	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-09"	14	"65"	0	654	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-09"	14	"15"	1	176	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-09"	14	"15"	0	112	"none"	1	0	0	"none"	0	1	0	2.1	16.1	5.03	8.28	1.24	14	3	3.27	3.1169
"2010-04-16"	15	"0"	0	25	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-16"	15	"85"	1	1193	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-16"	15	"0"	1	38	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-16"	15	"45"	0	496	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-16"	15	"45"	1	780	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-16"	15	"1"	0	13	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-16"	15	"1"	1	8	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-16"	15	"75"	0	1447	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-16"	15	"85"	0	2303	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-16"	15	"65"	1	968	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-16"	15	"75"	1	1611	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-16"	15	"65"	0	678	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-16"	15	"15"	1	196	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-16"	15	"15"	0	125	"none"	0	0	0	"none"	0	1	0	2.8	17	5.05	8.69	0.41	14.2	3.09	3.82	3.3247
"2010-04-23"	16	"0"	0	31	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-23"	16	"45"	0	486	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-23"	16	"0"	1	35	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-23"	16	"85"	0	2229	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-23"	16	"1"	0	15	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-23"	16	"1"	1	16	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-23"	16	"75"	0	1327	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-23"	16	"75"	1	1494	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-23"	16	"65"	0	627	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-23"	16	"85"	1	1200	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-23"	16	"45"	1	757	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-23"	16	"15"	0	104	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-23"	16	"65"	1	898	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-23"	16	"15"	1	229	"none"	0	0	0	"none"	0	0	0	-0.3	15.8	6.65	7.38	-1.31	16.1	3.09	3.82	3.5195
"2010-04-30"	17	"0"	1	33	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-04-30"	17	"0"	0	26	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-04-30"	17	"45"	1	740	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-04-30"	17	"85"	0	2262	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-04-30"	17	"1"	0	7	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-04-30"	17	"1"	1	12	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-04-30"	17	"65"	0	652	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-04-30"	17	"75"	1	1523	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-04-30"	17	"75"	0	1334	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-04-30"	17	"85"	1	1196	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-04-30"	17	"45"	0	480	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-04-30"	17	"15"	0	105	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-04-30"	17	"65"	1	912	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-04-30"	17	"15"	1	220	"none"	0	0	0	"none"	0	0	0	2.6	19.8	5.95	12.04	4.66	17.2	3	4.36	3.5325
"2010-05-07"	18	"0"	1	32	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-07"	18	"1"	1	8	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-07"	18	"1"	0	5	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-07"	18	"0"	0	27	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-07"	18	"15"	1	148	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-07"	18	"15"	0	92	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-07"	18	"75"	0	1247	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-07"	18	"85"	1	1092	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-07"	18	"85"	0	1863	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-07"	18	"75"	1	1327	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-07"	18	"65"	1	818	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-07"	18	"45"	1	667	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-07"	18	"45"	0	452	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-07"	18	"65"	0	561	"FMIM"	0	0	0	"none"	0	0	0	1	15.4	4.45	8.71	-3.32	14.4	3.09	3.45	3.1948
"2010-05-14"	19	"15"	0	118	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-14"	19	"0"	0	37	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-14"	19	"15"	1	217	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-14"	19	"1"	1	10	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-14"	19	"45"	0	499	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-14"	19	"45"	1	763	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-14"	19	"75"	0	1462	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-14"	19	"0"	1	33	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-14"	19	"1"	0	15	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-14"	19	"85"	1	1211	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-14"	19	"85"	0	2110	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-14"	19	"65"	1	910	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-14"	19	"65"	0	587	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-14"	19	"75"	1	1511	"none"	0	0	0	"FMIM"	0	0	0	-0.4	13	4.85	7.14	-1.58	13.4	2.91	3.55	3.2338
"2010-05-21"	20	"15"	0	124	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-21"	20	"15"	1	232	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-21"	20	"0"	0	36	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-21"	20	"0"	1	35	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-21"	20	"1"	0	10	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-21"	20	"45"	0	479	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-21"	20	"45"	1	686	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-21"	20	"75"	1	1375	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-21"	20	"85"	0	2182	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-21"	20	"1"	1	12	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-21"	20	"75"	0	1314	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-21"	20	"65"	0	637	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-21"	20	"85"	1	1179	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-21"	20	"65"	1	888	"none"	0	0	0	"none"	0	0	0	2.8	23.8	6.82	12.38	5.24	21	2.82	3.45	3.0519
"2010-05-28"	21	"15"	0	131	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-05-28"	21	"0"	0	35	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-05-28"	21	"15"	1	221	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-05-28"	21	"75"	0	1381	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-05-28"	21	"45"	0	463	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-05-28"	21	"0"	1	43	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-05-28"	21	"85"	1	1145	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-05-28"	21	"75"	1	1480	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-05-28"	21	"1"	0	8	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-05-28"	21	"45"	1	742	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-05-28"	21	"85"	0	2165	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-05-28"	21	"1"	1	18	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-05-28"	21	"65"	0	669	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-05-28"	21	"65"	1	947	"SPR"	0	0	0	"none"	0	0	0	4.8	25.8	6.77	13.9	1.52	21	2.91	4.55	3.5455
"2010-06-04"	22	"15"	1	155	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-04"	22	"0"	1	30	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-04"	22	"15"	0	89	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-04"	22	"45"	1	650	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-04"	22	"0"	0	19	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-04"	22	"1"	1	14	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-04"	22	"75"	0	1207	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-04"	22	"75"	1	1209	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-04"	22	"45"	0	430	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-04"	22	"85"	0	1914	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-04"	22	"85"	1	1082	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-04"	22	"1"	0	6	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-04"	22	"65"	1	813	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-04"	22	"65"	0	558	"none"	0	0	0	"SPR"	0	0	0	7.1	24.6	5.98	13.23	-0.67	17.5	3	4.73	3.5974
"2010-06-11"	23	"45"	0	512	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-11"	23	"0"	0	16	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-11"	23	"15"	1	197	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-11"	23	"15"	0	106	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-11"	23	"65"	0	657	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-11"	23	"0"	1	30	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-11"	23	"45"	1	780	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-11"	23	"75"	1	1424	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-11"	23	"65"	1	870	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-11"	23	"1"	1	5	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-11"	23	"85"	1	1222	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-11"	23	"1"	0	9	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-11"	23	"75"	0	1303	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-11"	23	"85"	0	2128	"none"	0	0	0	"none"	0	0	0	8.9	23.9	4.29	14.94	1.71	15	2.91	5	3.3766
"2010-06-18"	24	"15"	1	189	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-18"	24	"0"	1	32	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-18"	24	"15"	0	102	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-18"	24	"75"	0	1203	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-18"	24	"75"	1	1327	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-18"	24	"0"	0	40	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-18"	24	"45"	1	716	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-18"	24	"85"	1	1121	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-18"	24	"65"	0	637	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-18"	24	"45"	0	466	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-18"	24	"1"	1	10	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-18"	24	"1"	0	8	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-18"	24	"85"	0	1802	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-18"	24	"65"	1	860	"none"	0	0	0	"none"	0	0	0	5.8	21.8	5.58	13.52	-1.41	16	2.73	3.36	3.013
"2010-06-25"	25	"15"	0	100	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-06-25"	25	"15"	1	211	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-06-25"	25	"0"	0	20	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-06-25"	25	"75"	0	1219	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-06-25"	25	"75"	1	1283	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-06-25"	25	"65"	0	602	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-06-25"	25	"45"	0	459	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-06-25"	25	"45"	1	686	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-06-25"	25	"1"	1	6	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-06-25"	25	"1"	0	9	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-06-25"	25	"0"	1	37	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-06-25"	25	"85"	0	1944	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-06-25"	25	"85"	1	1050	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-06-25"	25	"65"	1	835	"none"	0	0	0	"none"	0	0	0	6.4	23.4	6.63	15.31	1.79	17	2.91	3.82	3.3377
"2010-07-02"	26	"15"	1	179	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-02"	26	"15"	0	100	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-02"	26	"0"	1	31	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-02"	26	"0"	0	27	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-02"	26	"75"	1	1296	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-02"	26	"75"	0	1348	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-02"	26	"45"	1	720	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-02"	26	"45"	0	441	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-02"	26	"1"	1	9	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-02"	26	"85"	0	2157	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-02"	26	"85"	1	1149	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-02"	26	"65"	0	600	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-02"	26	"65"	1	897	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-02"	26	"1"	0	13	"none"	0	0	0	"none"	0	0	0	11.7	26	5.94	18.59	3.28	14.3	2.82	4.55	3.5844
"2010-07-09"	27	"75"	1	1430	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-09"	27	"15"	0	106	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-09"	27	"15"	1	207	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-09"	27	"0"	0	27	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-09"	27	"0"	1	34	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-09"	27	"75"	0	1258	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-09"	27	"45"	1	731	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-09"	27	"45"	0	472	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-09"	27	"1"	1	14	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-09"	27	"1"	0	6	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-09"	27	"85"	1	1053	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-09"	27	"85"	0	1911	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-09"	27	"65"	1	835	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-09"	27	"65"	0	541	"none"	0	0	0	"none"	0	0	0	8.8	25.5	5.47	16.91	-1.68	16.7	2.55	3.45	2.974
"2010-07-16"	28	"15"	0	94	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-16"	28	"0"	0	38	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-16"	28	"0"	1	36	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-16"	28	"85"	0	1921	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-16"	28	"75"	1	1353	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-16"	28	"75"	0	1229	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-16"	28	"45"	0	440	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-16"	28	"45"	1	734	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-16"	28	"15"	1	197	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-16"	28	"1"	0	11	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-16"	28	"1"	1	15	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-16"	28	"85"	1	1067	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-16"	28	"65"	0	600	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-16"	28	"65"	1	804	"none"	0	0	0	"none"	0	0	0	11.3	25.8	4.38	16.96	0.05	14.5	2.45	3.18	2.7792
"2010-07-23"	29	"15"	0	107	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-23"	29	"0"	1	33	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-23"	29	"75"	1	1338	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-23"	29	"75"	0	1195	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-23"	29	"45"	1	722	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-23"	29	"15"	1	195	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-23"	29	"0"	0	22	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-23"	29	"45"	0	478	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-23"	29	"85"	1	991	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-23"	29	"1"	0	11	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-23"	29	"1"	1	8	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-23"	29	"65"	1	808	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-23"	29	"85"	0	1800	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-23"	29	"65"	0	551	"none"	0	0	0	"none"	0	0	0	10.1	25.6	5.02	16.98	0.01	15.5	2.36	3.64	2.8831
"2010-07-30"	30	"0"	1	40	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-07-30"	30	"1"	1	7	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-07-30"	30	"75"	1	1288	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-07-30"	30	"0"	0	28	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-07-30"	30	"75"	0	1176	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-07-30"	30	"15"	0	98	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-07-30"	30	"1"	0	8	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-07-30"	30	"45"	0	439	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-07-30"	30	"85"	0	1957	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-07-30"	30	"15"	1	191	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-07-30"	30	"65"	1	796	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-07-30"	30	"65"	0	581	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-07-30"	30	"85"	1	1008	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-07-30"	30	"45"	1	636	"none"	0	0	0	"none"	0	0	0	10.4	22.7	4.33	16.89	-0.09	12.3	2.09	2.91	2.4416
"2010-08-06"	31	"15"	1	224	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-06"	31	"15"	0	131	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-06"	31	"75"	1	1344	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-06"	31	"0"	0	33	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-06"	31	"0"	1	28	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-06"	31	"45"	1	700	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-06"	31	"1"	0	7	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-06"	31	"1"	1	10	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-06"	31	"75"	0	1213	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-06"	31	"85"	1	1018	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-06"	31	"45"	0	511	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-06"	31	"65"	1	834	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-06"	31	"85"	0	1810	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-06"	31	"65"	0	600	"none"	0	0	0	"none"	0	0	0	9.8	20.6	4.23	15.68	-1.21	10.8	2.27	2.91	2.5714
"2010-08-13"	32	"15"	0	114	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-13"	32	"15"	1	213	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-13"	32	"75"	0	1220	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-13"	32	"0"	1	38	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-13"	32	"45"	0	451	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-13"	32	"75"	1	1258	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-13"	32	"1"	0	14	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-13"	32	"0"	0	24	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-13"	32	"85"	0	1927	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-13"	32	"45"	1	635	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-13"	32	"1"	1	6	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-13"	32	"65"	0	585	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-13"	32	"85"	1	1031	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-13"	32	"65"	1	801	"none"	0	0	0	"none"	0	0	0	9.2	21.3	4.32	15.64	-0.04	12.1	2.27	3	2.6883
"2010-08-20"	33	"15"	0	111	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-20"	33	"0"	0	20	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-20"	33	"15"	1	169	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-20"	33	"1"	1	8	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-20"	33	"75"	0	1232	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-20"	33	"0"	1	26	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-20"	33	"1"	0	12	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-20"	33	"45"	0	461	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-20"	33	"45"	1	683	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-20"	33	"75"	1	1372	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-20"	33	"85"	0	2024	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-20"	33	"85"	1	1039	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-20"	33	"65"	0	573	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-20"	33	"65"	1	852	"none"	0	0	0	"none"	0	0	0	9.6	22.3	4.92	16.16	0.52	12.7	2.27	3.82	2.987
"2010-08-27"	34	"1"	0	2	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-08-27"	34	"15"	1	193	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-08-27"	34	"15"	0	85	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-08-27"	34	"0"	1	28	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-08-27"	34	"0"	0	30	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-08-27"	34	"75"	1	1319	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-08-27"	34	"85"	0	2003	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-08-27"	34	"1"	1	11	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-08-27"	34	"45"	0	476	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-08-27"	34	"45"	1	684	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-08-27"	34	"75"	0	1212	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-08-27"	34	"65"	0	590	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-08-27"	34	"85"	1	1120	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-08-27"	34	"65"	1	872	"none"	0	0	0	"none"	0	0	0	9.2	21.9	4.2	15.21	-0.96	12.7	2.27	2.91	2.5714
"2010-09-03"	35	"15"	1	159	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-03"	35	"45"	1	623	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-03"	35	"45"	0	422	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-03"	35	"15"	0	90	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-03"	35	"1"	0	6	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-03"	35	"0"	1	26	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-03"	35	"0"	0	26	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-03"	35	"1"	1	7	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-03"	35	"65"	1	765	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-03"	35	"65"	0	527	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-03"	35	"85"	1	1005	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-03"	35	"75"	1	1177	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-03"	35	"75"	0	1139	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-03"	35	"85"	0	1736	"LMIA"	0	0	0	"none"	0	0	0	5.1	20.8	6	13.52	-1.69	15.7	2.64	3.45	3.026
"2010-09-10"	36	"65"	0	633	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-10"	36	"15"	0	112	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-10"	36	"65"	1	906	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-10"	36	"45"	1	716	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-10"	36	"0"	0	21	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-10"	36	"1"	1	11	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-10"	36	"1"	0	11	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-10"	36	"15"	1	210	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-10"	36	"75"	0	1311	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-10"	36	"75"	1	1373	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-10"	36	"0"	1	33	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-10"	36	"45"	0	460	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-10"	36	"85"	1	1097	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-10"	36	"85"	0	2067	"none"	0	0	0	"LMIA"	0	0	0	9.1	20.1	4.44	15.43	1.91	11	2.45	3.27	2.9221
"2010-09-17"	37	"65"	0	591	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-17"	37	"15"	0	105	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-17"	37	"65"	1	885	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-17"	37	"45"	0	460	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-17"	37	"0"	0	31	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-17"	37	"15"	1	215	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-17"	37	"1"	0	8	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-17"	37	"1"	1	13	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-17"	37	"75"	0	1200	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-17"	37	"75"	1	1334	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-17"	37	"0"	1	37	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-17"	37	"85"	0	2016	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-17"	37	"45"	1	746	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-17"	37	"85"	1	1077	"none"	0	0	0	"none"	0	0	0	6.4	20	4.11	13.96	-1.47	13.6	2.45	3	2.8182
"2010-09-24"	38	"65"	1	828	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-09-24"	38	"65"	0	627	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-09-24"	38	"15"	1	227	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-09-24"	38	"1"	0	5	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-09-24"	38	"15"	0	90	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-09-24"	38	"0"	1	30	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-09-24"	38	"1"	1	14	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-09-24"	38	"75"	0	1348	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-09-24"	38	"75"	1	1303	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-09-24"	38	"45"	0	446	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-09-24"	38	"45"	1	685	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-09-24"	38	"85"	0	2128	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-09-24"	38	"0"	0	37	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-09-24"	38	"85"	1	1171	"none"	0	0	0	"none"	0	0	0	5.5	20.6	4.56	13.86	-0.1	15.1	2.64	3.55	2.9481
"2010-10-01"	39	"65"	1	837	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-01"	39	"65"	0	603	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-01"	39	"15"	1	185	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-01"	39	"15"	0	97	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-01"	39	"0"	1	43	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-01"	39	"0"	0	25	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-01"	39	"75"	1	1319	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-01"	39	"1"	0	13	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-01"	39	"75"	0	1245	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-01"	39	"45"	1	676	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-01"	39	"45"	0	484	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-01"	39	"85"	1	1128	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-01"	39	"1"	1	10	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-01"	39	"85"	0	2090	"none"	0	0	0	"none"	0	0	0	3.5	16.3	4.19	11.59	-2.27	12.8	2.27	3	2.6364
"2010-10-08"	40	"75"	0	1384	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-08"	40	"65"	1	839	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-08"	40	"15"	0	111	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-08"	40	"15"	1	204	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-08"	40	"65"	0	616	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-08"	40	"0"	0	28	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-08"	40	"0"	1	38	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-08"	40	"1"	0	7	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-08"	40	"85"	0	2143	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-08"	40	"85"	1	1191	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-08"	40	"75"	1	1401	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-08"	40	"45"	0	483	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-08"	40	"45"	1	731	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-08"	40	"1"	1	17	"none"	0	0	0	"none"	0	0	0	7	19	4.05	13.2	1.61	12	2.36	2.91	2.7013
"2010-10-15"	41	"65"	0	598	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-15"	41	"65"	1	869	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-15"	41	"15"	0	105	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-15"	41	"15"	1	202	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-15"	41	"0"	0	35	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-15"	41	"0"	1	35	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-15"	41	"75"	1	1412	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-15"	41	"85"	0	2106	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-15"	41	"75"	0	1291	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-15"	41	"45"	1	807	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-15"	41	"1"	0	10	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-15"	41	"45"	0	508	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-15"	41	"85"	1	1222	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-15"	41	"1"	1	18	"none"	0	0	0	"none"	0	0	0	5.8	18.7	3.87	11.33	-1.87	12.9	2.55	3.09	2.9351
"2010-10-22"	42	"0"	1	23	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-22"	42	"65"	0	614	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-22"	42	"15"	0	118	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-22"	42	"65"	1	881	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-22"	42	"0"	0	23	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-22"	42	"1"	1	15	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-22"	42	"75"	0	1343	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-22"	42	"75"	1	1423	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-22"	42	"1"	0	7	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-22"	42	"85"	0	2218	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-22"	42	"45"	0	499	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-22"	42	"15"	1	200	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-22"	42	"45"	1	706	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-22"	42	"85"	1	1215	"none"	0	0	0	"none"	0	0	0	1.2	13.4	4.83	7.66	-3.66	12.2	2.27	3.09	2.7143
"2010-10-29"	43	"65"	1	873	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-10-29"	43	"0"	0	28	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-10-29"	43	"65"	0	589	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-10-29"	43	"15"	1	207	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-10-29"	43	"1"	0	13	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-10-29"	43	"0"	1	27	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-10-29"	43	"15"	0	116	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-10-29"	43	"75"	1	1454	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-10-29"	43	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-10-29"	43	"75"	0	1407	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-10-29"	43	"45"	1	738	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-10-29"	43	"85"	0	2160	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-10-29"	43	"85"	1	1190	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-10-29"	43	"45"	0	460	"none"	0	0	0	"none"	0	0	0	-1	15.3	5.28	8.89	1.23	16.3	2.45	3	2.7403
"2010-11-05"	44	"65"	0	653	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-05"	44	"15"	0	114	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-05"	44	"65"	1	928	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-05"	44	"75"	0	1392	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-05"	44	"15"	1	204	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-05"	44	"0"	0	28	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-05"	44	"45"	0	484	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-05"	44	"75"	1	1459	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-05"	44	"1"	0	6	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-05"	44	"0"	1	38	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-05"	44	"85"	0	2321	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-05"	44	"45"	1	731	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-05"	44	"1"	1	15	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-05"	44	"85"	1	1295	"none"	0	0	0	"none"	0	0	0	7.1	16.4	3.06	11.6	2.71	9.3	2.36	3	2.8312
"2010-11-12"	45	"65"	0	609	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-12"	45	"0"	1	28	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-12"	45	"15"	0	104	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-12"	45	"15"	1	203	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-12"	45	"0"	0	30	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-12"	45	"1"	1	12	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-12"	45	"75"	0	1340	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-12"	45	"75"	1	1489	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-12"	45	"1"	0	4	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-12"	45	"45"	0	511	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-12"	45	"45"	1	710	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-12"	45	"65"	1	898	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-12"	45	"85"	0	2229	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-12"	45	"85"	1	1239	"none"	0	0	0	"none"	0	0	0	0.8	12.6	3.94	6.54	-5.06	11.8	2.55	4.36	3.1688
"2010-11-19"	46	"0"	0	23	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-19"	46	"65"	0	640	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-19"	46	"1"	0	4	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-19"	46	"15"	1	208	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-19"	46	"75"	1	1485	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-19"	46	"0"	1	32	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-19"	46	"15"	0	111	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-19"	46	"75"	0	1371	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-19"	46	"85"	1	1212	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-19"	46	"65"	1	900	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-19"	46	"1"	1	7	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-19"	46	"45"	1	701	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-19"	46	"45"	0	484	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-19"	46	"85"	0	2259	"none"	0	0	0	"none"	0	0	0	-1.2	9.4	3.8	5.04	-1.49	10.6	2.36	2.91	2.6234
"2010-11-26"	47	"15"	0	104	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-11-26"	47	"15"	1	203	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-11-26"	47	"0"	1	32	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-11-26"	47	"45"	1	713	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-11-26"	47	"65"	0	606	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-11-26"	47	"0"	0	25	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-11-26"	47	"45"	0	485	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-11-26"	47	"75"	0	1449	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-11-26"	47	"85"	0	2210	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-11-26"	47	"1"	0	11	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-11-26"	47	"1"	1	12	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-11-26"	47	"65"	1	896	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-11-26"	47	"85"	1	1244	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-11-26"	47	"75"	1	1483	"none"	0	0	0	"none"	0	0	0	-3.5	7.4	3.38	3.14	-1.91	10.9	1.82	2.82	2.2987
"2010-12-03"	48	"0"	0	29	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-03"	48	"15"	0	93	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-03"	48	"65"	1	902	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-03"	48	"0"	1	22	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-03"	48	"65"	0	614	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-03"	48	"75"	1	1413	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-03"	48	"45"	0	502	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-03"	48	"45"	1	697	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-03"	48	"15"	1	187	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-03"	48	"85"	1	1206	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-03"	48	"1"	0	5	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-03"	48	"1"	1	14	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-03"	48	"75"	0	1351	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-03"	48	"85"	0	2185	"none"	0	0	0	"none"	0	0	0	-7.5	2.2	3.29	-2.15	-5.29	9.7	2.45	2.91	2.5714
"2010-12-10"	49	"65"	0	685	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-10"	49	"65"	1	1051	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-10"	49	"0"	0	21	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-10"	49	"15"	0	126	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-10"	49	"75"	0	1574	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-10"	49	"15"	1	212	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-10"	49	"45"	0	542	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-10"	49	"0"	1	38	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-10"	49	"85"	0	2752	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-10"	49	"75"	1	1762	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-10"	49	"1"	0	14	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-10"	49	"45"	1	854	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-10"	49	"85"	1	1546	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-10"	49	"1"	1	15	"none"	0	0	0	"none"	0	0	0	-6.8	7	4.75	-0.96	1.19	13.8	2.73	3.18	2.961
"2010-12-17"	50	"45"	1	901	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-17"	50	"65"	0	658	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-17"	50	"0"	0	27	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-17"	50	"0"	1	35	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-17"	50	"15"	0	135	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-17"	50	"65"	1	984	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-17"	50	"45"	0	565	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-17"	50	"1"	1	12	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-17"	50	"75"	0	1551	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-17"	50	"15"	1	214	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-17"	50	"1"	0	11	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-17"	50	"85"	0	2718	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-17"	50	"75"	1	1642	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-17"	50	"85"	1	1427	"none"	0	0	0	"none"	0	0	0	-4.2	7.5	3.68	2.21	3.17	11.7	2.45	2.91	2.6494
"2010-12-24"	51	"45"	0	593	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-24"	51	"65"	0	759	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-24"	51	"65"	1	1037	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-24"	51	"0"	0	25	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-24"	51	"15"	0	156	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-24"	51	"15"	1	249	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-24"	51	"1"	0	20	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-24"	51	"45"	1	870	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-24"	51	"0"	1	39	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-24"	51	"75"	1	1743	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-24"	51	"1"	1	15	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-24"	51	"75"	0	1722	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-24"	51	"85"	1	1471	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-24"	51	"85"	0	2784	"none"	0	0	0	"none"	0	0	0	-12.4	1	4.28	-4.26	-6.46	13.4	2.18	3.18	2.7403
"2010-12-31"	52	"65"	1	874	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2010-12-31"	52	"75"	1	1395	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2010-12-31"	52	"75"	0	1466	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2010-12-31"	52	"0"	1	24	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2010-12-31"	52	"45"	0	510	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2010-12-31"	52	"15"	1	132	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2010-12-31"	52	"65"	0	640	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2010-12-31"	52	"45"	1	744	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2010-12-31"	52	"1"	0	8	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2010-12-31"	52	"0"	0	16	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2010-12-31"	52	"15"	0	86	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2010-12-31"	52	"1"	1	13	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2010-12-31"	52	"85"	1	1339	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2010-12-31"	52	"85"	0	2439	"none"	0	0	2	"none"	0	0	0	-9.7	6.4	5.61	0.86	5.11	16.1	2.18	3.18	2.6753
"2011-01-07"	1	"0"	1	24	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-07"	1	"0"	0	30	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-07"	1	"75"	0	1872	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-07"	1	"65"	1	1152	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-07"	1	"85"	1	1715	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-07"	1	"75"	1	1870	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-07"	1	"45"	0	619	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-07"	1	"15"	1	190	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-07"	1	"65"	0	865	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-07"	1	"45"	1	929	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-07"	1	"85"	0	3230	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-07"	1	"1"	1	18	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-07"	1	"1"	0	12	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-07"	1	"15"	0	116	"NYD"	0	0	0	"none"	0	0	2	-1.7	8.6	3.09	2.62	1.76	10.3	2.64	2.91	2.7922
"2011-01-14"	2	"0"	1	35	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-14"	2	"0"	0	24	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-14"	2	"1"	1	16	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-14"	2	"75"	0	1923	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-14"	2	"1"	0	16	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-14"	2	"85"	0	3359	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-14"	2	"45"	0	717	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-14"	2	"75"	1	1901	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-14"	2	"65"	0	844	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-14"	2	"65"	1	1170	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-14"	2	"85"	1	1760	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-14"	2	"15"	0	136	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-14"	2	"15"	1	242	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-14"	2	"45"	1	984	"none"	0	0	0	"NYD"	0	0	0	-0.3	12.3	4.21	6.1	3.48	12.6	2.73	3	2.8831
"2011-01-21"	3	"0"	0	22	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-21"	3	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-21"	3	"0"	1	34	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-21"	3	"75"	1	1660	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-21"	3	"65"	0	728	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-21"	3	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-21"	3	"75"	0	1673	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-21"	3	"45"	1	839	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-21"	3	"15"	0	142	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-21"	3	"65"	1	1036	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-21"	3	"85"	0	2875	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-21"	3	"85"	1	1601	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-21"	3	"15"	1	246	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-21"	3	"45"	0	564	"none"	0	0	0	"none"	0	0	0	-3.4	11.5	4.61	4.68	-1.42	14.9	2.73	3.09	2.8701
"2011-01-28"	4	"75"	0	1479	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-01-28"	4	"0"	0	26	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-01-28"	4	"45"	0	537	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-01-28"	4	"75"	1	1593	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-01-28"	4	"1"	0	15	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-01-28"	4	"0"	1	43	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-01-28"	4	"85"	0	2665	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-01-28"	4	"45"	1	826	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-01-28"	4	"65"	0	675	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-01-28"	4	"1"	1	14	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-01-28"	4	"65"	1	976	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-01-28"	4	"85"	1	1374	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-01-28"	4	"15"	0	123	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-01-28"	4	"15"	1	208	"none"	0	0	0	"none"	0	0	0	-3.3	7.5	3.26	3.05	-1.63	10.8	2.64	2.91	2.8312
"2011-02-04"	5	"0"	1	31	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-04"	5	"1"	1	7	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-04"	5	"75"	0	1426	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-04"	5	"75"	1	1521	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-04"	5	"0"	0	13	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-04"	5	"65"	0	689	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-04"	5	"45"	0	570	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-04"	5	"45"	1	767	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-04"	5	"1"	0	12	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-04"	5	"15"	1	206	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-04"	5	"85"	0	2529	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-04"	5	"15"	0	121	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-04"	5	"65"	1	975	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-04"	5	"85"	1	1368	"none"	0	0	0	"none"	0	0	0	-4.3	11.4	5.33	3.13	0.08	15.7	2.36	3.27	2.9351
"2011-02-11"	6	"1"	0	6	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-11"	6	"0"	0	30	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-11"	6	"15"	0	99	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-11"	6	"75"	0	1419	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-11"	6	"75"	1	1507	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-11"	6	"0"	1	39	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-11"	6	"1"	1	12	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-11"	6	"45"	1	756	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-11"	6	"85"	1	1411	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-11"	6	"15"	1	203	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-11"	6	"45"	0	523	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-11"	6	"85"	0	2382	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-11"	6	"65"	0	692	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-11"	6	"65"	1	939	"none"	0	0	0	"none"	0	0	0	-0.8	11.7	3.8	8.21	5.08	12.5	2.64	3.64	3.1818
"2011-02-18"	7	"0"	1	41	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-18"	7	"45"	1	775	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-18"	7	"45"	0	508	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-18"	7	"75"	0	1434	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-18"	7	"15"	0	116	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-18"	7	"0"	0	23	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-18"	7	"1"	1	12	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-18"	7	"65"	1	898	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-18"	7	"85"	0	2284	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-18"	7	"1"	0	4	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-18"	7	"65"	0	617	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-18"	7	"75"	1	1523	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-18"	7	"15"	1	224	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-18"	7	"85"	1	1297	"none"	0	0	0	"none"	0	0	0	1	9.9	3.01	5.47	-2.74	8.9	2.82	3.73	3.026
"2011-02-25"	8	"0"	0	24	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-02-25"	8	"0"	1	33	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-02-25"	8	"15"	0	101	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-02-25"	8	"45"	0	485	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-02-25"	8	"45"	1	728	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-02-25"	8	"75"	1	1424	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-02-25"	8	"1"	0	9	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-02-25"	8	"1"	1	8	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-02-25"	8	"75"	0	1389	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-02-25"	8	"85"	1	1321	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-02-25"	8	"65"	0	640	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-02-25"	8	"65"	1	847	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-02-25"	8	"85"	0	2238	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-02-25"	8	"15"	1	186	"none"	0	0	0	"none"	0	0	0	2	12.8	3.61	6.14	0.66	10.8	2.82	4.18	3.3766
"2011-03-04"	9	"0"	0	23	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-04"	9	"75"	0	1364	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-04"	9	"45"	0	513	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-04"	9	"0"	1	37	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-04"	9	"85"	0	2232	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-04"	9	"75"	1	1450	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-04"	9	"1"	0	12	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-04"	9	"45"	1	761	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-04"	9	"85"	1	1265	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-04"	9	"65"	0	614	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-04"	9	"1"	1	15	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-04"	9	"15"	0	118	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-04"	9	"65"	1	881	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-04"	9	"15"	1	168	"none"	0	0	0	"none"	0	0	0	-1.1	9.3	3.19	4.29	-1.85	10.4	2.91	3.27	3.0649
"2011-03-11"	10	"45"	1	736	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-11"	10	"0"	0	22	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-11"	10	"0"	1	44	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-11"	10	"45"	0	477	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-11"	10	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-11"	10	"75"	0	1381	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-11"	10	"1"	0	11	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-11"	10	"65"	1	977	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-11"	10	"85"	0	2339	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-11"	10	"75"	1	1477	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-11"	10	"65"	0	647	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-11"	10	"15"	1	196	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-11"	10	"85"	1	1228	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-11"	10	"15"	0	103	"none"	0	0	0	"none"	0	0	0	-3.6	11.4	4.97	4.66	0.37	15	2.91	3.45	3.1429
"2011-03-18"	11	"0"	0	23	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-18"	11	"45"	0	526	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-18"	11	"65"	0	594	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-18"	11	"45"	1	734	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-18"	11	"0"	1	40	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-18"	11	"75"	1	1524	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-18"	11	"1"	0	18	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-18"	11	"1"	1	11	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-18"	11	"75"	0	1471	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-18"	11	"85"	1	1352	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-18"	11	"15"	0	106	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-18"	11	"65"	1	925	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-18"	11	"15"	1	198	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-18"	11	"85"	0	2319	"none"	0	0	0	"none"	0	0	0	-1.5	12.6	4.09	6.96	2.31	14.1	3	4.27	3.4026
"2011-03-25"	12	"75"	0	1458	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-03-25"	12	"0"	0	30	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-03-25"	12	"45"	1	707	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-03-25"	12	"75"	1	1477	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-03-25"	12	"45"	0	472	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-03-25"	12	"1"	1	13	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-03-25"	12	"0"	1	45	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-03-25"	12	"1"	0	11	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-03-25"	12	"85"	0	2303	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-03-25"	12	"85"	1	1323	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-03-25"	12	"65"	0	653	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-03-25"	12	"65"	1	892	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-03-25"	12	"15"	0	94	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-03-25"	12	"15"	1	218	"none"	0	0	0	"none"	0	0	0	-1.7	16.5	6.29	8.72	1.76	18.2	3	3.91	3.2857
"2011-04-01"	13	"75"	0	1359	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-01"	13	"45"	0	474	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-01"	13	"45"	1	752	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-01"	13	"1"	0	17	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-01"	13	"0"	0	24	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-01"	13	"0"	1	31	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-01"	13	"75"	1	1415	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-01"	13	"85"	0	2231	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-01"	13	"85"	1	1197	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-01"	13	"15"	1	167	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-01"	13	"65"	0	674	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-01"	13	"65"	1	855	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-01"	13	"15"	0	97	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-01"	13	"1"	1	18	"none"	0	0	0	"none"	0	0	0	2.2	15.5	4.91	9.39	0.66	13.3	3	4.91	4.0779
"2011-04-08"	14	"0"	1	35	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-08"	14	"75"	0	1344	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-08"	14	"0"	0	35	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-08"	14	"45"	1	715	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-08"	14	"45"	0	530	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-08"	14	"1"	1	16	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-08"	14	"75"	1	1484	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-08"	14	"1"	0	9	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-08"	14	"85"	1	1271	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-08"	14	"85"	0	2247	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-08"	14	"65"	1	931	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-08"	14	"65"	0	648	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-08"	14	"15"	1	197	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-08"	14	"15"	0	92	"none"	0	0	0	"none"	0	0	0	3	20.3	5.5	11.47	2.09	17.3	3.18	3.82	3.4026
"2011-04-15"	15	"0"	0	34	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-15"	15	"85"	1	1207	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-15"	15	"0"	1	42	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-15"	15	"45"	0	474	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-15"	15	"45"	1	731	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-15"	15	"1"	0	14	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-15"	15	"1"	1	13	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-15"	15	"75"	0	1317	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-15"	15	"85"	0	2194	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-15"	15	"65"	1	936	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-15"	15	"75"	1	1426	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-15"	15	"65"	0	626	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-15"	15	"15"	1	207	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-15"	15	"15"	0	105	"none"	0	0	0	"none"	0	0	0	3.4	19.5	5.49	10.34	-1.13	16.1	3	3.55	3.2078
"2011-04-22"	16	"0"	0	29	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-22"	16	"45"	0	423	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-22"	16	"0"	1	30	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-22"	16	"85"	0	2013	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-22"	16	"1"	0	9	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-22"	16	"1"	1	10	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-22"	16	"75"	0	1195	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-22"	16	"75"	1	1305	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-22"	16	"65"	0	520	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-22"	16	"85"	1	1117	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-22"	16	"45"	1	634	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-22"	16	"15"	0	85	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-22"	16	"65"	1	808	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-22"	16	"15"	1	154	"none"	1	0	0	"none"	0	0	0	4.4	23.4	7.51	12.97	2.63	19	3.27	6.27	4.7143
"2011-04-29"	17	"0"	1	24	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-04-29"	17	"0"	0	22	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-04-29"	17	"45"	1	590	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-04-29"	17	"85"	0	1918	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-04-29"	17	"1"	0	9	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-04-29"	17	"1"	1	11	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-04-29"	17	"65"	0	557	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-04-29"	17	"75"	1	1233	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-04-29"	17	"75"	0	1194	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-04-29"	17	"85"	1	1091	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-04-29"	17	"45"	0	407	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-04-29"	17	"15"	0	92	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-04-29"	17	"65"	1	749	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-04-29"	17	"15"	1	165	"none"	1	1	0	"none"	0	1	0	2.3	22.4	6.03	12.08	-0.89	20.1	3.64	5	4.0519
"2011-05-06"	18	"0"	1	41	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-06"	18	"1"	1	11	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-06"	18	"1"	0	8	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-06"	18	"0"	0	25	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-06"	18	"15"	1	205	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-06"	18	"15"	0	110	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-06"	18	"75"	0	1373	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-06"	18	"85"	1	1298	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-06"	18	"85"	0	2302	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-06"	18	"75"	1	1580	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-06"	18	"65"	1	906	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-06"	18	"45"	1	787	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-06"	18	"45"	0	515	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-06"	18	"65"	0	692	"FMIM"	0	0	0	"none"	1	1	0	1.2	22.2	6.7	11.92	-0.16	21	3.64	4.36	4.013
"2011-05-13"	19	"15"	0	111	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-13"	19	"0"	0	40	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-13"	19	"15"	1	241	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-13"	19	"1"	1	9	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-13"	19	"45"	0	534	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-13"	19	"45"	1	824	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-13"	19	"75"	0	1436	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-13"	19	"0"	1	45	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-13"	19	"1"	0	10	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-13"	19	"85"	1	1309	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-13"	19	"85"	0	2388	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-13"	19	"65"	1	961	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-13"	19	"65"	0	704	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-13"	19	"75"	1	1528	"none"	0	0	0	"FMIM"	0	0	0	5.3	20.7	5	13.31	1.39	15.4	3.18	4.36	3.5195
"2011-05-20"	20	"15"	0	98	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-20"	20	"15"	1	193	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-20"	20	"0"	0	31	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-20"	20	"0"	1	39	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-20"	20	"1"	0	9	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-20"	20	"45"	0	469	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-20"	20	"45"	1	722	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-20"	20	"75"	1	1466	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-20"	20	"85"	0	2020	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-20"	20	"1"	1	11	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-20"	20	"75"	0	1256	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-20"	20	"65"	0	625	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-20"	20	"85"	1	1126	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-20"	20	"65"	1	882	"none"	0	0	0	"none"	0	0	0	4.7	16.3	4.4	11.74	-1.57	11.6	3	3.27	3.1039
"2011-05-27"	21	"15"	0	105	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-05-27"	21	"0"	0	26	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-05-27"	21	"15"	1	197	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-05-27"	21	"75"	0	1284	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-05-27"	21	"45"	0	498	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-05-27"	21	"0"	1	36	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-05-27"	21	"85"	1	1191	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-05-27"	21	"75"	1	1387	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-05-27"	21	"1"	0	7	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-05-27"	21	"45"	1	735	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-05-27"	21	"85"	0	2166	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-05-27"	21	"1"	1	14	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-05-27"	21	"65"	0	642	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-05-27"	21	"65"	1	874	"none"	0	0	0	"none"	0	0	0	4.4	18.9	4.88	11.85	0.11	14.5	3	3.45	3.1299
"2011-06-03"	22	"15"	1	145	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-03"	22	"0"	1	29	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-03"	22	"15"	0	110	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-03"	22	"45"	1	624	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-03"	22	"0"	0	24	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-03"	22	"1"	1	6	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-03"	22	"75"	0	1123	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-03"	22	"75"	1	1227	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-03"	22	"45"	0	426	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-03"	22	"85"	0	1838	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-03"	22	"85"	1	1058	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-03"	22	"1"	0	11	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-03"	22	"65"	1	742	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-03"	22	"65"	0	548	"SPR"	0	0	0	"none"	0	0	0	4.9	23.8	5.69	13.41	1.56	18.9	2.91	3.09	3.013
"2011-06-10"	23	"45"	0	472	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-10"	23	"0"	0	19	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-10"	23	"15"	1	216	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-10"	23	"15"	0	109	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-10"	23	"65"	0	584	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-10"	23	"0"	1	41	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-10"	23	"45"	1	725	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-10"	23	"75"	1	1422	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-10"	23	"65"	1	933	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-10"	23	"1"	1	13	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-10"	23	"85"	1	1251	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-10"	23	"1"	0	10	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-10"	23	"75"	0	1307	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-10"	23	"85"	0	2149	"none"	0	0	0	"SPR"	0	0	0	5.6	21.2	4.74	12.19	-1.23	15.6	2.91	3.36	3.1169
"2011-06-17"	24	"15"	1	183	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-17"	24	"0"	1	39	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-17"	24	"15"	0	113	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-17"	24	"75"	0	1214	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-17"	24	"75"	1	1412	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-17"	24	"0"	0	30	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-17"	24	"45"	1	713	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-17"	24	"85"	1	1197	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-17"	24	"65"	0	582	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-17"	24	"45"	0	514	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-17"	24	"1"	1	8	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-17"	24	"1"	0	10	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-17"	24	"85"	0	2059	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-17"	24	"65"	1	886	"none"	0	0	0	"none"	0	0	0	4.3	20.7	5.58	12.79	0.61	16.4	2.91	3.73	3.1688
"2011-06-24"	25	"15"	0	110	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-06-24"	25	"15"	1	180	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-06-24"	25	"0"	0	21	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-06-24"	25	"75"	0	1310	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-06-24"	25	"75"	1	1372	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-06-24"	25	"65"	0	547	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-06-24"	25	"45"	0	461	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-06-24"	25	"45"	1	665	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-06-24"	25	"1"	1	12	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-06-24"	25	"1"	0	7	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-06-24"	25	"0"	1	38	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-06-24"	25	"85"	0	2008	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-06-24"	25	"85"	1	1123	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-06-24"	25	"65"	1	851	"none"	0	0	0	"none"	0	0	0	6.5	19.8	4.52	13.69	0.89	13.3	2.91	3.18	3.013
"2011-07-01"	26	"15"	1	208	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-01"	26	"15"	0	115	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-01"	26	"0"	1	41	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-01"	26	"0"	0	22	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-01"	26	"75"	1	1278	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-01"	26	"75"	0	1145	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-01"	26	"45"	1	673	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-01"	26	"45"	0	458	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-01"	26	"1"	1	6	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-01"	26	"85"	0	2086	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-01"	26	"85"	1	1176	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-01"	26	"65"	0	598	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-01"	26	"65"	1	899	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-01"	26	"1"	0	4	"none"	0	0	0	"none"	0	0	0	6.7	28	6.83	15.76	2.08	21.3	2.45	4	2.961
"2011-07-08"	27	"75"	1	1320	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-08"	27	"15"	0	108	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-08"	27	"15"	1	193	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-08"	27	"0"	0	25	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-08"	27	"0"	1	39	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-08"	27	"75"	0	1250	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-08"	27	"45"	1	688	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-08"	27	"45"	0	467	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-08"	27	"1"	1	9	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-08"	27	"1"	0	12	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-08"	27	"85"	1	1132	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-08"	27	"85"	0	1987	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-08"	27	"65"	1	874	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-08"	27	"65"	0	600	"none"	0	0	0	"none"	0	0	0	8.7	24.1	5.3	15.7	-0.06	15.4	2.82	4.45	3.6883
"2011-07-15"	28	"15"	0	99	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-15"	28	"0"	0	17	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-15"	28	"0"	1	23	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-15"	28	"85"	0	1970	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-15"	28	"75"	1	1322	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-15"	28	"75"	0	1249	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-15"	28	"45"	0	469	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-15"	28	"45"	1	694	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-15"	28	"15"	1	159	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-15"	28	"1"	0	3	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-15"	28	"1"	1	10	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-15"	28	"85"	1	1079	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-15"	28	"65"	0	578	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-15"	28	"65"	1	789	"none"	0	0	0	"none"	0	0	0	7.6	22.6	5.57	15.19	-0.51	15	2.73	3.45	3.0649
"2011-07-22"	29	"15"	0	106	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-22"	29	"0"	1	39	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-22"	29	"75"	1	1309	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-22"	29	"75"	0	1230	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-22"	29	"45"	1	668	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-22"	29	"15"	1	199	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-22"	29	"0"	0	27	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-22"	29	"45"	0	500	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-22"	29	"85"	1	1100	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-22"	29	"1"	0	8	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-22"	29	"1"	1	13	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-22"	29	"65"	1	808	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-22"	29	"85"	0	1923	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-22"	29	"65"	0	570	"none"	0	0	0	"none"	0	0	0	9.7	18.6	3.47	14.79	-0.41	8.9	2.55	2.82	2.6753
"2011-07-29"	30	"0"	1	44	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-07-29"	30	"1"	1	14	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-07-29"	30	"75"	1	1282	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-07-29"	30	"0"	0	18	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-07-29"	30	"75"	0	1184	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-07-29"	30	"15"	0	94	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-07-29"	30	"1"	0	11	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-07-29"	30	"45"	0	470	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-07-29"	30	"85"	0	1942	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-07-29"	30	"15"	1	166	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-07-29"	30	"65"	1	846	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-07-29"	30	"65"	0	606	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-07-29"	30	"85"	1	1130	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-07-29"	30	"45"	1	648	"none"	0	0	0	"none"	0	0	0	7.8	22.1	5.4	15.35	0.56	14.3	2.82	3.64	3.039
"2011-08-05"	31	"15"	1	196	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-05"	31	"15"	0	101	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-05"	31	"75"	1	1356	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-05"	31	"0"	0	21	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-05"	31	"0"	1	31	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-05"	31	"45"	1	701	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-05"	31	"1"	0	6	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-05"	31	"1"	1	13	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-05"	31	"75"	0	1294	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-05"	31	"85"	1	1138	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-05"	31	"45"	0	481	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-05"	31	"65"	1	838	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-05"	31	"85"	0	2015	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-05"	31	"65"	0	595	"none"	0	0	0	"none"	0	0	0	7.8	25.9	5.69	18.02	2.67	18.1	2.82	4.18	3.5195
"2011-08-12"	32	"15"	0	102	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-12"	32	"15"	1	170	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-12"	32	"75"	0	1239	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-12"	32	"0"	1	38	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-12"	32	"45"	0	455	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-12"	32	"75"	1	1378	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-12"	32	"1"	0	4	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-12"	32	"0"	0	23	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-12"	32	"85"	0	1933	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-12"	32	"45"	1	719	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-12"	32	"1"	1	8	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-12"	32	"65"	0	612	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-12"	32	"85"	1	1074	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-12"	32	"65"	1	818	"none"	0	0	0	"none"	0	0	0	9.1	20.8	4.46	15.12	-2.9	11.7	2.18	2.82	2.6234
"2011-08-19"	33	"15"	0	97	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-19"	33	"0"	0	32	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-19"	33	"15"	1	194	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-19"	33	"1"	1	4	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-19"	33	"75"	0	1177	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-19"	33	"0"	1	33	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-19"	33	"1"	0	6	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-19"	33	"45"	0	451	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-19"	33	"45"	1	668	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-19"	33	"75"	1	1296	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-19"	33	"85"	0	1961	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-19"	33	"85"	1	1118	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-19"	33	"65"	0	576	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-19"	33	"65"	1	811	"none"	0	0	0	"none"	0	0	0	6.9	20.2	5.05	14.79	-0.33	13.3	2.18	2.91	2.6494
"2011-08-26"	34	"1"	0	4	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-08-26"	34	"15"	1	179	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-08-26"	34	"15"	0	108	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-08-26"	34	"0"	1	49	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-08-26"	34	"0"	0	28	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-08-26"	34	"75"	1	1373	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-08-26"	34	"85"	0	1917	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-08-26"	34	"1"	1	8	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-08-26"	34	"45"	0	445	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-08-26"	34	"45"	1	688	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-08-26"	34	"75"	0	1171	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-08-26"	34	"65"	0	541	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-08-26"	34	"85"	1	1128	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-08-26"	34	"65"	1	825	"none"	0	0	0	"none"	0	0	0	8.2	21.7	4.72	15.4	0.61	13.5	2.55	3.09	2.8182
"2011-09-02"	35	"15"	1	154	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-02"	35	"45"	1	608	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-02"	35	"45"	0	410	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-02"	35	"15"	0	100	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-02"	35	"1"	0	7	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-02"	35	"0"	1	29	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-02"	35	"0"	0	24	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-02"	35	"1"	1	10	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-02"	35	"65"	1	724	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-02"	35	"65"	0	498	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-02"	35	"85"	1	1010	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-02"	35	"75"	1	1237	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-02"	35	"75"	0	1132	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-02"	35	"85"	0	1773	"LMIA"	0	0	0	"none"	0	0	0	8.6	22.8	4.5	13.92	-1.48	14.2	2.18	3.36	2.7143
"2011-09-09"	36	"65"	0	603	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-09"	36	"15"	0	89	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-09"	36	"65"	1	859	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-09"	36	"45"	1	680	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-09"	36	"0"	0	24	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-09"	36	"1"	1	8	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-09"	36	"1"	0	9	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-09"	36	"15"	1	160	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-09"	36	"75"	0	1268	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-09"	36	"75"	1	1391	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-09"	36	"0"	1	28	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-09"	36	"45"	0	469	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-09"	36	"85"	1	1177	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-09"	36	"85"	0	2002	"none"	0	0	0	"LMIA"	0	0	0	9.7	20.9	3.65	15.11	1.19	11.2	2.09	3	2.5455
"2011-09-16"	37	"65"	0	589	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-16"	37	"15"	0	99	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-16"	37	"65"	1	812	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-16"	37	"45"	0	452	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-16"	37	"0"	0	21	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-16"	37	"15"	1	180	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-16"	37	"1"	0	8	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-16"	37	"1"	1	19	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-16"	37	"75"	0	1226	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-16"	37	"75"	1	1310	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-16"	37	"0"	1	32	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-16"	37	"85"	0	1973	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-16"	37	"45"	1	707	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-16"	37	"85"	1	1184	"none"	0	0	0	"none"	0	0	0	4.8	22.2	4.98	14.86	-0.25	17.4	2.36	3	2.7403
"2011-09-23"	38	"65"	1	818	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-23"	38	"65"	0	553	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-23"	38	"15"	1	182	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-23"	38	"1"	0	5	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-23"	38	"15"	0	127	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-23"	38	"0"	1	32	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-23"	38	"1"	1	15	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-23"	38	"75"	0	1171	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-23"	38	"75"	1	1338	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-23"	38	"45"	0	462	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-23"	38	"45"	1	645	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-23"	38	"85"	0	2000	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-23"	38	"0"	0	21	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-23"	38	"85"	1	1157	"none"	0	0	0	"none"	0	0	0	7.3	17.9	3.62	13.19	-1.67	10.6	2.09	2.73	2.4156
"2011-09-30"	39	"65"	1	877	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-09-30"	39	"65"	0	635	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-09-30"	39	"15"	1	185	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-09-30"	39	"15"	0	117	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-09-30"	39	"0"	1	30	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-09-30"	39	"0"	0	24	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-09-30"	39	"75"	1	1353	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-09-30"	39	"1"	0	10	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-09-30"	39	"75"	0	1210	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-09-30"	39	"45"	1	712	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-09-30"	39	"45"	0	460	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-09-30"	39	"85"	1	1200	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-09-30"	39	"1"	1	12	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-09-30"	39	"85"	0	2094	"none"	0	0	0	"none"	0	0	0	8.9	27.3	6.06	17.01	3.82	18.4	2.45	4.55	3.3636
"2011-10-07"	40	"75"	0	1301	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-07"	40	"65"	1	822	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-07"	40	"15"	0	102	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-07"	40	"15"	1	166	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-07"	40	"65"	0	600	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-07"	40	"0"	0	27	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-07"	40	"0"	1	38	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-07"	40	"1"	0	3	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-07"	40	"85"	0	2105	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-07"	40	"85"	1	1144	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-07"	40	"75"	1	1333	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-07"	40	"45"	0	450	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-07"	40	"45"	1	615	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-07"	40	"1"	1	13	"none"	0	0	0	"none"	0	0	0	7.1	27.1	5.9	15.89	-1.12	20	2.18	4.55	3.3117
"2011-10-14"	41	"65"	0	570	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-14"	41	"65"	1	855	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-14"	41	"15"	0	95	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-14"	41	"15"	1	193	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-14"	41	"0"	0	39	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-14"	41	"0"	1	30	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-14"	41	"75"	1	1298	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-14"	41	"85"	0	2049	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-14"	41	"75"	0	1212	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-14"	41	"45"	1	696	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-14"	41	"1"	0	8	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-14"	41	"45"	0	506	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-14"	41	"85"	1	1143	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-14"	41	"1"	1	10	"none"	0	0	0	"none"	0	0	0	8.2	18.3	3.31	14.35	-1.54	10.1	2	2.45	2.3117
"2011-10-21"	42	"0"	1	44	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-21"	42	"65"	0	607	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-21"	42	"15"	0	86	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-21"	42	"65"	1	853	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-21"	42	"0"	0	24	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-21"	42	"1"	1	9	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-21"	42	"75"	0	1185	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-21"	42	"75"	1	1380	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-21"	42	"1"	0	7	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-21"	42	"85"	0	1992	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-21"	42	"45"	0	444	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-21"	42	"15"	1	178	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-21"	42	"45"	1	686	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-21"	42	"85"	1	1129	"none"	0	0	0	"none"	0	0	0	1.8	16.7	5.01	9.1	-5.25	14.9	2.36	3.27	2.8571
"2011-10-28"	43	"65"	1	840	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-10-28"	43	"0"	0	23	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-10-28"	43	"65"	0	571	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-10-28"	43	"15"	1	200	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-10-28"	43	"1"	0	5	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-10-28"	43	"0"	1	32	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-10-28"	43	"15"	0	106	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-10-28"	43	"75"	1	1342	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-10-28"	43	"1"	1	12	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-10-28"	43	"75"	0	1295	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-10-28"	43	"45"	1	728	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-10-28"	43	"85"	0	2231	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-10-28"	43	"85"	1	1281	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-10-28"	43	"45"	0	467	"none"	0	0	0	"none"	0	0	0	4.4	18.7	4.36	11.08	1.98	14.3	2.27	3.27	2.8182
"2011-11-04"	44	"65"	0	639	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-04"	44	"15"	0	93	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-04"	44	"65"	1	898	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-04"	44	"75"	0	1337	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-04"	44	"15"	1	192	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-04"	44	"0"	0	27	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-04"	44	"45"	0	540	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-04"	44	"75"	1	1461	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-04"	44	"1"	0	5	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-04"	44	"0"	1	34	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-04"	44	"85"	0	2389	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-04"	44	"45"	1	722	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-04"	44	"1"	1	15	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-04"	44	"85"	1	1288	"none"	0	0	0	"none"	0	0	0	6.3	16.8	3.49	12.56	1.49	10.5	2.36	2.91	2.6494
"2011-11-11"	45	"65"	0	640	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-11"	45	"0"	1	30	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-11"	45	"15"	0	101	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-11"	45	"15"	1	187	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-11"	45	"0"	0	26	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-11"	45	"1"	1	18	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-11"	45	"75"	0	1301	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-11"	45	"75"	1	1420	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-11"	45	"1"	0	12	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-11"	45	"45"	0	451	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-11"	45	"45"	1	698	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-11"	45	"65"	1	887	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-11"	45	"85"	0	2087	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-11"	45	"85"	1	1184	"none"	0	0	0	"none"	0	0	0	2.8	14.2	3.4	9.39	-3.17	11.4	2.55	4.27	3.1558
"2011-11-18"	46	"0"	0	29	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-18"	46	"65"	0	625	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-18"	46	"1"	0	5	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-18"	46	"15"	1	190	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-18"	46	"75"	1	1426	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-18"	46	"0"	1	35	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-18"	46	"15"	0	122	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-18"	46	"75"	0	1306	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-18"	46	"85"	1	1180	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-18"	46	"65"	1	871	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-18"	46	"1"	1	10	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-18"	46	"45"	1	699	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-18"	46	"45"	0	509	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-18"	46	"85"	0	2295	"none"	0	0	0	"none"	0	0	0	4.8	14.9	3.32	9.94	0.54	10.1	2.45	3	2.6494
"2011-11-25"	47	"15"	0	100	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-11-25"	47	"15"	1	174	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-11-25"	47	"0"	1	39	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-11-25"	47	"45"	1	696	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-11-25"	47	"65"	0	594	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-11-25"	47	"0"	0	22	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-11-25"	47	"45"	0	462	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-11-25"	47	"75"	0	1344	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-11-25"	47	"85"	0	2223	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-11-25"	47	"1"	0	6	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-11-25"	47	"1"	1	10	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-11-25"	47	"65"	1	896	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-11-25"	47	"85"	1	1243	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-11-25"	47	"75"	1	1352	"none"	0	0	0	"none"	0	0	0	2	13	3.4	8.44	-1.5	11	2.55	3	2.7922
"2011-12-02"	48	"0"	0	32	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-02"	48	"15"	0	104	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-02"	48	"65"	1	884	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-02"	48	"0"	1	24	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-02"	48	"65"	0	649	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-02"	48	"75"	1	1308	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-02"	48	"45"	0	481	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-02"	48	"45"	1	728	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-02"	48	"15"	1	183	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-02"	48	"85"	1	1232	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-02"	48	"1"	0	8	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-02"	48	"1"	1	14	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-02"	48	"75"	0	1334	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-02"	48	"85"	0	2222	"none"	0	0	0	"none"	0	0	0	1	13.1	4.24	7.89	-0.54	12.1	2.82	3.09	2.974
"2011-12-09"	49	"65"	0	621	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-09"	49	"65"	1	909	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-09"	49	"0"	0	19	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-09"	49	"15"	0	109	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-09"	49	"75"	0	1362	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-09"	49	"15"	1	199	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-09"	49	"45"	0	492	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-09"	49	"0"	1	33	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-09"	49	"85"	0	2433	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-09"	49	"75"	1	1488	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-09"	49	"1"	0	8	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-09"	49	"45"	1	776	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-09"	49	"85"	1	1366	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-09"	49	"1"	1	13	"none"	0	0	0	"none"	0	0	0	1.3	11.9	3.25	5.69	-2.21	10.6	2.82	3	2.9221
"2011-12-16"	50	"45"	1	747	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-16"	50	"65"	0	681	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-16"	50	"0"	0	25	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-16"	50	"0"	1	49	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-16"	50	"15"	0	125	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-16"	50	"65"	1	992	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-16"	50	"45"	0	496	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-16"	50	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-16"	50	"75"	0	1518	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-16"	50	"15"	1	189	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-16"	50	"1"	0	4	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-16"	50	"85"	0	2490	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-16"	50	"75"	1	1610	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-16"	50	"85"	1	1413	"none"	0	0	0	"none"	0	0	0	-0.6	10.3	3.27	3.99	-1.69	10.9	2.55	2.91	2.7792
"2011-12-23"	51	"45"	0	470	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-23"	51	"65"	0	748	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-23"	51	"65"	1	1074	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-23"	51	"0"	0	34	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-23"	51	"15"	0	109	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-23"	51	"15"	1	218	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-23"	51	"1"	0	12	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-23"	51	"45"	1	798	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-23"	51	"0"	1	45	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-23"	51	"75"	1	1664	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-23"	51	"1"	1	13	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-23"	51	"75"	0	1565	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-23"	51	"85"	1	1589	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-23"	51	"85"	0	2805	"none"	0	0	0	"none"	0	0	0	-1.3	11.9	4.6	5.73	1.74	13.2	2.18	2.82	2.4675
"2011-12-30"	52	"65"	1	763	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2011-12-30"	52	"75"	1	1342	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2011-12-30"	52	"75"	0	1249	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2011-12-30"	52	"0"	1	29	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2011-12-30"	52	"45"	0	385	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2011-12-30"	52	"15"	1	107	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2011-12-30"	52	"65"	0	546	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2011-12-30"	52	"45"	1	530	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2011-12-30"	52	"1"	0	8	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2011-12-30"	52	"0"	0	19	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2011-12-30"	52	"15"	0	69	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2011-12-30"	52	"1"	1	14	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2011-12-30"	52	"85"	1	1221	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2011-12-30"	52	"85"	0	2190	"none"	0	0	2	"none"	0	0	0	2.7	12.4	3.15	8.07	2.34	9.7	2.82	3	2.9221
"2012-01-06"	1	"0"	1	22	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-06"	1	"0"	0	26	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-06"	1	"75"	0	1532	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-06"	1	"65"	1	907	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-06"	1	"85"	1	1513	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-06"	1	"75"	1	1608	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-06"	1	"45"	0	532	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-06"	1	"15"	1	95	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-06"	1	"65"	0	663	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-06"	1	"45"	1	723	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-06"	1	"85"	0	2767	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-06"	1	"1"	1	11	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-06"	1	"1"	0	8	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-06"	1	"15"	0	86	"NYD"	0	0	0	"none"	0	0	2	2.1	11.7	3.62	7.41	-0.66	9.6	2.45	2.91	2.7403
"2012-01-13"	2	"0"	1	29	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-13"	2	"0"	0	32	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-13"	2	"1"	1	9	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-13"	2	"75"	0	1623	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-13"	2	"1"	0	8	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-13"	2	"85"	0	2877	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-13"	2	"45"	0	586	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-13"	2	"75"	1	1749	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-13"	2	"65"	0	771	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-13"	2	"65"	1	1024	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-13"	2	"85"	1	1516	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-13"	2	"15"	0	112	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-13"	2	"15"	1	170	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-13"	2	"45"	1	784	"none"	0	0	0	"NYD"	0	0	0	0.4	11	3.2	7.36	-0.06	10.6	2.18	3	2.4545
"2012-01-20"	3	"0"	0	17	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-20"	3	"1"	0	6	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-20"	3	"0"	1	31	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-20"	3	"75"	1	1570	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-20"	3	"65"	0	679	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-20"	3	"1"	1	11	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-20"	3	"75"	0	1477	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-20"	3	"45"	1	727	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-20"	3	"15"	0	99	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-20"	3	"65"	1	922	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-20"	3	"85"	0	2719	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-20"	3	"85"	1	1478	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-20"	3	"15"	1	180	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-20"	3	"45"	0	477	"none"	0	0	0	"none"	0	0	0	-3.5	10.9	5.4	3.49	-3.86	14.4	2.64	5.36	3.4545
"2012-01-27"	4	"75"	0	1433	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-01-27"	4	"0"	0	16	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-01-27"	4	"45"	0	507	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-01-27"	4	"75"	1	1575	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-01-27"	4	"1"	0	14	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-01-27"	4	"0"	1	29	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-01-27"	4	"85"	0	2648	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-01-27"	4	"45"	1	733	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-01-27"	4	"65"	0	649	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-01-27"	4	"1"	1	14	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-01-27"	4	"65"	1	977	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-01-27"	4	"85"	1	1440	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-01-27"	4	"15"	0	101	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-01-27"	4	"15"	1	184	"none"	0	0	0	"none"	0	0	0	0.9	10.7	3.29	6.31	2.82	9.8	2.45	3	2.7143
"2012-02-03"	5	"0"	1	34	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-03"	5	"1"	1	11	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-03"	5	"75"	0	1426	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-03"	5	"75"	1	1513	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-03"	5	"0"	0	18	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-03"	5	"65"	0	648	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-03"	5	"45"	0	506	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-03"	5	"45"	1	739	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-03"	5	"1"	0	15	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-03"	5	"15"	1	167	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-03"	5	"85"	0	2563	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-03"	5	"15"	0	113	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-03"	5	"65"	1	883	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-03"	5	"85"	1	1481	"none"	0	0	0	"none"	0	0	0	-6.5	5.5	3.28	0.26	-6.05	12	2.73	5.36	3.3506
"2012-02-10"	6	"1"	0	6	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-10"	6	"0"	0	22	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-10"	6	"15"	0	102	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-10"	6	"75"	0	1402	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-10"	6	"75"	1	1540	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-10"	6	"0"	1	28	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-10"	6	"1"	1	12	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-10"	6	"45"	1	737	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-10"	6	"85"	1	1477	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-10"	6	"15"	1	210	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-10"	6	"45"	0	500	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-10"	6	"85"	0	2600	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-10"	6	"65"	0	690	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-10"	6	"65"	1	960	"none"	0	0	0	"none"	0	0	0	-7.2	4.7	3.46	-0.71	-0.98	11.9	2.64	3.55	3.2468
"2012-02-17"	7	"0"	1	30	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-17"	7	"45"	1	683	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-17"	7	"45"	0	481	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-17"	7	"75"	0	1517	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-17"	7	"15"	0	104	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-17"	7	"0"	0	23	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-17"	7	"1"	1	11	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-17"	7	"65"	1	950	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-17"	7	"85"	0	2682	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-17"	7	"1"	0	5	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-17"	7	"65"	0	689	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-17"	7	"75"	1	1601	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-17"	7	"15"	1	186	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-17"	7	"85"	1	1570	"none"	0	0	0	"none"	0	0	0	-7.1	10.8	5.43	3.84	4.55	17.9	2.64	5.18	3.4545
"2012-02-24"	8	"0"	0	28	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-02-24"	8	"0"	1	47	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-02-24"	8	"15"	0	96	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-02-24"	8	"45"	0	519	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-02-24"	8	"45"	1	701	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-02-24"	8	"75"	1	1622	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-02-24"	8	"1"	0	2	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-02-24"	8	"1"	1	12	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-02-24"	8	"75"	0	1612	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-02-24"	8	"85"	1	1696	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-02-24"	8	"65"	0	700	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-02-24"	8	"65"	1	967	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-02-24"	8	"85"	0	2855	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-02-24"	8	"15"	1	224	"none"	0	0	0	"none"	0	0	0	-1.4	15.2	4.67	7.45	3.61	16.6	2.27	3	2.7922
"2012-03-02"	9	"0"	0	22	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-02"	9	"75"	0	1600	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-02"	9	"45"	0	543	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-02"	9	"0"	1	33	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-02"	9	"85"	0	2850	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-02"	9	"75"	1	1686	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-02"	9	"1"	0	7	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-02"	9	"45"	1	767	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-02"	9	"85"	1	1524	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-02"	9	"65"	0	663	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-02"	9	"1"	1	15	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-02"	9	"15"	0	95	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-02"	9	"65"	1	951	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-02"	9	"15"	1	183	"none"	0	0	0	"none"	0	0	0	2.4	13.1	3.87	7.91	0.46	10.7	2.27	5	3.2857
"2012-03-09"	10	"45"	1	685	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-09"	10	"0"	0	23	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-09"	10	"0"	1	34	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-09"	10	"45"	0	500	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-09"	10	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-09"	10	"75"	0	1474	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-09"	10	"1"	0	8	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-09"	10	"65"	1	907	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-09"	10	"85"	0	2781	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-09"	10	"75"	1	1600	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-09"	10	"65"	0	678	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-09"	10	"15"	1	225	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-09"	10	"85"	1	1489	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-09"	10	"15"	0	93	"none"	0	0	0	"none"	0	0	0	-0.5	12.7	4.21	6.46	-1.44	13.2	2.82	3.18	3
"2012-03-16"	11	"0"	0	23	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-16"	11	"45"	0	497	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-16"	11	"65"	0	618	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-16"	11	"45"	1	741	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-16"	11	"0"	1	35	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-16"	11	"75"	1	1551	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-16"	11	"1"	0	5	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-16"	11	"1"	1	13	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-16"	11	"75"	0	1439	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-16"	11	"85"	1	1444	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-16"	11	"15"	0	105	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-16"	11	"65"	1	867	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-16"	11	"15"	1	165	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-16"	11	"85"	0	2538	"none"	0	0	0	"none"	0	0	0	0.6	14.4	4.04	7.65	1.19	13.8	2.36	6.27	3.7403
"2012-03-23"	12	"75"	0	1401	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-23"	12	"0"	0	27	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-23"	12	"45"	1	738	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-23"	12	"75"	1	1476	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-23"	12	"45"	0	518	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-23"	12	"1"	1	17	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-23"	12	"0"	1	40	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-23"	12	"1"	0	17	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-23"	12	"85"	0	2428	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-23"	12	"85"	1	1378	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-23"	12	"65"	0	633	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-23"	12	"65"	1	893	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-23"	12	"15"	0	103	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-23"	12	"15"	1	193	"none"	0	0	0	"none"	0	0	0	-0.2	16.8	5.33	8.5	0.85	17	2.91	6.91	3.9091
"2012-03-30"	13	"75"	0	1348	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-03-30"	13	"45"	0	459	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-03-30"	13	"45"	1	711	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-03-30"	13	"1"	0	8	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-03-30"	13	"0"	0	22	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-03-30"	13	"0"	1	39	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-03-30"	13	"75"	1	1421	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-03-30"	13	"85"	0	2397	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-03-30"	13	"85"	1	1382	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-03-30"	13	"15"	1	197	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-03-30"	13	"65"	0	656	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-03-30"	13	"65"	1	885	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-03-30"	13	"15"	0	93	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-03-30"	13	"1"	1	13	"none"	0	0	0	"none"	0	0	0	2.4	19.8	7.44	10.72	2.22	17.4	3.45	7	4.3117
"2012-04-06"	14	"0"	1	32	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-06"	14	"75"	0	1183	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-06"	14	"0"	0	18	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-06"	14	"45"	1	642	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-06"	14	"45"	0	430	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-06"	14	"1"	1	12	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-06"	14	"75"	1	1295	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-06"	14	"1"	0	11	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-06"	14	"85"	1	1152	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-06"	14	"85"	0	2129	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-06"	14	"65"	1	788	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-06"	14	"65"	0	526	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-06"	14	"15"	1	192	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-06"	14	"15"	0	109	"none"	1	0	0	"none"	0	0	0	-2.1	12.5	4.96	6.03	-4.69	14.6	3	3.09	3.0649
"2012-04-13"	15	"0"	0	30	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-13"	15	"85"	1	1375	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-13"	15	"0"	1	35	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-13"	15	"45"	0	496	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-13"	15	"45"	1	659	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-13"	15	"1"	0	11	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-13"	15	"1"	1	15	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-13"	15	"75"	0	1450	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-13"	15	"85"	0	2495	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-13"	15	"65"	1	978	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-13"	15	"75"	1	1509	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-13"	15	"65"	0	661	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-13"	15	"15"	1	178	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-13"	15	"15"	0	100	"none"	1	0	0	"none"	0	1	0	1.1	12.2	4.09	7.61	1.59	11.1	2.73	3.09	2.961
"2012-04-20"	16	"0"	0	26	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-20"	16	"45"	0	530	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-20"	16	"0"	1	46	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-20"	16	"85"	0	2630	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-20"	16	"1"	0	6	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-20"	16	"1"	1	12	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-20"	16	"75"	0	1568	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-20"	16	"75"	1	1663	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-20"	16	"65"	0	751	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-20"	16	"85"	1	1505	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-20"	16	"45"	1	783	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-20"	16	"15"	0	131	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-20"	16	"65"	1	981	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-20"	16	"15"	1	175	"none"	0	0	0	"none"	0	1	0	-1.7	12.7	4.81	6.6	-1.01	14.4	2.91	3.18	3.039
"2012-04-27"	17	"0"	1	34	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-04-27"	17	"0"	0	26	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-04-27"	17	"45"	1	713	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-04-27"	17	"85"	0	2632	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-04-27"	17	"1"	0	9	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-04-27"	17	"1"	1	12	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-04-27"	17	"65"	0	646	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-04-27"	17	"75"	1	1583	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-04-27"	17	"75"	0	1403	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-04-27"	17	"85"	1	1416	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-04-27"	17	"45"	0	514	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-04-27"	17	"15"	0	111	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-04-27"	17	"65"	1	961	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-04-27"	17	"15"	1	177	"none"	0	0	0	"none"	0	0	0	1.6	12.7	4.1	8.13	1.53	11.1	3	3.73	3.2468
"2012-05-04"	18	"0"	1	32	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-04"	18	"1"	1	14	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-04"	18	"1"	0	11	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-04"	18	"0"	0	28	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-04"	18	"15"	1	200	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-04"	18	"15"	0	101	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-04"	18	"75"	0	1434	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-04"	18	"85"	1	1347	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-04"	18	"85"	0	2500	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-04"	18	"75"	1	1502	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-04"	18	"65"	1	952	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-04"	18	"45"	1	686	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-04"	18	"45"	0	485	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-04"	18	"65"	0	663	"none"	0	0	0	"none"	0	0	0	3.8	16.9	4.01	8.96	0.83	13.1	3	3.45	3.1169
"2012-05-11"	19	"15"	0	104	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-11"	19	"0"	0	18	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-11"	19	"15"	1	137	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-11"	19	"1"	1	5	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-11"	19	"45"	0	428	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-11"	19	"45"	1	635	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-11"	19	"75"	0	1278	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-11"	19	"0"	1	36	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-11"	19	"1"	0	11	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-11"	19	"85"	1	1250	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-11"	19	"85"	0	2211	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-11"	19	"65"	1	802	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-11"	19	"65"	0	568	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-11"	19	"75"	1	1374	"FMIM"	0	0	0	"none"	0	0	0	1.7	17.1	5.05	9.49	0.54	15.4	2.91	3.36	3.0779
"2012-05-18"	20	"15"	0	101	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-18"	20	"15"	1	205	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-18"	20	"0"	0	27	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-18"	20	"0"	1	40	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-18"	20	"1"	0	10	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-18"	20	"45"	0	499	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-18"	20	"45"	1	713	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-18"	20	"75"	1	1496	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-18"	20	"85"	0	2367	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-18"	20	"1"	1	13	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-18"	20	"75"	0	1395	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-18"	20	"65"	0	676	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-18"	20	"85"	1	1394	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-18"	20	"65"	1	967	"none"	0	0	0	"FMIM"	0	0	0	1.1	15	5.02	8.75	-0.74	13.9	3	3.36	3.1558
"2012-05-25"	21	"15"	0	98	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-05-25"	21	"0"	0	21	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-05-25"	21	"15"	1	175	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-05-25"	21	"75"	0	1365	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-05-25"	21	"45"	0	476	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-05-25"	21	"0"	1	37	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-05-25"	21	"85"	1	1259	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-05-25"	21	"75"	1	1474	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-05-25"	21	"1"	0	10	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-05-25"	21	"45"	1	701	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-05-25"	21	"85"	0	2348	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-05-25"	21	"1"	1	16	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-05-25"	21	"65"	0	685	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-05-25"	21	"65"	1	937	"none"	0	0	0	"none"	0	0	0	5.9	24.6	7.04	14.03	5.28	18.7	3.09	4.64	3.7532
"2012-06-01"	22	"15"	1	209	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-01"	22	"0"	1	34	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-01"	22	"15"	0	94	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-01"	22	"45"	1	718	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-01"	22	"0"	0	26	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-01"	22	"1"	1	13	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-01"	22	"75"	0	1335	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-01"	22	"75"	1	1538	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-01"	22	"45"	0	472	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-01"	22	"85"	0	2356	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-01"	22	"85"	1	1250	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-01"	22	"1"	0	10	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-01"	22	"65"	1	862	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-01"	22	"65"	0	680	"none"	0	0	0	"none"	0	0	0	9.9	25.1	5.96	16.46	2.44	15.2	2.82	5.18	3.8052
"2012-06-08"	23	"45"	0	361	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-08"	23	"0"	0	22	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-08"	23	"15"	1	98	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-08"	23	"15"	0	87	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-08"	23	"65"	0	481	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-08"	23	"0"	1	20	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-08"	23	"45"	1	485	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-08"	23	"75"	1	1030	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-08"	23	"65"	1	649	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-08"	23	"1"	1	6	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-08"	23	"85"	1	915	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-08"	23	"1"	0	3	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-08"	23	"75"	0	991	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-08"	23	"85"	0	1633	"SPR"	0	1	0	"none"	0	0	0	5.3	18.3	3.87	11.94	-4.52	13	2.73	3	2.8701
"2012-06-15"	24	"15"	1	197	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-15"	24	"0"	1	42	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-15"	24	"15"	0	103	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-15"	24	"75"	0	1461	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-15"	24	"75"	1	1602	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-15"	24	"0"	0	38	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-15"	24	"45"	1	712	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-15"	24	"85"	1	1354	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-15"	24	"65"	0	760	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-15"	24	"45"	0	505	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-15"	24	"1"	1	6	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-15"	24	"1"	0	10	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-15"	24	"85"	0	2346	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-15"	24	"65"	1	1034	"none"	0	0	0	"SPR"	1	0	0	5.3	18.2	4.58	12.08	0.14	12.9	2.82	3	2.9351
"2012-06-22"	25	"15"	0	99	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-22"	25	"15"	1	190	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-22"	25	"0"	0	32	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-22"	25	"75"	0	1288	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-22"	25	"75"	1	1370	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-22"	25	"65"	0	665	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-22"	25	"45"	0	473	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-22"	25	"45"	1	674	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-22"	25	"1"	1	5	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-22"	25	"1"	0	12	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-22"	25	"0"	1	21	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-22"	25	"85"	0	2134	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-22"	25	"85"	1	1229	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-22"	25	"65"	1	862	"none"	0	0	0	"none"	0	0	0	6.9	21.2	4.65	13.59	1.51	14.3	2.91	3.64	3.1299
"2012-06-29"	26	"15"	1	168	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-06-29"	26	"15"	0	88	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-06-29"	26	"0"	1	33	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-06-29"	26	"0"	0	23	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-06-29"	26	"75"	1	1363	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-06-29"	26	"75"	0	1231	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-06-29"	26	"45"	1	677	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-06-29"	26	"45"	0	453	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-06-29"	26	"1"	1	9	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-06-29"	26	"85"	0	2101	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-06-29"	26	"85"	1	1238	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-06-29"	26	"65"	0	617	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-06-29"	26	"65"	1	847	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-06-29"	26	"1"	0	7	"none"	0	0	0	"none"	0	0	0	9.5	24.8	4.98	15.96	2.37	15.3	2.09	2.91	2.6753
"2012-07-06"	27	"75"	1	1362	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-06"	27	"15"	0	74	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-06"	27	"15"	1	192	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-06"	27	"0"	0	23	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-06"	27	"0"	1	41	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-06"	27	"75"	0	1271	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-06"	27	"45"	1	645	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-06"	27	"45"	0	453	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-06"	27	"1"	1	12	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-06"	27	"1"	0	5	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-06"	27	"85"	1	1188	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-06"	27	"85"	0	2118	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-06"	27	"65"	1	898	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-06"	27	"65"	0	623	"none"	0	0	0	"none"	0	0	0	8.8	22.4	3.82	15.78	-0.19	13.6	2.09	2.91	2.4805
"2012-07-13"	28	"15"	0	80	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-13"	28	"0"	0	26	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-13"	28	"0"	1	31	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-13"	28	"85"	0	2016	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-13"	28	"75"	1	1338	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-13"	28	"75"	0	1233	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-13"	28	"45"	0	466	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-13"	28	"45"	1	657	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-13"	28	"15"	1	180	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-13"	28	"1"	0	10	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-13"	28	"1"	1	6	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-13"	28	"85"	1	1217	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-13"	28	"65"	0	613	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-13"	28	"65"	1	880	"none"	0	0	0	"none"	0	0	0	7.9	19.6	3.9	14.58	-1.2	11.7	2.09	2.91	2.4026
"2012-07-20"	29	"15"	0	110	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-20"	29	"0"	1	29	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-20"	29	"75"	1	1255	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-20"	29	"75"	0	1283	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-20"	29	"45"	1	676	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-20"	29	"15"	1	182	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-20"	29	"0"	0	18	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-20"	29	"45"	0	448	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-20"	29	"85"	1	1192	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-20"	29	"1"	0	11	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-20"	29	"1"	1	15	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-20"	29	"65"	1	854	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-20"	29	"85"	0	1970	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-20"	29	"65"	0	641	"none"	0	0	0	"none"	0	0	0	9.4	19.8	3.86	14.83	0.25	10.4	2.09	2.82	2.2987
"2012-07-27"	30	"0"	1	40	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-07-27"	30	"1"	1	7	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-07-27"	30	"75"	1	1326	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-07-27"	30	"0"	0	29	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-07-27"	30	"75"	0	1231	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-07-27"	30	"15"	0	89	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-07-27"	30	"1"	0	8	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-07-27"	30	"45"	0	484	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-07-27"	30	"85"	0	2118	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-07-27"	30	"15"	1	194	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-07-27"	30	"65"	1	896	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-07-27"	30	"65"	0	604	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-07-27"	30	"85"	1	1177	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-07-27"	30	"45"	1	673	"none"	0	0	0	"none"	0	0	0	7.9	26.3	6.22	17.9	3.07	18.4	2.91	5.09	3.6753
"2012-08-03"	31	"15"	1	178	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-03"	31	"15"	0	93	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-03"	31	"75"	1	1331	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-03"	31	"0"	0	25	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-03"	31	"0"	1	31	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-03"	31	"45"	1	675	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-03"	31	"1"	0	5	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-03"	31	"1"	1	8	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-03"	31	"75"	0	1259	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-03"	31	"85"	1	1147	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-03"	31	"45"	0	478	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-03"	31	"65"	1	893	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-03"	31	"85"	0	2184	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-03"	31	"65"	0	634	"none"	0	0	0	"none"	0	0	0	8.3	20.8	4.76	14.91	-2.99	12.5	2.27	2.91	2.6234
"2012-08-10"	32	"15"	0	91	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-10"	32	"15"	1	158	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-10"	32	"75"	0	1225	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-10"	32	"0"	1	43	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-10"	32	"45"	0	447	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-10"	32	"75"	1	1339	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-10"	32	"1"	0	19	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-10"	32	"0"	0	27	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-10"	32	"85"	0	2103	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-10"	32	"45"	1	677	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-10"	32	"1"	1	19	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-10"	32	"65"	0	597	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-10"	32	"85"	1	1213	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-10"	32	"65"	1	850	"none"	0	0	0	"none"	0	0	0	9.9	24.9	5.4	16.26	1.36	15	2.09	3.36	2.6494
"2012-08-17"	33	"15"	0	101	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-17"	33	"0"	0	33	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-17"	33	"15"	1	167	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-17"	33	"1"	1	9	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-17"	33	"75"	0	1257	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-17"	33	"0"	1	21	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-17"	33	"1"	0	5	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-17"	33	"45"	0	454	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-17"	33	"45"	1	654	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-17"	33	"75"	1	1354	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-17"	33	"85"	0	2084	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-17"	33	"85"	1	1190	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-17"	33	"65"	0	602	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-17"	33	"65"	1	844	"none"	0	0	0	"none"	0	0	0	12.1	23.6	4.24	18.31	2.05	11.5	2.27	3.73	2.961
"2012-08-24"	34	"1"	0	11	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-24"	34	"15"	1	160	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-24"	34	"15"	0	123	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-24"	34	"0"	1	28	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-24"	34	"0"	0	34	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-24"	34	"75"	1	1329	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-24"	34	"85"	0	2136	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-24"	34	"1"	1	8	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-24"	34	"45"	0	454	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-24"	34	"45"	1	690	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-24"	34	"75"	0	1289	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-24"	34	"65"	0	587	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-24"	34	"85"	1	1200	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-24"	34	"65"	1	928	"none"	0	0	0	"none"	0	0	0	11.3	24.6	4.75	17.31	-1.01	13.3	2.36	2.82	2.6494
"2012-08-31"	35	"15"	1	155	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-08-31"	35	"45"	1	576	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-08-31"	35	"45"	0	376	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-08-31"	35	"15"	0	88	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-08-31"	35	"1"	0	5	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-08-31"	35	"0"	1	36	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-08-31"	35	"0"	0	26	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-08-31"	35	"1"	1	8	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-08-31"	35	"65"	1	767	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-08-31"	35	"65"	0	526	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-08-31"	35	"85"	1	1029	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-08-31"	35	"75"	1	1211	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-08-31"	35	"75"	0	1077	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-08-31"	35	"85"	0	1737	"LMIA"	0	0	0	"none"	0	0	0	4.9	20.4	4.34	14.65	-2.66	15.5	2.36	2.82	2.5844
"2012-09-07"	36	"65"	0	588	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-07"	36	"15"	0	88	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-07"	36	"65"	1	830	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-07"	36	"45"	1	671	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-07"	36	"0"	0	26	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-07"	36	"1"	1	17	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-07"	36	"1"	0	3	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-07"	36	"15"	1	155	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-07"	36	"75"	0	1268	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-07"	36	"75"	1	1328	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-07"	36	"0"	1	36	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-07"	36	"45"	0	493	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-07"	36	"85"	1	1198	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-07"	36	"85"	0	2147	"none"	0	0	0	"LMIA"	0	0	0	5.8	21.9	5.6	15.33	0.68	16.1	2.09	3	2.5065
"2012-09-14"	37	"65"	0	583	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-14"	37	"15"	0	78	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-14"	37	"65"	1	893	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-14"	37	"45"	0	418	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-14"	37	"0"	0	32	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-14"	37	"15"	1	181	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-14"	37	"1"	0	6	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-14"	37	"1"	1	13	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-14"	37	"75"	0	1185	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-14"	37	"75"	1	1301	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-14"	37	"0"	1	31	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-14"	37	"85"	0	2003	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-14"	37	"45"	1	688	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-14"	37	"85"	1	1228	"none"	0	0	0	"none"	0	0	0	5.1	24.5	6.05	14.26	-1.06	19.4	2.27	3.91	2.8442
"2012-09-21"	38	"65"	1	840	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-21"	38	"65"	0	634	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-21"	38	"15"	1	209	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-21"	38	"1"	0	8	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-21"	38	"15"	0	110	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-21"	38	"0"	1	27	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-21"	38	"1"	1	7	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-21"	38	"75"	0	1210	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-21"	38	"75"	1	1338	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-21"	38	"45"	0	460	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-21"	38	"45"	1	713	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-21"	38	"85"	0	2087	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-21"	38	"0"	0	29	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-21"	38	"85"	1	1166	"none"	0	0	0	"none"	0	0	0	6.5	18.2	4.13	12.35	-1.91	11.7	2.18	2.55	2.3896
"2012-09-28"	39	"65"	1	920	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-09-28"	39	"65"	0	575	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-09-28"	39	"15"	1	147	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-09-28"	39	"15"	0	99	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-09-28"	39	"0"	1	37	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-09-28"	39	"0"	0	22	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-09-28"	39	"75"	1	1393	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-09-28"	39	"1"	0	3	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-09-28"	39	"75"	0	1231	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-09-28"	39	"45"	1	642	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-09-28"	39	"45"	0	452	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-09-28"	39	"85"	1	1217	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-09-28"	39	"1"	1	13	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-09-28"	39	"85"	0	2113	"none"	0	0	0	"none"	0	0	0	2.5	15.5	4.04	10.56	-1.79	13	2.27	2.82	2.4286
"2012-10-05"	40	"75"	0	1228	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-05"	40	"65"	1	896	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-05"	40	"15"	0	81	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-05"	40	"15"	1	153	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-05"	40	"65"	0	612	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-05"	40	"0"	0	29	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-05"	40	"0"	1	37	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-05"	40	"1"	0	3	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-05"	40	"85"	0	2187	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-05"	40	"85"	1	1296	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-05"	40	"75"	1	1411	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-05"	40	"45"	0	452	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-05"	40	"45"	1	670	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-05"	40	"1"	1	13	"none"	0	0	0	"none"	0	0	0	4.7	15.9	3.8	11.43	0.86	11.2	2.36	2.91	2.5195
"2012-10-12"	41	"65"	0	631	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-12"	41	"65"	1	858	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-12"	41	"15"	0	94	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-12"	41	"15"	1	176	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-12"	41	"0"	0	25	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-12"	41	"0"	1	27	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-12"	41	"75"	1	1429	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-12"	41	"85"	0	2326	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-12"	41	"75"	0	1392	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-12"	41	"45"	1	692	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-12"	41	"1"	0	7	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-12"	41	"45"	0	470	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-12"	41	"85"	1	1310	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-12"	41	"1"	1	4	"none"	0	0	0	"none"	0	0	0	3.4	14.2	3.6	9.89	-1.54	10.8	2.27	2.73	2.4805
"2012-10-19"	42	"0"	1	39	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-19"	42	"65"	0	625	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-19"	42	"15"	0	86	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-19"	42	"65"	1	910	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-19"	42	"0"	0	18	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-19"	42	"1"	1	16	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-19"	42	"75"	0	1309	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-19"	42	"75"	1	1441	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-19"	42	"1"	0	8	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-19"	42	"85"	0	2270	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-19"	42	"45"	0	476	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-19"	42	"15"	1	159	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-19"	42	"45"	1	644	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-19"	42	"85"	1	1283	"none"	0	0	0	"none"	0	0	0	0.7	15.4	4.72	9.36	-0.53	14.7	2.18	2.91	2.4935
"2012-10-26"	43	"65"	1	868	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-10-26"	43	"0"	0	22	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-10-26"	43	"65"	0	622	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-10-26"	43	"15"	1	182	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-10-26"	43	"1"	0	16	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-10-26"	43	"0"	1	27	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-10-26"	43	"15"	0	98	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-10-26"	43	"75"	1	1462	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-10-26"	43	"1"	1	15	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-10-26"	43	"75"	0	1380	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-10-26"	43	"45"	1	689	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-10-26"	43	"85"	0	2336	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-10-26"	43	"85"	1	1373	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-10-26"	43	"45"	0	460	"none"	0	0	0	"none"	0	0	0	5	14.1	3.09	10.51	1.15	9.1	2.36	3.64	2.6364
"2012-11-02"	44	"65"	0	660	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-02"	44	"15"	0	103	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-02"	44	"65"	1	919	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-02"	44	"75"	0	1331	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-02"	44	"15"	1	181	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-02"	44	"0"	0	28	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-02"	44	"45"	0	497	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-02"	44	"75"	1	1335	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-02"	44	"1"	0	8	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-02"	44	"0"	1	35	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-02"	44	"85"	0	2297	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-02"	44	"45"	1	661	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-02"	44	"1"	1	13	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-02"	44	"85"	1	1266	"none"	0	0	0	"none"	0	0	0	0.2	11.8	3.78	6.49	-4.02	11.6	2.45	2.82	2.6494
"2012-11-09"	45	"65"	0	669	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-09"	45	"0"	1	38	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-09"	45	"15"	0	111	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-09"	45	"15"	1	193	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-09"	45	"0"	0	28	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-09"	45	"1"	1	15	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-09"	45	"75"	0	1330	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-09"	45	"75"	1	1483	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-09"	45	"1"	0	10	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-09"	45	"45"	0	476	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-09"	45	"45"	1	696	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-09"	45	"65"	1	887	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-09"	45	"85"	0	2382	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-09"	45	"85"	1	1364	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.03	6.38	-0.11	11.1	2.55	4.91	3.2727
"2012-11-16"	46	"0"	0	32	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-16"	46	"65"	0	666	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-16"	46	"1"	0	9	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-16"	46	"15"	1	188	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-16"	46	"75"	1	1480	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-16"	46	"0"	1	37	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-16"	46	"15"	0	100	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-16"	46	"75"	0	1383	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-16"	46	"85"	1	1444	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-16"	46	"65"	1	910	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-16"	46	"1"	1	10	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-16"	46	"45"	1	725	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-16"	46	"45"	0	472	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-16"	46	"85"	0	2444	"none"	0	0	0	"none"	0	0	0	1.8	13.9	3.68	8.37	1.99	12.1	2.36	3.55	2.7922
"2012-11-23"	47	"15"	0	101	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-23"	47	"15"	1	206	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-23"	47	"0"	1	42	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-23"	47	"45"	1	722	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-23"	47	"65"	0	628	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-23"	47	"0"	0	28	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-23"	47	"45"	0	481	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-23"	47	"75"	0	1307	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-23"	47	"85"	0	2371	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-23"	47	"1"	0	12	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-23"	47	"1"	1	6	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-23"	47	"65"	1	894	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-23"	47	"85"	1	1412	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-23"	47	"75"	1	1458	"none"	0	0	0	"none"	0	0	0	1	13.8	3.85	8.17	-0.2	12.8	2.36	3	2.6364
"2012-11-30"	48	"0"	0	28	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-11-30"	48	"15"	0	96	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-11-30"	48	"65"	1	905	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-11-30"	48	"0"	1	30	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-11-30"	48	"65"	0	646	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-11-30"	48	"75"	1	1507	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-11-30"	48	"45"	0	443	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-11-30"	48	"45"	1	693	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-11-30"	48	"15"	1	172	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-11-30"	48	"85"	1	1285	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-11-30"	48	"1"	0	11	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-11-30"	48	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-11-30"	48	"75"	0	1319	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-11-30"	48	"85"	0	2247	"none"	0	0	0	"none"	0	0	0	-2.1	9.7	3.68	4.64	-3.54	11.8	2.55	4	2.961
"2012-12-07"	49	"65"	0	654	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-07"	49	"65"	1	921	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-07"	49	"0"	0	33	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-07"	49	"15"	0	98	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-07"	49	"75"	0	1369	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-07"	49	"15"	1	185	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-07"	49	"45"	0	466	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-07"	49	"0"	1	38	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-07"	49	"85"	0	2404	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-07"	49	"75"	1	1519	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-07"	49	"1"	0	14	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-07"	49	"45"	1	753	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-07"	49	"85"	1	1370	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-07"	49	"1"	1	18	"none"	0	0	0	"none"	0	0	0	-3.6	8.6	4.17	2.47	-2.16	12.2	2.55	2.91	2.6883
"2012-12-14"	50	"45"	1	692	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-14"	50	"65"	0	681	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-14"	50	"0"	0	21	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-14"	50	"0"	1	39	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-14"	50	"15"	0	113	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-14"	50	"65"	1	947	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-14"	50	"45"	0	521	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-14"	50	"1"	1	11	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-14"	50	"75"	0	1471	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-14"	50	"15"	1	221	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-14"	50	"1"	0	12	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-14"	50	"85"	0	2529	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-14"	50	"75"	1	1589	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-14"	50	"85"	1	1539	"none"	0	0	0	"none"	0	0	0	-4.8	8.7	4.64	1.59	-0.89	13.5	2.45	4.09	3
"2012-12-21"	51	"45"	0	583	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-21"	51	"65"	0	780	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-21"	51	"65"	1	1043	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-21"	51	"0"	0	23	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-21"	51	"15"	0	87	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-21"	51	"15"	1	219	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-21"	51	"1"	0	9	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-21"	51	"45"	1	732	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-21"	51	"0"	1	33	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-21"	51	"75"	1	1731	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-21"	51	"1"	1	14	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-21"	51	"75"	0	1612	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-21"	51	"85"	1	1655	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-21"	51	"85"	0	2930	"none"	0	0	0	"none"	0	0	0	2.3	10	2.5	6.27	4.69	7.7	2.36	2.82	2.5714
"2012-12-28"	52	"65"	1	738	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2012-12-28"	52	"75"	1	1226	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2012-12-28"	52	"75"	0	1171	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2012-12-28"	52	"0"	1	24	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2012-12-28"	52	"45"	0	340	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2012-12-28"	52	"15"	1	112	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2012-12-28"	52	"65"	0	502	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2012-12-28"	52	"45"	1	477	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2012-12-28"	52	"1"	0	8	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2012-12-28"	52	"0"	0	16	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2012-12-28"	52	"15"	0	88	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2012-12-28"	52	"1"	1	7	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2012-12-28"	52	"85"	1	1204	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2012-12-28"	52	"85"	0	2183	"none"	0	0	2	"none"	0	0	0	3.5	12.7	2.91	7.54	1.26	9.2	2.45	3	2.7403
"2013-01-04"	1	"0"	1	17	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-04"	1	"0"	0	17	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-04"	1	"75"	0	1727	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-04"	1	"65"	1	1047	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-04"	1	"85"	1	1757	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-04"	1	"75"	1	1734	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-04"	1	"45"	0	500	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-04"	1	"15"	1	129	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-04"	1	"65"	0	733	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-04"	1	"45"	1	679	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-04"	1	"85"	0	3164	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-04"	1	"1"	1	13	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-04"	1	"1"	0	11	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-04"	1	"15"	0	91	"NYD"	0	0	0	"none"	0	0	2	3.2	10.8	2.91	7.57	0.04	7.6	2.27	3	2.7403
"2013-01-11"	2	"0"	1	50	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-11"	2	"0"	0	15	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-11"	2	"1"	1	11	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-11"	2	"75"	0	1788	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-11"	2	"1"	0	16	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-11"	2	"85"	0	3325	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-11"	2	"45"	0	596	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-11"	2	"75"	1	1915	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-11"	2	"65"	0	778	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-11"	2	"65"	1	1071	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-11"	2	"85"	1	1775	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-11"	2	"15"	0	132	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-11"	2	"15"	1	183	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-11"	2	"45"	1	885	"none"	0	0	0	"NYD"	0	0	0	-0.6	10.6	3.66	6.04	-1.53	11.2	2.09	3.09	2.5714
"2013-01-18"	3	"0"	0	22	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-18"	3	"1"	0	6	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-18"	3	"0"	1	32	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-18"	3	"75"	1	1594	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-18"	3	"65"	0	692	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-18"	3	"1"	1	5	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-18"	3	"75"	0	1562	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-18"	3	"45"	1	791	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-18"	3	"15"	0	132	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-18"	3	"65"	1	1001	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-18"	3	"85"	0	2911	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-18"	3	"85"	1	1621	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-18"	3	"15"	1	192	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-18"	3	"45"	0	514	"none"	0	0	0	"none"	0	0	0	-5.2	4.3	2.9	-0.34	-6.38	9.5	2.55	3.27	2.8442
"2013-01-25"	4	"75"	0	1573	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-01-25"	4	"0"	0	25	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-01-25"	4	"45"	0	486	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-01-25"	4	"75"	1	1713	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-01-25"	4	"1"	0	8	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-01-25"	4	"0"	1	24	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-01-25"	4	"85"	0	3011	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-01-25"	4	"45"	1	730	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-01-25"	4	"65"	0	745	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-01-25"	4	"1"	1	12	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-01-25"	4	"65"	1	1035	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-01-25"	4	"85"	1	1614	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-01-25"	4	"15"	0	106	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-01-25"	4	"15"	1	179	"none"	0	0	0	"none"	0	0	0	-4.1	3.2	2.16	-0.44	-0.1	7.3	2.73	3.45	3.013
"2013-02-01"	5	"0"	1	31	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-01"	5	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-01"	5	"75"	0	1554	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-01"	5	"75"	1	1739	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-01"	5	"0"	0	20	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-01"	5	"65"	0	700	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-01"	5	"45"	0	539	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-01"	5	"45"	1	749	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-01"	5	"1"	0	14	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-01"	5	"15"	1	155	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-01"	5	"85"	0	2965	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-01"	5	"15"	0	98	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-01"	5	"65"	1	982	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-01"	5	"85"	1	1758	"none"	0	0	0	"none"	0	0	0	-0.2	12.8	3.84	6.65	7.09	13	2.82	3	2.974
"2013-02-08"	6	"1"	0	11	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-08"	6	"0"	0	29	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-08"	6	"15"	0	102	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-08"	6	"75"	0	1598	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-08"	6	"75"	1	1645	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-08"	6	"0"	1	30	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-08"	6	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-08"	6	"45"	1	740	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-08"	6	"85"	1	1614	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-08"	6	"15"	1	193	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-08"	6	"45"	0	495	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-08"	6	"85"	0	2864	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-08"	6	"65"	0	706	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-08"	6	"65"	1	1007	"none"	0	0	0	"none"	0	0	0	-1.1	9.8	3.36	3.54	-3.11	10.9	2.64	3	2.9481
"2013-02-15"	7	"0"	1	32	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-15"	7	"45"	1	785	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-15"	7	"45"	0	522	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-15"	7	"75"	0	1551	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-15"	7	"15"	0	141	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-15"	7	"0"	0	23	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-15"	7	"1"	1	12	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-15"	7	"65"	1	988	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-15"	7	"85"	0	2788	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-15"	7	"1"	0	19	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-15"	7	"65"	0	694	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-15"	7	"75"	1	1649	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-15"	7	"15"	1	216	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-15"	7	"85"	1	1608	"none"	0	0	0	"none"	0	0	0	-1	9.3	3.41	3.09	-0.44	10.3	2.55	3.91	3.026
"2013-02-22"	8	"0"	0	16	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-02-22"	8	"0"	1	42	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-02-22"	8	"15"	0	114	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-02-22"	8	"45"	0	482	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-02-22"	8	"45"	1	688	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-02-22"	8	"75"	1	1569	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-02-22"	8	"1"	0	14	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-02-22"	8	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-02-22"	8	"75"	0	1563	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-02-22"	8	"85"	1	1645	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-02-22"	8	"65"	0	670	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-02-22"	8	"65"	1	985	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-02-22"	8	"85"	0	2870	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-02-22"	8	"15"	1	178	"none"	0	0	0	"none"	0	0	0	-2.5	9.8	4.19	3.01	-0.08	12.3	2.82	4.82	3.3506
"2013-03-01"	9	"0"	0	18	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-01"	9	"75"	0	1464	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-01"	9	"45"	0	487	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-01"	9	"0"	1	34	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-01"	9	"85"	0	2804	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-01"	9	"75"	1	1615	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-01"	9	"1"	0	13	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-01"	9	"45"	1	755	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-01"	9	"85"	1	1596	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-01"	9	"65"	0	719	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-01"	9	"1"	1	12	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-01"	9	"15"	0	108	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-01"	9	"65"	1	945	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-01"	9	"15"	1	210	"none"	0	0	0	"none"	0	0	0	-1.2	9.9	3.38	2.89	-0.12	11.1	2.73	3.27	2.9221
"2013-03-08"	10	"45"	1	727	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-08"	10	"0"	0	29	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-08"	10	"0"	1	23	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-08"	10	"45"	0	560	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-08"	10	"1"	1	16	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-08"	10	"75"	0	1577	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-08"	10	"1"	0	8	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-08"	10	"65"	1	1011	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-08"	10	"85"	0	2956	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-08"	10	"75"	1	1692	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-08"	10	"65"	0	695	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-08"	10	"15"	1	167	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-08"	10	"85"	1	1669	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-08"	10	"15"	0	112	"none"	0	0	0	"none"	0	0	0	-2.2	13.8	4.73	5.04	2.14	16	2.91	6.82	5
"2013-03-15"	11	"0"	0	16	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-15"	11	"45"	0	489	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-15"	11	"65"	0	688	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-15"	11	"45"	1	772	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-15"	11	"0"	1	39	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-15"	11	"75"	1	1615	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-15"	11	"1"	0	11	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-15"	11	"1"	1	16	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-15"	11	"75"	0	1624	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-15"	11	"85"	1	1638	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-15"	11	"15"	0	108	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-15"	11	"65"	1	980	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-15"	11	"15"	1	205	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-15"	11	"85"	0	2979	"none"	0	0	0	"none"	0	0	0	-4.2	8.1	3.92	2.04	-3	12.3	3	3.09	3.039
"2013-03-22"	12	"75"	0	1581	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-22"	12	"0"	0	34	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-22"	12	"45"	1	743	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-22"	12	"75"	1	1699	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-22"	12	"45"	0	502	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-22"	12	"1"	1	6	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-22"	12	"0"	1	25	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-22"	12	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-22"	12	"85"	0	2976	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-22"	12	"85"	1	1591	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-22"	12	"65"	0	664	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-22"	12	"65"	1	945	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-22"	12	"15"	0	94	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-22"	12	"15"	1	203	"none"	0	0	0	"none"	0	0	0	-1.6	8.5	3.27	3.21	1.18	10.1	2.91	3.64	3.1688
"2013-03-29"	13	"75"	0	1325	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-03-29"	13	"45"	0	413	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-03-29"	13	"45"	1	618	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-03-29"	13	"1"	0	6	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-03-29"	13	"0"	0	16	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-03-29"	13	"0"	1	25	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-03-29"	13	"75"	1	1347	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-03-29"	13	"85"	0	2428	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-03-29"	13	"85"	1	1393	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-03-29"	13	"15"	1	154	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-03-29"	13	"65"	0	588	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-03-29"	13	"65"	1	847	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-03-29"	13	"15"	0	84	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-03-29"	13	"1"	1	16	"none"	1	0	0	"none"	0	0	0	-2.8	4.8	2.37	0.74	-2.47	7.6	3.09	3.82	3.4026
"2013-04-05"	14	"0"	1	39	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-05"	14	"75"	0	1527	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-05"	14	"0"	0	16	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-05"	14	"45"	1	755	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-05"	14	"45"	0	490	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-05"	14	"1"	1	14	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-05"	14	"75"	1	1635	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-05"	14	"1"	0	7	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-05"	14	"85"	1	1618	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-05"	14	"85"	0	2849	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-05"	14	"65"	1	954	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-05"	14	"65"	0	698	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-05"	14	"15"	1	161	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-05"	14	"15"	0	115	"none"	1	0	0	"none"	0	1	0	-3.8	8.1	4.35	2.38	1.64	11.9	3.18	3.82	3.5325
"2013-04-12"	15	"0"	0	25	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-12"	15	"85"	1	1805	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-12"	15	"0"	1	22	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-12"	15	"45"	0	516	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-12"	15	"45"	1	835	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-12"	15	"1"	0	8	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-12"	15	"1"	1	12	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-12"	15	"75"	0	1709	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-12"	15	"85"	0	3194	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-12"	15	"65"	1	1093	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-12"	15	"75"	1	1834	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-12"	15	"65"	0	773	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-12"	15	"15"	1	196	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-12"	15	"15"	0	112	"none"	0	0	0	"none"	0	1	0	-3	11.7	5.21	5.42	3.04	14.7	3.36	6.09	4.1169
"2013-04-19"	16	"0"	0	16	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-19"	16	"45"	0	535	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-19"	16	"0"	1	33	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-19"	16	"85"	0	3065	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-19"	16	"1"	0	13	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-19"	16	"1"	1	11	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-19"	16	"75"	0	1614	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-19"	16	"75"	1	1804	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-19"	16	"65"	0	777	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-19"	16	"85"	1	1743	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-19"	16	"45"	1	817	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-19"	16	"15"	0	85	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-19"	16	"65"	1	1037	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-19"	16	"15"	1	200	"none"	0	0	0	"none"	0	0	0	3.6	17.2	4.55	11	5.58	13.6	3	3.82	3.3377
"2013-04-26"	17	"0"	1	30	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-04-26"	17	"0"	0	18	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-04-26"	17	"45"	1	761	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-04-26"	17	"85"	0	2782	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-04-26"	17	"1"	0	10	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-04-26"	17	"1"	1	7	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-04-26"	17	"65"	0	688	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-04-26"	17	"75"	1	1557	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-04-26"	17	"75"	0	1452	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-04-26"	17	"85"	1	1522	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-04-26"	17	"45"	0	465	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-04-26"	17	"15"	0	112	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-04-26"	17	"65"	1	1005	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-04-26"	17	"15"	1	216	"none"	0	0	0	"none"	0	0	0	0.6	17.5	5.7	9.51	-1.49	16.9	2.64	3.09	2.961
"2013-05-03"	18	"0"	1	26	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-03"	18	"1"	1	13	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-03"	18	"1"	0	10	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-03"	18	"0"	0	37	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-03"	18	"15"	1	231	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-03"	18	"15"	0	99	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-03"	18	"75"	0	1325	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-03"	18	"85"	1	1413	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-03"	18	"85"	0	2565	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-03"	18	"75"	1	1572	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-03"	18	"65"	1	992	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-03"	18	"45"	1	749	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-03"	18	"45"	0	476	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-03"	18	"65"	0	658	"none"	0	0	0	"none"	0	0	0	0.7	16.5	5.96	7.96	-1.54	15.8	3	3.27	3.0649
"2013-05-10"	19	"15"	0	106	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-10"	19	"0"	0	22	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-10"	19	"15"	1	163	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-10"	19	"1"	1	10	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-10"	19	"45"	0	415	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-10"	19	"45"	1	631	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-10"	19	"75"	0	1193	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-10"	19	"0"	1	34	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-10"	19	"1"	0	7	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-10"	19	"85"	1	1220	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-10"	19	"85"	0	2143	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-10"	19	"65"	1	873	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-10"	19	"65"	0	595	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-10"	19	"75"	1	1401	"FMIM"	0	0	0	"none"	0	0	0	5.3	21.3	5.64	12.12	4.16	16	3	3.64	3.1818
"2013-05-17"	20	"15"	0	77	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-17"	20	"15"	1	201	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-17"	20	"0"	0	26	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-17"	20	"0"	1	41	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-17"	20	"1"	0	11	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-17"	20	"45"	0	499	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-17"	20	"45"	1	700	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-17"	20	"75"	1	1594	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-17"	20	"85"	0	2360	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-17"	20	"1"	1	9	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-17"	20	"75"	0	1367	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-17"	20	"65"	0	652	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-17"	20	"85"	1	1328	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-17"	20	"65"	1	981	"none"	0	0	0	"FMIM"	0	0	0	2.1	14.7	4.23	8.68	-3.44	12.6	2.91	3.18	3
"2013-05-24"	21	"15"	0	77	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-24"	21	"0"	0	18	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-24"	21	"15"	1	178	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-24"	21	"75"	0	1332	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-24"	21	"45"	0	445	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-24"	21	"0"	1	34	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-24"	21	"85"	1	1332	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-24"	21	"75"	1	1580	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-24"	21	"1"	0	9	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-24"	21	"45"	1	688	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-24"	21	"85"	0	2331	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-24"	21	"1"	1	15	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-24"	21	"65"	0	649	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-24"	21	"65"	1	840	"none"	0	0	0	"none"	0	0	0	4.4	17.2	4.16	10.39	1.71	12.8	2.91	3.09	3.013
"2013-05-31"	22	"15"	1	137	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-05-31"	22	"0"	1	34	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-05-31"	22	"15"	0	86	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-05-31"	22	"45"	1	592	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-05-31"	22	"0"	0	16	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-05-31"	22	"1"	1	7	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-05-31"	22	"75"	0	1207	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-05-31"	22	"75"	1	1272	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-05-31"	22	"45"	0	444	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-05-31"	22	"85"	0	1947	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-05-31"	22	"85"	1	1151	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-05-31"	22	"1"	0	10	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-05-31"	22	"65"	1	796	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-05-31"	22	"65"	0	632	"SPR"	0	0	0	"none"	0	0	0	3.2	19.3	5.26	11.06	0.66	16.1	3.09	3.64	3.4156
"2013-06-07"	23	"45"	0	479	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-07"	23	"0"	0	19	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-07"	23	"15"	1	190	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-07"	23	"15"	0	108	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-07"	23	"65"	0	680	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-07"	23	"0"	1	23	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-07"	23	"45"	1	685	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-07"	23	"75"	1	1414	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-07"	23	"65"	1	950	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-07"	23	"1"	1	11	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-07"	23	"85"	1	1341	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-07"	23	"1"	0	8	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-07"	23	"75"	0	1389	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-07"	23	"85"	0	2184	"none"	0	0	0	"SPR"	0	0	0	4.9	20.5	6.17	12.46	1.41	15.6	2.45	2.91	2.8312
"2013-06-14"	24	"15"	1	159	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-14"	24	"0"	1	36	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-14"	24	"15"	0	90	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-14"	24	"75"	0	1253	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-14"	24	"75"	1	1369	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-14"	24	"0"	0	21	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-14"	24	"45"	1	686	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-14"	24	"85"	1	1229	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-14"	24	"65"	0	625	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-14"	24	"45"	0	472	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-14"	24	"1"	1	13	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-14"	24	"1"	0	7	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-14"	24	"85"	0	2032	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-14"	24	"65"	1	876	"none"	0	0	0	"none"	0	0	0	7	18.1	4.55	13.02	0.56	11.1	2.55	3.09	2.8571
"2013-06-21"	25	"15"	0	94	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-21"	25	"15"	1	193	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-21"	25	"0"	0	25	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-21"	25	"75"	0	1235	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-21"	25	"75"	1	1388	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-21"	25	"65"	0	653	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-21"	25	"45"	0	467	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-21"	25	"45"	1	670	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-21"	25	"1"	1	18	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-21"	25	"1"	0	6	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-21"	25	"0"	1	32	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-21"	25	"85"	0	2053	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-21"	25	"85"	1	1228	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-21"	25	"65"	1	842	"none"	0	0	0	"none"	0	0	0	8.5	22.4	4.76	14.87	1.85	13.9	2.91	3.36	3.026
"2013-06-28"	26	"15"	1	188	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-06-28"	26	"15"	0	107	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-06-28"	26	"0"	1	23	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-06-28"	26	"0"	0	16	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-06-28"	26	"75"	1	1310	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-06-28"	26	"75"	0	1215	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-06-28"	26	"45"	1	673	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-06-28"	26	"45"	0	431	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-06-28"	26	"1"	1	12	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-06-28"	26	"85"	0	1979	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-06-28"	26	"85"	1	1157	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-06-28"	26	"65"	0	623	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-06-28"	26	"65"	1	846	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-06-28"	26	"1"	0	8	"none"	0	0	0	"none"	0	0	0	5.8	19.2	4.4	13.36	-1.51	13.4	2.18	3	2.6104
"2013-07-05"	27	"75"	1	1336	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-05"	27	"15"	0	93	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-05"	27	"15"	1	169	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-05"	27	"0"	0	28	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-05"	27	"0"	1	24	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-05"	27	"75"	0	1212	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-05"	27	"45"	1	685	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-05"	27	"45"	0	488	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-05"	27	"1"	1	7	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-05"	27	"1"	0	9	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-05"	27	"85"	1	1211	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-05"	27	"85"	0	2012	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-05"	27	"65"	1	861	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-05"	27	"65"	0	628	"none"	0	0	0	"none"	0	0	0	9.1	22.5	4.82	15.16	1.81	13.4	2	3	2.4675
"2013-07-12"	28	"15"	0	100	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-12"	28	"0"	0	25	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-12"	28	"0"	1	26	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-12"	28	"85"	0	1914	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-12"	28	"75"	1	1294	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-12"	28	"75"	0	1200	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-12"	28	"45"	0	426	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-12"	28	"45"	1	666	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-12"	28	"15"	1	174	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-12"	28	"1"	0	11	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-12"	28	"1"	1	15	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-12"	28	"85"	1	1232	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-12"	28	"65"	0	591	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-12"	28	"65"	1	859	"none"	0	0	0	"none"	0	0	0	9.8	26.3	6.84	17.96	2.79	16.5	2.82	4.18	3.3636
"2013-07-19"	29	"15"	0	115	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-19"	29	"0"	1	27	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-19"	29	"75"	1	1367	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-19"	29	"75"	0	1218	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-19"	29	"45"	1	706	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-19"	29	"15"	1	175	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-19"	29	"0"	0	23	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-19"	29	"45"	0	447	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-19"	29	"85"	1	1170	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-19"	29	"1"	0	6	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-19"	29	"1"	1	11	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-19"	29	"65"	1	885	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-19"	29	"85"	0	2060	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-19"	29	"65"	0	580	"none"	0	0	0	"none"	0	0	0	11.2	28.4	7.48	19.98	2.02	17.2	3.36	4.82	3.9351
"2013-07-26"	30	"0"	1	34	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-07-26"	30	"1"	1	6	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-07-26"	30	"75"	1	1287	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-07-26"	30	"0"	0	19	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-07-26"	30	"75"	0	1183	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-07-26"	30	"15"	0	89	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-07-26"	30	"1"	0	8	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-07-26"	30	"45"	0	421	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-07-26"	30	"85"	0	2053	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-07-26"	30	"15"	1	180	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-07-26"	30	"65"	1	821	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-07-26"	30	"65"	0	618	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-07-26"	30	"85"	1	1109	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-07-26"	30	"45"	1	648	"none"	0	0	0	"none"	0	0	0	12.1	28.9	5.63	19.61	-0.36	16.8	2.45	5	3.4545
"2013-08-02"	31	"15"	1	162	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-02"	31	"15"	0	94	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-02"	31	"75"	1	1210	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-02"	31	"0"	0	30	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-02"	31	"0"	1	29	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-02"	31	"45"	1	645	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-02"	31	"1"	0	8	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-02"	31	"1"	1	12	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-02"	31	"75"	0	1120	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-02"	31	"85"	1	1091	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-02"	31	"45"	0	446	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-02"	31	"65"	1	807	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-02"	31	"85"	0	1927	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-02"	31	"65"	0	576	"none"	0	0	0	"none"	0	0	0	11.4	29.7	5.55	19.04	-0.57	18.3	2.09	3.73	2.8831
"2013-08-09"	32	"15"	0	98	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-09"	32	"15"	1	176	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-09"	32	"75"	0	1124	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-09"	32	"0"	1	25	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-09"	32	"45"	0	451	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-09"	32	"75"	1	1327	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-09"	32	"1"	0	1	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-09"	32	"0"	0	22	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-09"	32	"85"	0	1864	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-09"	32	"45"	1	605	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-09"	32	"1"	1	10	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-09"	32	"65"	0	604	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-09"	32	"85"	1	1119	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-09"	32	"65"	1	854	"none"	0	0	0	"none"	0	0	0	8.4	23	5.01	16.66	-2.38	14.6	2.18	3.18	2.7273
"2013-08-16"	33	"15"	0	106	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-16"	33	"0"	0	24	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-16"	33	"15"	1	165	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-16"	33	"1"	1	9	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-16"	33	"75"	0	1132	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-16"	33	"0"	1	28	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-16"	33	"1"	0	13	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-16"	33	"45"	0	478	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-16"	33	"45"	1	656	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-16"	33	"75"	1	1260	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-16"	33	"85"	0	1875	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-16"	33	"85"	1	1089	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-16"	33	"65"	0	576	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-16"	33	"65"	1	819	"none"	0	0	0	"none"	0	0	0	8.9	22.6	4.71	16.13	-0.54	13.7	2.18	2.82	2.4286
"2013-08-23"	34	"1"	0	10	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-23"	34	"15"	1	162	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-23"	34	"15"	0	89	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-23"	34	"0"	1	32	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-23"	34	"0"	0	21	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-23"	34	"75"	1	1263	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-23"	34	"85"	0	1967	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-23"	34	"1"	1	10	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-23"	34	"45"	0	399	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-23"	34	"45"	1	643	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-23"	34	"75"	0	1261	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-23"	34	"65"	0	640	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-23"	34	"85"	1	1200	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-23"	34	"65"	1	876	"none"	0	0	0	"none"	0	0	0	10.5	23.4	4.97	16.98	0.85	12.9	2.09	4	2.8571
"2013-08-30"	35	"15"	1	147	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-08-30"	35	"45"	1	548	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-08-30"	35	"45"	0	416	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-08-30"	35	"15"	0	76	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-08-30"	35	"1"	0	7	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-08-30"	35	"0"	1	17	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-08-30"	35	"0"	0	23	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-08-30"	35	"1"	1	8	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-08-30"	35	"65"	1	783	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-08-30"	35	"65"	0	512	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-08-30"	35	"85"	1	1067	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-08-30"	35	"75"	1	1183	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-08-30"	35	"75"	0	1104	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-08-30"	35	"85"	0	1794	"LMIA"	0	0	0	"none"	0	0	0	10.9	24	5.01	17.01	0.03	13.1	2.27	3.45	3.039
"2013-09-06"	36	"65"	0	616	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-06"	36	"15"	0	82	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-06"	36	"65"	1	868	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-06"	36	"45"	1	634	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-06"	36	"0"	0	18	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-06"	36	"1"	1	13	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-06"	36	"1"	0	10	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-06"	36	"15"	1	208	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-06"	36	"75"	0	1221	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-06"	36	"75"	1	1420	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-06"	36	"0"	1	34	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-06"	36	"45"	0	464	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-06"	36	"85"	1	1234	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-06"	36	"85"	0	2082	"none"	0	0	0	"LMIA"	0	0	0	8.4	25.3	5.87	15.74	-1.27	16.9	2.09	3.82	2.7922
"2013-09-13"	37	"65"	0	559	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-13"	37	"15"	0	100	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-13"	37	"65"	1	878	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-13"	37	"45"	0	438	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-13"	37	"0"	0	28	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-13"	37	"15"	1	147	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-13"	37	"1"	0	11	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-13"	37	"1"	1	8	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-13"	37	"75"	0	1092	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-13"	37	"75"	1	1284	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-13"	37	"0"	1	33	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-13"	37	"85"	0	1961	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-13"	37	"45"	1	661	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-13"	37	"85"	1	1147	"none"	0	0	0	"none"	0	0	0	6.4	19.4	4.02	12.61	-3.13	13	2.09	2.73	2.3766
"2013-09-20"	38	"65"	1	889	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-20"	38	"65"	0	627	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-20"	38	"15"	1	164	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-20"	38	"1"	0	10	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-20"	38	"15"	0	99	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-20"	38	"0"	1	42	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-20"	38	"1"	1	8	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-20"	38	"75"	0	1179	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-20"	38	"75"	1	1347	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-20"	38	"45"	0	411	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-20"	38	"45"	1	683	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-20"	38	"85"	0	2000	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-20"	38	"0"	0	16	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-20"	38	"85"	1	1158	"none"	0	0	0	"none"	0	0	0	5.5	16.7	3.81	11.14	-1.47	11.2	2.18	2.55	2.3506
"2013-09-27"	39	"65"	1	891	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-09-27"	39	"65"	0	636	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-09-27"	39	"15"	1	185	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-09-27"	39	"15"	0	97	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-09-27"	39	"0"	1	25	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-09-27"	39	"0"	0	29	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-09-27"	39	"75"	1	1323	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-09-27"	39	"1"	0	7	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-09-27"	39	"75"	0	1274	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-09-27"	39	"45"	1	696	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-09-27"	39	"45"	0	484	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-09-27"	39	"85"	1	1280	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-09-27"	39	"1"	1	11	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-09-27"	39	"85"	0	2217	"none"	0	0	0	"none"	0	0	0	8.6	20	4.11	14.84	3.71	11.4	2	4.73	2.7662
"2013-10-04"	40	"75"	0	1272	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-04"	40	"65"	1	850	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-04"	40	"15"	0	98	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-04"	40	"15"	1	204	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-04"	40	"65"	0	644	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-04"	40	"0"	0	23	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-04"	40	"0"	1	25	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-04"	40	"1"	0	11	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-04"	40	"85"	0	2165	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-04"	40	"85"	1	1333	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-04"	40	"75"	1	1425	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-04"	40	"45"	0	448	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-04"	40	"45"	1	686	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-04"	40	"1"	1	5	"none"	0	0	0	"none"	0	0	0	9.2	19.3	3.58	14.89	0.05	10.1	2.27	2.91	2.6364
"2013-10-11"	41	"65"	0	631	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-11"	41	"65"	1	907	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-11"	41	"15"	0	107	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-11"	41	"15"	1	209	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-11"	41	"0"	0	27	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-11"	41	"0"	1	31	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-11"	41	"75"	1	1406	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-11"	41	"85"	0	2060	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-11"	41	"75"	0	1208	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-11"	41	"45"	1	650	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-11"	41	"1"	0	9	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-11"	41	"45"	0	452	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-11"	41	"85"	1	1233	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-11"	41	"1"	1	9	"none"	0	0	0	"none"	0	0	0	5.2	18.8	4.44	12.71	-2.18	13.6	2.18	3	2.6234
"2013-10-18"	42	"0"	1	31	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-18"	42	"65"	0	596	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-18"	42	"15"	0	106	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-18"	42	"65"	1	884	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-18"	42	"0"	0	27	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-18"	42	"1"	1	12	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-18"	42	"75"	0	1277	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-18"	42	"75"	1	1452	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-18"	42	"1"	0	6	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-18"	42	"85"	0	2262	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-18"	42	"45"	0	452	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-18"	42	"15"	1	182	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-18"	42	"45"	1	714	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-18"	42	"85"	1	1232	"none"	0	0	0	"none"	0	0	0	5.5	16.6	3.27	11.04	-1.67	11.1	2.27	3	2.5584
"2013-10-25"	43	"65"	1	853	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-10-25"	43	"0"	0	23	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-10-25"	43	"65"	0	629	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-10-25"	43	"15"	1	186	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-10-25"	43	"1"	0	8	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-10-25"	43	"0"	1	28	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-10-25"	43	"15"	0	88	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-10-25"	43	"75"	1	1430	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-10-25"	43	"1"	1	17	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-10-25"	43	"75"	0	1221	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-10-25"	43	"45"	1	662	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-10-25"	43	"85"	0	2267	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-10-25"	43	"85"	1	1354	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-10-25"	43	"45"	0	469	"none"	0	0	0	"none"	0	0	0	5.6	17.8	3.65	13.74	2.7	12.2	2.18	2.82	2.5844
"2013-11-01"	44	"65"	0	618	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-01"	44	"15"	0	104	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-01"	44	"65"	1	928	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-01"	44	"75"	0	1254	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-01"	44	"15"	1	189	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-01"	44	"0"	0	26	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-01"	44	"45"	0	452	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-01"	44	"75"	1	1383	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-01"	44	"1"	0	5	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-01"	44	"0"	1	27	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-01"	44	"85"	0	2182	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-01"	44	"45"	1	651	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-01"	44	"1"	1	10	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-01"	44	"85"	1	1278	"none"	0	0	0	"none"	0	0	0	3.6	15.8	3.35	10.64	-3.11	12.2	2.64	2.91	2.7143
"2013-11-08"	45	"65"	0	674	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-08"	45	"0"	1	38	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-08"	45	"15"	0	94	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-08"	45	"15"	1	182	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-08"	45	"0"	0	27	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-08"	45	"1"	1	7	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-08"	45	"75"	0	1317	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-08"	45	"75"	1	1502	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-08"	45	"1"	0	9	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-08"	45	"45"	0	453	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-08"	45	"45"	1	680	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-08"	45	"65"	1	878	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-08"	45	"85"	0	2234	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-08"	45	"85"	1	1354	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.68	7.81	-2.83	11.5	2.55	3	2.7403
"2013-11-15"	46	"0"	0	34	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-15"	46	"65"	0	680	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-15"	46	"1"	0	14	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-15"	46	"15"	1	212	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-15"	46	"75"	1	1445	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-15"	46	"0"	1	38	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-15"	46	"15"	0	104	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-15"	46	"75"	0	1330	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-15"	46	"85"	1	1322	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-15"	46	"65"	1	848	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-15"	46	"1"	1	15	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-15"	46	"45"	1	734	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-15"	46	"45"	0	488	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-15"	46	"85"	0	2319	"none"	0	0	0	"none"	0	0	0	0.6	12.9	4.22	6.2	-1.61	12.3	2.45	2.91	2.6494
"2013-11-22"	47	"15"	0	109	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-22"	47	"15"	1	201	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-22"	47	"0"	1	28	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-22"	47	"45"	1	756	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-22"	47	"65"	0	627	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-22"	47	"0"	0	26	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-22"	47	"45"	0	427	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-22"	47	"75"	0	1345	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-22"	47	"85"	0	2306	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-22"	47	"1"	0	11	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-22"	47	"1"	1	7	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-22"	47	"65"	1	922	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-22"	47	"85"	1	1356	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-22"	47	"75"	1	1466	"none"	0	0	0	"none"	0	0	0	-1.4	9.5	3.55	5.25	-0.95	10.9	2.36	2.91	2.6364
"2013-11-29"	48	"0"	0	25	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-11-29"	48	"15"	0	108	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-11-29"	48	"65"	1	978	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-11-29"	48	"0"	1	41	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-11-29"	48	"65"	0	610	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-11-29"	48	"75"	1	1578	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-11-29"	48	"45"	0	449	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-11-29"	48	"45"	1	678	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-11-29"	48	"15"	1	216	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-11-29"	48	"85"	1	1340	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-11-29"	48	"1"	0	6	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-11-29"	48	"1"	1	17	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-11-29"	48	"75"	0	1323	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-11-29"	48	"85"	0	2264	"none"	0	0	0	"none"	0	0	0	-1.7	10.6	4.11	4.88	-0.37	12.3	2.55	3	2.8052
"2013-12-06"	49	"65"	0	681	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-06"	49	"65"	1	948	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-06"	49	"0"	0	26	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-06"	49	"15"	0	97	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-06"	49	"75"	0	1367	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-06"	49	"15"	1	198	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-06"	49	"45"	0	464	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-06"	49	"0"	1	25	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-06"	49	"85"	0	2359	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-06"	49	"75"	1	1522	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-06"	49	"1"	0	10	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-06"	49	"45"	1	728	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-06"	49	"85"	1	1466	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-06"	49	"1"	1	13	"none"	0	0	0	"none"	0	0	0	1.5	10	3.02	5.76	0.89	8.5	2.55	3.09	2.7792
"2013-12-13"	50	"45"	1	669	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-13"	50	"65"	0	699	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-13"	50	"0"	0	28	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-13"	50	"0"	1	22	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-13"	50	"15"	0	101	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-13"	50	"65"	1	934	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-13"	50	"45"	0	472	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-13"	50	"1"	1	8	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-13"	50	"75"	0	1381	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-13"	50	"15"	1	217	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-13"	50	"1"	0	11	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-13"	50	"85"	0	2453	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-13"	50	"75"	1	1554	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-13"	50	"85"	1	1484	"none"	0	0	0	"none"	0	0	0	1.6	12	3.54	6.97	1.21	10.4	2.73	4.27	3.1429
"2013-12-20"	51	"45"	0	483	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-20"	51	"65"	0	682	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-20"	51	"65"	1	932	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-20"	51	"0"	0	22	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-20"	51	"15"	0	130	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-20"	51	"15"	1	245	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-20"	51	"1"	0	14	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-20"	51	"45"	1	797	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-20"	51	"0"	1	47	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-20"	51	"75"	1	1557	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-20"	51	"1"	1	13	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-20"	51	"75"	0	1460	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-20"	51	"85"	1	1480	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-20"	51	"85"	0	2471	"none"	0	0	0	"none"	0	0	0	1.6	13	3.87	6.67	-0.3	11.4	2.73	3.09	2.8701
"2013-12-27"	52	"65"	1	617	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2013-12-27"	52	"75"	1	993	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2013-12-27"	52	"75"	0	897	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2013-12-27"	52	"0"	1	18	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2013-12-27"	52	"45"	0	327	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2013-12-27"	52	"15"	1	120	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2013-12-27"	52	"65"	0	443	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2013-12-27"	52	"45"	1	469	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2013-12-27"	52	"1"	0	2	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2013-12-27"	52	"0"	0	23	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2013-12-27"	52	"15"	0	69	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2013-12-27"	52	"1"	1	11	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2013-12-27"	52	"85"	1	993	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2013-12-27"	52	"85"	0	1624	"none"	0	0	2	"none"	0	0	0	0.5	11.6	3.73	6.06	-0.61	11.1	2.64	3.18	3.013
"2014-01-03"	1	"0"	1	20	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-03"	1	"0"	0	16	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-03"	1	"75"	0	1608	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-03"	1	"65"	1	1043	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-03"	1	"85"	1	1767	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-03"	1	"75"	1	1700	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-03"	1	"45"	0	538	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-03"	1	"15"	1	125	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-03"	1	"65"	0	825	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-03"	1	"45"	1	731	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-03"	1	"85"	0	2971	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-03"	1	"1"	1	12	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-03"	1	"1"	0	4	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-03"	1	"15"	0	88	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-10"	2	"0"	1	26	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-10"	2	"0"	0	21	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-10"	2	"1"	1	17	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-10"	2	"75"	0	1647	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-10"	2	"1"	0	8	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-10"	2	"85"	0	2986	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-10"	2	"45"	0	560	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-10"	2	"75"	1	1835	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-10"	2	"65"	0	796	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-10"	2	"65"	1	1089	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-10"	2	"85"	1	1753	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-10"	2	"15"	0	124	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-10"	2	"15"	1	152	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-10"	2	"45"	1	831	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-17"	3	"0"	0	40	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-17"	3	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-17"	3	"0"	1	27	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-17"	3	"75"	1	1659	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-17"	3	"65"	0	725	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-17"	3	"1"	1	6	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-17"	3	"75"	0	1556	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-17"	3	"45"	1	782	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-17"	3	"15"	0	103	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-17"	3	"65"	1	1002	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-17"	3	"85"	0	2785	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-17"	3	"85"	1	1648	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-17"	3	"15"	1	175	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-17"	3	"45"	0	544	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-24"	4	"75"	0	1422	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-24"	4	"0"	0	19	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-24"	4	"45"	0	486	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-24"	4	"75"	1	1586	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-24"	4	"1"	0	6	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-24"	4	"0"	1	29	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-24"	4	"85"	0	2551	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-24"	4	"45"	1	742	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-24"	4	"65"	0	719	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-24"	4	"1"	1	12	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-24"	4	"65"	1	977	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-24"	4	"85"	1	1524	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-24"	4	"15"	0	107	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-24"	4	"15"	1	194	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-31"	5	"0"	1	27	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-01-31"	5	"1"	1	11	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-01-31"	5	"75"	0	1396	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-01-31"	5	"75"	1	1555	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-01-31"	5	"0"	0	27	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-01-31"	5	"65"	0	676	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-01-31"	5	"45"	0	484	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-01-31"	5	"45"	1	765	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-01-31"	5	"1"	0	10	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-01-31"	5	"15"	1	200	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-01-31"	5	"85"	0	2575	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-01-31"	5	"15"	0	113	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-01-31"	5	"65"	1	980	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-01-31"	5	"85"	1	1439	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-02-07"	6	"1"	0	7	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-07"	6	"0"	0	19	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-07"	6	"15"	0	110	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-07"	6	"75"	0	1419	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-07"	6	"75"	1	1518	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-07"	6	"0"	1	28	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-07"	6	"1"	1	17	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-07"	6	"45"	1	770	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-07"	6	"85"	1	1542	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-07"	6	"15"	1	193	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-07"	6	"45"	0	476	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-07"	6	"85"	0	2479	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-07"	6	"65"	0	674	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-07"	6	"65"	1	892	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-14"	7	"0"	1	33	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-14"	7	"45"	1	698	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-14"	7	"45"	0	498	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-14"	7	"75"	0	1424	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-14"	7	"15"	0	110	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-14"	7	"0"	0	25	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-14"	7	"1"	1	15	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-14"	7	"65"	1	981	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-14"	7	"85"	0	2461	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-14"	7	"1"	0	12	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-14"	7	"65"	0	671	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-14"	7	"75"	1	1535	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-14"	7	"15"	1	218	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-14"	7	"85"	1	1505	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-21"	8	"0"	0	27	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-21"	8	"0"	1	31	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-21"	8	"15"	0	110	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-21"	8	"45"	0	486	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-21"	8	"45"	1	705	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-21"	8	"75"	1	1547	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-21"	8	"1"	0	10	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-21"	8	"1"	1	18	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-21"	8	"75"	0	1438	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-21"	8	"85"	1	1684	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-21"	8	"65"	0	685	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-21"	8	"65"	1	949	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-21"	8	"85"	0	2536	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-21"	8	"15"	1	200	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-28"	9	"0"	0	36	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-02-28"	9	"75"	0	1401	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-02-28"	9	"45"	0	522	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-02-28"	9	"0"	1	34	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-02-28"	9	"85"	0	2573	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-02-28"	9	"75"	1	1588	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-02-28"	9	"1"	0	11	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-02-28"	9	"45"	1	718	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-02-28"	9	"85"	1	1427	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-02-28"	9	"65"	0	701	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-02-28"	9	"1"	1	11	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-02-28"	9	"15"	0	116	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-02-28"	9	"65"	1	1043	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-02-28"	9	"15"	1	196	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-03-07"	10	"45"	1	702	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-07"	10	"0"	0	20	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-07"	10	"0"	1	24	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-07"	10	"45"	0	468	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-07"	10	"1"	1	11	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-07"	10	"75"	0	1389	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-07"	10	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-07"	10	"65"	1	922	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-07"	10	"85"	0	2383	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-07"	10	"75"	1	1478	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-07"	10	"65"	0	685	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-07"	10	"15"	1	210	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-07"	10	"85"	1	1407	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-07"	10	"15"	0	119	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-14"	11	"0"	0	25	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-14"	11	"45"	0	505	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-14"	11	"65"	0	670	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-14"	11	"45"	1	771	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-14"	11	"0"	1	27	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-14"	11	"75"	1	1454	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-14"	11	"1"	0	18	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-14"	11	"1"	1	8	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-14"	11	"75"	0	1413	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-14"	11	"85"	1	1396	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-14"	11	"15"	0	123	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-14"	11	"65"	1	959	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-14"	11	"15"	1	209	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-14"	11	"85"	0	2420	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-21"	12	"75"	0	1416	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-21"	12	"0"	0	21	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-21"	12	"45"	1	729	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-21"	12	"75"	1	1479	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-21"	12	"45"	0	496	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-21"	12	"1"	1	9	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-21"	12	"0"	1	33	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-21"	12	"1"	0	6	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-21"	12	"85"	0	2305	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-21"	12	"85"	1	1391	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-21"	12	"65"	0	657	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-21"	12	"65"	1	955	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-21"	12	"15"	0	115	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-21"	12	"15"	1	215	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-28"	13	"75"	0	1351	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-03-28"	13	"45"	0	484	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-03-28"	13	"45"	1	722	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-03-28"	13	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-03-28"	13	"0"	0	37	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-03-28"	13	"0"	1	39	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-03-28"	13	"75"	1	1501	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-03-28"	13	"85"	0	2278	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-03-28"	13	"85"	1	1392	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-03-28"	13	"15"	1	175	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-03-28"	13	"65"	0	625	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-03-28"	13	"65"	1	904	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-03-28"	13	"15"	0	95	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-03-28"	13	"1"	1	9	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-04-04"	14	"0"	1	19	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-04"	14	"75"	0	1347	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-04"	14	"0"	0	26	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-04"	14	"45"	1	700	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-04"	14	"45"	0	474	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-04"	14	"1"	1	10	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-04"	14	"75"	1	1568	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-04"	14	"1"	0	8	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-04"	14	"85"	1	1465	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-04"	14	"85"	0	2358	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-04"	14	"65"	1	961	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-04"	14	"65"	0	684	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-04"	14	"15"	1	184	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-04"	14	"15"	0	126	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-11"	15	"0"	0	20	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-11"	15	"85"	1	1421	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-11"	15	"0"	1	39	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-11"	15	"45"	0	443	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-11"	15	"45"	1	717	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-11"	15	"1"	0	8	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-11"	15	"1"	1	15	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-11"	15	"75"	0	1229	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-11"	15	"85"	0	2280	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-11"	15	"65"	1	922	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-11"	15	"75"	1	1402	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-11"	15	"65"	0	705	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-11"	15	"15"	1	203	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-11"	15	"15"	0	96	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-18"	16	"0"	0	20	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-18"	16	"45"	0	369	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-18"	16	"0"	1	29	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-18"	16	"85"	0	1884	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-18"	16	"1"	0	6	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-18"	16	"1"	1	12	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-18"	16	"75"	0	1092	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-18"	16	"75"	1	1270	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-18"	16	"65"	0	594	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-18"	16	"85"	1	1145	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-18"	16	"45"	1	582	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-18"	16	"15"	0	90	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-18"	16	"65"	1	750	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-18"	16	"15"	1	153	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-25"	17	"0"	1	33	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-04-25"	17	"0"	0	22	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-04-25"	17	"45"	1	633	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-04-25"	17	"85"	0	2163	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-04-25"	17	"1"	0	9	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-04-25"	17	"1"	1	11	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-04-25"	17	"65"	0	651	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-04-25"	17	"75"	1	1464	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-04-25"	17	"75"	0	1337	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-04-25"	17	"85"	1	1381	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-04-25"	17	"45"	0	454	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-04-25"	17	"15"	0	99	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-04-25"	17	"65"	1	922	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-04-25"	17	"15"	1	178	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-05-02"	18	"0"	1	29	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-02"	18	"1"	1	10	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-02"	18	"1"	0	13	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-02"	18	"0"	0	20	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-02"	18	"15"	1	220	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-02"	18	"15"	0	136	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-02"	18	"75"	0	1460	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-02"	18	"85"	1	1496	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-02"	18	"85"	0	2553	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-02"	18	"75"	1	1583	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-02"	18	"65"	1	1003	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-02"	18	"45"	1	763	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-02"	18	"45"	0	520	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-02"	18	"65"	0	719	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-09"	19	"15"	0	77	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-09"	19	"0"	0	17	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-09"	19	"15"	1	149	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-09"	19	"1"	1	10	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-09"	19	"45"	0	412	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-09"	19	"45"	1	603	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-09"	19	"75"	0	1181	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-09"	19	"0"	1	23	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-09"	19	"1"	0	7	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-09"	19	"85"	1	1264	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-09"	19	"85"	0	2040	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-09"	19	"65"	1	886	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-09"	19	"65"	0	582	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-09"	19	"75"	1	1362	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-16"	20	"15"	0	126	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-16"	20	"15"	1	165	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-16"	20	"0"	0	25	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-16"	20	"0"	1	23	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-16"	20	"1"	0	8	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-16"	20	"45"	0	468	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-16"	20	"45"	1	694	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-16"	20	"75"	1	1420	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-16"	20	"85"	0	2323	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-16"	20	"1"	1	12	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-16"	20	"75"	0	1270	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-16"	20	"65"	0	652	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-16"	20	"85"	1	1386	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-16"	20	"65"	1	940	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-23"	21	"15"	0	120	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-23"	21	"0"	0	27	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-23"	21	"15"	1	199	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-23"	21	"75"	0	1254	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-23"	21	"45"	0	443	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-23"	21	"0"	1	38	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-23"	21	"85"	1	1246	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-23"	21	"75"	1	1415	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-23"	21	"1"	0	7	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-23"	21	"45"	1	701	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-23"	21	"85"	0	2223	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-23"	21	"1"	1	10	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-23"	21	"65"	0	664	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-23"	21	"65"	1	964	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-30"	22	"15"	1	130	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-05-30"	22	"0"	1	29	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-05-30"	22	"15"	0	80	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-05-30"	22	"45"	1	591	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-05-30"	22	"0"	0	16	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-05-30"	22	"1"	1	11	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-05-30"	22	"75"	0	1062	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-05-30"	22	"75"	1	1217	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-05-30"	22	"45"	0	395	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-05-30"	22	"85"	0	1925	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-05-30"	22	"85"	1	1153	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-05-30"	22	"1"	0	10	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-05-30"	22	"65"	1	820	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-05-30"	22	"65"	0	589	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-06-06"	23	"45"	0	472	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-06"	23	"0"	0	20	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-06"	23	"15"	1	192	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-06"	23	"15"	0	109	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-06"	23	"65"	0	662	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-06"	23	"0"	1	36	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-06"	23	"45"	1	698	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-06"	23	"75"	1	1455	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-06"	23	"65"	1	977	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-06"	23	"1"	1	23	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-06"	23	"85"	1	1399	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-06"	23	"1"	0	9	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-06"	23	"75"	0	1293	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-06"	23	"85"	0	2209	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-13"	24	"15"	1	194	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-13"	24	"0"	1	34	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-13"	24	"15"	0	98	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-13"	24	"75"	0	1244	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-13"	24	"75"	1	1481	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-13"	24	"0"	0	24	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-13"	24	"45"	1	706	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-13"	24	"85"	1	1392	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-13"	24	"65"	0	657	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-13"	24	"45"	0	430	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-13"	24	"1"	1	18	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-13"	24	"1"	0	4	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-13"	24	"85"	0	2210	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-13"	24	"65"	1	918	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-20"	25	"15"	0	119	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-20"	25	"15"	1	194	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-20"	25	"0"	0	28	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-20"	25	"75"	0	1242	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-20"	25	"75"	1	1421	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-20"	25	"65"	0	604	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-20"	25	"45"	0	471	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-20"	25	"45"	1	673	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-20"	25	"1"	1	9	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-20"	25	"1"	0	6	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-20"	25	"0"	1	24	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-20"	25	"85"	0	2009	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-20"	25	"85"	1	1278	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-20"	25	"65"	1	868	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-27"	26	"15"	1	173	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-06-27"	26	"15"	0	112	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-06-27"	26	"0"	1	23	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-06-27"	26	"0"	0	28	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-06-27"	26	"75"	1	1378	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-06-27"	26	"75"	0	1180	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-06-27"	26	"45"	1	719	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-06-27"	26	"45"	0	454	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-06-27"	26	"1"	1	13	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-06-27"	26	"85"	0	2108	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-06-27"	26	"85"	1	1203	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-06-27"	26	"65"	0	639	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-06-27"	26	"65"	1	897	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-06-27"	26	"1"	0	4	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-07-04"	27	"75"	1	1310	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-04"	27	"15"	0	89	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-04"	27	"15"	1	162	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-04"	27	"0"	0	17	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-04"	27	"0"	1	21	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-04"	27	"75"	0	1185	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-04"	27	"45"	1	682	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-04"	27	"45"	0	461	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-04"	27	"1"	1	16	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-04"	27	"1"	0	10	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-04"	27	"85"	1	1246	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-04"	27	"85"	0	2066	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-04"	27	"65"	1	927	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-04"	27	"65"	0	571	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-11"	28	"15"	0	114	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-11"	28	"0"	0	24	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-11"	28	"0"	1	20	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-11"	28	"85"	0	2083	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-11"	28	"75"	1	1377	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-11"	28	"75"	0	1168	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-11"	28	"45"	0	421	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-11"	28	"45"	1	677	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-11"	28	"15"	1	182	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-11"	28	"1"	0	13	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-11"	28	"1"	1	19	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-11"	28	"85"	1	1256	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-11"	28	"65"	0	588	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-11"	28	"65"	1	840	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-18"	29	"15"	0	109	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-18"	29	"0"	1	21	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-18"	29	"75"	1	1383	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-18"	29	"75"	0	1239	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-18"	29	"45"	1	713	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-18"	29	"15"	1	167	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-18"	29	"0"	0	21	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-18"	29	"45"	0	467	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-18"	29	"85"	1	1295	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-18"	29	"1"	0	12	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-18"	29	"1"	1	12	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-18"	29	"65"	1	924	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-18"	29	"85"	0	2129	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-18"	29	"65"	0	622	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-25"	30	"0"	1	29	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-07-25"	30	"1"	1	12	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-07-25"	30	"75"	1	1374	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-07-25"	30	"0"	0	28	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-07-25"	30	"75"	0	1254	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-07-25"	30	"15"	0	89	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-07-25"	30	"1"	0	7	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-07-25"	30	"45"	0	472	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-07-25"	30	"85"	0	2143	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-07-25"	30	"15"	1	145	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-07-25"	30	"65"	1	888	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-07-25"	30	"65"	0	619	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-07-25"	30	"85"	1	1266	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-07-25"	30	"45"	1	637	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-08-01"	31	"15"	1	203	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-01"	31	"15"	0	109	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-01"	31	"75"	1	1322	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-01"	31	"0"	0	23	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-01"	31	"0"	1	29	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-01"	31	"45"	1	687	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-01"	31	"1"	0	10	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-01"	31	"1"	1	10	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-01"	31	"75"	0	1234	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-01"	31	"85"	1	1261	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-01"	31	"45"	0	427	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-01"	31	"65"	1	869	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-01"	31	"85"	0	2078	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-01"	31	"65"	0	651	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-08"	32	"15"	0	84	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-08"	32	"15"	1	164	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-08"	32	"75"	0	1210	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-08"	32	"0"	1	28	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-08"	32	"45"	0	464	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-08"	32	"75"	1	1304	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-08"	32	"1"	0	9	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-08"	32	"0"	0	30	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-08"	32	"85"	0	2127	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-08"	32	"45"	1	691	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-08"	32	"1"	1	13	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-08"	32	"65"	0	613	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-08"	32	"85"	1	1175	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-08"	32	"65"	1	842	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-15"	33	"15"	0	103	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-15"	33	"0"	0	30	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-15"	33	"15"	1	190	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-15"	33	"1"	1	11	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-15"	33	"75"	0	1179	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-15"	33	"0"	1	27	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-15"	33	"1"	0	7	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-15"	33	"45"	0	431	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-15"	33	"45"	1	720	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-15"	33	"75"	1	1354	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-15"	33	"85"	0	2038	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-15"	33	"85"	1	1280	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-15"	33	"65"	0	594	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-15"	33	"65"	1	826	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-22"	34	"1"	0	5	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-22"	34	"15"	1	170	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-22"	34	"15"	0	98	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-22"	34	"0"	1	26	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-22"	34	"0"	0	32	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-22"	34	"75"	1	1358	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-22"	34	"85"	0	2111	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-22"	34	"1"	1	10	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-22"	34	"45"	0	463	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-22"	34	"45"	1	665	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-22"	34	"75"	0	1157	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-22"	34	"65"	0	623	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-22"	34	"85"	1	1221	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-22"	34	"65"	1	830	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-29"	35	"15"	1	153	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-08-29"	35	"45"	1	566	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-08-29"	35	"45"	0	422	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-08-29"	35	"15"	0	93	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-08-29"	35	"1"	0	3	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-08-29"	35	"0"	1	25	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-08-29"	35	"0"	0	15	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-08-29"	35	"1"	1	12	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-08-29"	35	"65"	1	761	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-08-29"	35	"65"	0	585	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-08-29"	35	"85"	1	1162	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-08-29"	35	"75"	1	1212	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-08-29"	35	"75"	0	1148	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-08-29"	35	"85"	0	1870	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-09-05"	36	"65"	0	649	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-05"	36	"15"	0	102	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-05"	36	"65"	1	992	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-05"	36	"45"	1	686	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-05"	36	"0"	0	30	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-05"	36	"1"	1	7	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-05"	36	"1"	0	6	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-05"	36	"15"	1	145	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-05"	36	"75"	0	1360	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-05"	36	"75"	1	1498	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-05"	36	"0"	1	20	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-05"	36	"45"	0	481	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-05"	36	"85"	1	1348	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-05"	36	"85"	0	2347	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-12"	37	"65"	0	576	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-12"	37	"15"	0	97	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-12"	37	"65"	1	911	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-12"	37	"45"	0	457	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-12"	37	"0"	0	22	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-12"	37	"15"	1	203	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-12"	37	"1"	0	10	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-12"	37	"1"	1	13	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-12"	37	"75"	0	1272	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-12"	37	"75"	1	1429	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-12"	37	"0"	1	35	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-12"	37	"85"	0	2192	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-12"	37	"45"	1	689	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-12"	37	"85"	1	1378	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-19"	38	"65"	1	931	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-19"	38	"65"	0	579	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-19"	38	"15"	1	168	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-19"	38	"1"	0	8	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-19"	38	"15"	0	94	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-19"	38	"0"	1	37	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-19"	38	"1"	1	5	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-19"	38	"75"	0	1286	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-19"	38	"75"	1	1381	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-19"	38	"45"	0	472	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-19"	38	"45"	1	665	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-19"	38	"85"	0	2212	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-19"	38	"0"	0	20	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-19"	38	"85"	1	1247	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-26"	39	"65"	1	911	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-09-26"	39	"65"	0	590	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-09-26"	39	"15"	1	190	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-09-26"	39	"15"	0	102	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-09-26"	39	"0"	1	34	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-09-26"	39	"0"	0	22	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-09-26"	39	"75"	1	1364	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-09-26"	39	"1"	0	6	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-09-26"	39	"75"	0	1273	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-09-26"	39	"45"	1	693	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-09-26"	39	"45"	0	404	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-09-26"	39	"85"	1	1266	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-09-26"	39	"1"	1	11	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-09-26"	39	"85"	0	2181	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-10-03"	40	"75"	0	1260	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-03"	40	"65"	1	828	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-03"	40	"15"	0	97	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-03"	40	"15"	1	191	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-03"	40	"65"	0	653	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-03"	40	"0"	0	21	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-03"	40	"0"	1	33	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-03"	40	"1"	0	7	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-03"	40	"85"	0	2252	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-03"	40	"85"	1	1379	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-03"	40	"75"	1	1420	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-03"	40	"45"	0	466	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-03"	40	"45"	1	647	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-03"	40	"1"	1	15	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-10"	41	"65"	0	629	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-10"	41	"65"	1	854	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-10"	41	"15"	0	95	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-10"	41	"15"	1	175	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-10"	41	"0"	0	34	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-10"	41	"0"	1	32	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-10"	41	"75"	1	1383	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-10"	41	"85"	0	2177	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-10"	41	"75"	0	1257	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-10"	41	"45"	1	701	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-10"	41	"1"	0	12	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-10"	41	"45"	0	457	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-10"	41	"85"	1	1358	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-10"	41	"1"	1	9	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-17"	42	"0"	1	21	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-17"	42	"65"	0	639	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-17"	42	"15"	0	101	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-17"	42	"65"	1	912	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-17"	42	"0"	0	28	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-17"	42	"1"	1	10	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-17"	42	"75"	0	1285	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-17"	42	"75"	1	1447	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-17"	42	"1"	0	9	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-17"	42	"85"	0	2291	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-17"	42	"45"	0	447	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-17"	42	"15"	1	172	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-17"	42	"45"	1	711	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-17"	42	"85"	1	1390	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-24"	43	"65"	1	926	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-24"	43	"0"	0	26	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-24"	43	"65"	0	645	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-24"	43	"15"	1	175	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-24"	43	"1"	0	11	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-24"	43	"0"	1	30	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-24"	43	"15"	0	110	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-24"	43	"75"	1	1495	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-24"	43	"1"	1	8	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-24"	43	"75"	0	1313	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-24"	43	"45"	1	676	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-24"	43	"85"	0	2355	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-24"	43	"85"	1	1387	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-24"	43	"45"	0	446	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-31"	44	"65"	0	641	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-10-31"	44	"15"	0	115	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-10-31"	44	"65"	1	952	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-10-31"	44	"75"	0	1366	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-10-31"	44	"15"	1	197	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-10-31"	44	"0"	0	17	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-10-31"	44	"45"	0	470	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-10-31"	44	"75"	1	1405	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-10-31"	44	"1"	0	8	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-10-31"	44	"0"	1	34	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-10-31"	44	"85"	0	2317	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-10-31"	44	"45"	1	649	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-10-31"	44	"1"	1	17	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-10-31"	44	"85"	1	1398	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-11-07"	45	"65"	0	657	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-07"	45	"0"	1	29	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-07"	45	"15"	0	106	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-07"	45	"15"	1	183	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-07"	45	"0"	0	18	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-07"	45	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-07"	45	"75"	0	1307	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-07"	45	"75"	1	1568	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-07"	45	"1"	0	6	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-07"	45	"45"	0	469	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-07"	45	"45"	1	684	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-07"	45	"65"	1	880	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-07"	45	"85"	0	2407	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-07"	45	"85"	1	1427	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-14"	46	"0"	0	28	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-14"	46	"65"	0	651	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-14"	46	"1"	0	8	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-14"	46	"15"	1	185	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-14"	46	"75"	1	1529	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-14"	46	"0"	1	32	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-14"	46	"15"	0	115	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-14"	46	"75"	0	1404	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-14"	46	"85"	1	1467	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-14"	46	"65"	1	980	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-14"	46	"1"	1	4	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-14"	46	"45"	1	673	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-14"	46	"45"	0	483	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-14"	46	"85"	0	2470	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-21"	47	"15"	0	95	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-21"	47	"15"	1	193	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-21"	47	"0"	1	24	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-21"	47	"45"	1	651	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-21"	47	"65"	0	628	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-21"	47	"0"	0	25	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-21"	47	"45"	0	441	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-21"	47	"75"	0	1293	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-21"	47	"85"	0	2331	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-21"	47	"1"	0	8	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-21"	47	"1"	1	8	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-21"	47	"65"	1	919	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-21"	47	"85"	1	1398	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-21"	47	"75"	1	1440	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-28"	48	"0"	0	28	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-11-28"	48	"15"	0	109	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-11-28"	48	"65"	1	956	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-11-28"	48	"0"	1	36	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-11-28"	48	"65"	0	686	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-11-28"	48	"75"	1	1515	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-11-28"	48	"45"	0	505	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-11-28"	48	"45"	1	719	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-11-28"	48	"15"	1	212	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-11-28"	48	"85"	1	1413	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-11-28"	48	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-11-28"	48	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-11-28"	48	"75"	0	1379	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-11-28"	48	"85"	0	2344	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-12-05"	49	"65"	0	722	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-05"	49	"65"	1	952	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-05"	49	"0"	0	27	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-05"	49	"15"	0	119	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-05"	49	"75"	0	1386	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-05"	49	"15"	1	220	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-05"	49	"45"	0	451	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-05"	49	"0"	1	35	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-05"	49	"85"	0	2525	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-05"	49	"75"	1	1549	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-05"	49	"1"	0	16	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-05"	49	"45"	1	743	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-05"	49	"85"	1	1512	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-05"	49	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-12"	50	"45"	1	689	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-12"	50	"65"	0	756	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-12"	50	"0"	0	19	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-12"	50	"0"	1	21	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-12"	50	"15"	0	92	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-12"	50	"65"	1	959	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-12"	50	"45"	0	513	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-12"	50	"1"	1	16	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-12"	50	"75"	0	1423	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-12"	50	"15"	1	208	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-12"	50	"1"	0	8	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-12"	50	"85"	0	2651	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-12"	50	"75"	1	1662	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-12"	50	"85"	1	1529	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-19"	51	"45"	0	508	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-19"	51	"65"	0	735	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-19"	51	"65"	1	1100	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-19"	51	"0"	0	27	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-19"	51	"15"	0	101	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-19"	51	"15"	1	184	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-19"	51	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-19"	51	"45"	1	750	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-19"	51	"0"	1	23	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-19"	51	"75"	1	1679	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-19"	51	"1"	1	15	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-19"	51	"75"	0	1600	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-19"	51	"85"	1	1856	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-19"	51	"85"	0	3094	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-26"	52	"65"	1	690	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2014-12-26"	52	"75"	1	1145	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2014-12-26"	52	"75"	0	1102	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2014-12-26"	52	"0"	1	22	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2014-12-26"	52	"45"	0	335	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2014-12-26"	52	"15"	1	128	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2014-12-26"	52	"65"	0	548	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2014-12-26"	52	"45"	1	447	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2014-12-26"	52	"1"	0	6	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2014-12-26"	52	"0"	0	15	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2014-12-26"	52	"15"	0	61	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2014-12-26"	52	"1"	1	10	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2014-12-26"	52	"85"	1	1205	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2014-12-26"	52	"85"	0	2122	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2015-01-02"	1	"0"	1	29	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-02"	1	"45"	0	540	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-02"	1	"75"	1	1865	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-02"	1	"85"	0	3477	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-02"	1	"75"	0	1683	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-02"	1	"1"	1	9	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-02"	1	"65"	0	803	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-02"	1	"0"	0	27	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-02"	1	"45"	1	689	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-02"	1	"15"	0	90	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-02"	1	"15"	1	108	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-02"	1	"65"	1	1042	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-02"	1	"1"	0	7	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-02"	1	"85"	1	1915	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-09"	2	"0"	1	45	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-09"	2	"45"	0	640	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-09"	2	"0"	0	35	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-09"	2	"85"	0	4791	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-09"	2	"1"	1	15	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-09"	2	"65"	0	1040	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-09"	2	"75"	1	2306	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-09"	2	"1"	0	13	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-09"	2	"15"	0	106	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-09"	2	"15"	1	192	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-09"	2	"65"	1	1347	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-09"	2	"75"	0	2199	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-09"	2	"85"	1	2596	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-09"	2	"45"	1	912	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-16"	3	"15"	1	212	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-16"	3	"0"	1	25	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-16"	3	"75"	0	2087	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-16"	3	"1"	0	15	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-16"	3	"45"	1	813	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-16"	3	"0"	0	21	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-16"	3	"75"	1	2104	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-16"	3	"1"	1	13	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-16"	3	"85"	1	2443	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-16"	3	"85"	0	4342	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-16"	3	"15"	0	104	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-16"	3	"65"	0	902	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-16"	3	"65"	1	1205	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-16"	3	"45"	0	580	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-23"	4	"0"	1	34	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-23"	4	"85"	0	3950	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-23"	4	"1"	1	15	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-23"	4	"15"	1	211	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-23"	4	"1"	0	5	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-23"	4	"15"	0	107	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-23"	4	"0"	0	27	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-23"	4	"45"	1	837	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-23"	4	"65"	1	1105	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-23"	4	"85"	1	2215	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-23"	4	"45"	0	550	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-23"	4	"65"	0	914	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-23"	4	"75"	1	2030	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-23"	4	"75"	0	1934	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-30"	5	"1"	1	11	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-01-30"	5	"0"	1	42	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-01-30"	5	"45"	1	799	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-01-30"	5	"0"	0	24	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-01-30"	5	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-01-30"	5	"45"	0	569	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-01-30"	5	"65"	0	769	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-01-30"	5	"65"	1	1100	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-01-30"	5	"85"	1	1986	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-01-30"	5	"15"	1	215	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-01-30"	5	"75"	0	1777	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-01-30"	5	"75"	1	1908	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-01-30"	5	"15"	0	114	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-01-30"	5	"85"	0	3577	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-02-06"	6	"65"	1	1052	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-06"	6	"1"	1	18	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-06"	6	"75"	1	1821	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-06"	6	"0"	0	29	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-06"	6	"45"	1	753	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-06"	6	"0"	1	37	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-06"	6	"45"	0	527	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-06"	6	"85"	1	1912	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-06"	6	"1"	0	12	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-06"	6	"15"	1	173	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-06"	6	"85"	0	3266	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-06"	6	"65"	0	722	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-06"	6	"75"	0	1604	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-06"	6	"15"	0	113	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-13"	7	"75"	1	1826	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-13"	7	"15"	1	204	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-13"	7	"85"	1	1850	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-13"	7	"65"	1	1059	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-13"	7	"1"	1	13	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-13"	7	"85"	0	3099	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-13"	7	"0"	1	31	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-13"	7	"45"	0	532	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-13"	7	"45"	1	749	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-13"	7	"0"	0	35	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-13"	7	"1"	0	5	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-13"	7	"75"	0	1572	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-13"	7	"65"	0	739	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-13"	7	"15"	0	108	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-20"	8	"45"	1	733	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-20"	8	"0"	0	22	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-20"	8	"65"	1	973	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-20"	8	"45"	0	492	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-20"	8	"1"	1	7	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-20"	8	"75"	1	1713	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-20"	8	"85"	1	1809	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-20"	8	"75"	0	1596	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-20"	8	"65"	0	741	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-20"	8	"1"	0	11	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-20"	8	"85"	0	3008	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-20"	8	"0"	1	25	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-20"	8	"15"	1	187	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-20"	8	"15"	0	116	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-27"	9	"65"	1	997	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-02-27"	9	"75"	1	1749	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-02-27"	9	"85"	1	1749	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-02-27"	9	"0"	0	20	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-02-27"	9	"1"	0	11	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-02-27"	9	"15"	0	112	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-02-27"	9	"0"	1	28	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-02-27"	9	"1"	1	14	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-02-27"	9	"45"	1	760	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-02-27"	9	"75"	0	1606	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-02-27"	9	"45"	0	507	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-02-27"	9	"65"	0	752	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-02-27"	9	"85"	0	2982	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-02-27"	9	"15"	1	184	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-03-06"	10	"1"	0	8	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-06"	10	"15"	0	110	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-06"	10	"75"	1	1689	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-06"	10	"85"	1	1696	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-06"	10	"65"	1	1087	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-06"	10	"0"	1	29	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-06"	10	"0"	0	15	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-06"	10	"15"	1	181	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-06"	10	"85"	0	3063	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-06"	10	"45"	0	462	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-06"	10	"1"	1	11	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-06"	10	"45"	1	763	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-06"	10	"65"	0	763	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-06"	10	"75"	0	1590	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-13"	11	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-13"	11	"15"	0	114	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-13"	11	"0"	0	11	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-13"	11	"15"	1	158	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-13"	11	"75"	1	1623	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-13"	11	"1"	1	7	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-13"	11	"45"	1	707	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-13"	11	"0"	1	27	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-13"	11	"45"	0	521	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-13"	11	"65"	0	744	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-13"	11	"85"	0	2957	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-13"	11	"65"	1	981	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-13"	11	"85"	1	1590	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-13"	11	"75"	0	1499	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-20"	12	"0"	0	27	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-20"	12	"1"	0	5	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-20"	12	"15"	0	108	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-20"	12	"45"	0	499	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-20"	12	"65"	0	692	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-20"	12	"45"	1	755	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-20"	12	"1"	1	15	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-20"	12	"0"	1	17	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-20"	12	"75"	0	1459	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-20"	12	"85"	0	2698	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-20"	12	"65"	1	929	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-20"	12	"85"	1	1600	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-20"	12	"15"	1	194	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-20"	12	"75"	1	1570	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-27"	13	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-03-27"	13	"0"	0	16	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-03-27"	13	"45"	0	472	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-03-27"	13	"65"	0	724	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-03-27"	13	"15"	0	109	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-03-27"	13	"65"	1	926	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-03-27"	13	"85"	1	1595	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-03-27"	13	"75"	0	1444	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-03-27"	13	"85"	0	2694	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-03-27"	13	"75"	1	1576	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-03-27"	13	"1"	1	11	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-03-27"	13	"0"	1	29	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-03-27"	13	"45"	1	709	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-03-27"	13	"15"	1	177	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-04-03"	14	"15"	0	77	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-03"	14	"1"	0	5	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-03"	14	"75"	1	1364	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-03"	14	"45"	0	387	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-03"	14	"15"	1	137	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-03"	14	"65"	0	586	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-03"	14	"0"	0	20	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-03"	14	"85"	0	2350	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-03"	14	"85"	1	1410	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-03"	14	"75"	0	1278	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-03"	14	"0"	1	27	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-03"	14	"65"	1	819	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-03"	14	"1"	1	12	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-03"	14	"45"	1	589	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-10"	15	"0"	0	18	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-10"	15	"85"	0	2536	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-10"	15	"1"	0	8	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-10"	15	"0"	1	39	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-10"	15	"45"	1	667	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-10"	15	"45"	0	466	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-10"	15	"1"	1	10	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-10"	15	"15"	1	160	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-10"	15	"75"	0	1436	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-10"	15	"15"	0	111	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-10"	15	"75"	1	1477	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-10"	15	"65"	1	921	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-10"	15	"65"	0	680	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-10"	15	"85"	1	1560	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-17"	16	"0"	0	23	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-17"	16	"45"	0	539	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-17"	16	"0"	1	24	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-17"	16	"85"	0	2978	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-17"	16	"75"	0	1602	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-17"	16	"1"	0	5	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-17"	16	"45"	1	803	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-17"	16	"15"	1	209	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-17"	16	"65"	1	1095	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-17"	16	"65"	0	754	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-17"	16	"15"	0	112	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-17"	16	"75"	1	1721	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-17"	16	"85"	1	1757	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-17"	16	"1"	1	17	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-24"	17	"45"	0	515	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-04-24"	17	"1"	1	12	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-04-24"	17	"0"	1	36	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-04-24"	17	"45"	1	759	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-04-24"	17	"0"	0	20	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-04-24"	17	"85"	0	2683	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-04-24"	17	"75"	0	1441	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-04-24"	17	"65"	1	978	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-04-24"	17	"65"	0	704	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-04-24"	17	"1"	0	8	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-04-24"	17	"15"	1	197	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-04-24"	17	"75"	1	1620	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-04-24"	17	"85"	1	1523	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-04-24"	17	"15"	0	101	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-05-01"	18	"0"	0	19	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-01"	18	"0"	1	36	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-01"	18	"1"	1	11	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-01"	18	"15"	1	176	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-01"	18	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-01"	18	"85"	0	2529	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-01"	18	"65"	1	962	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-01"	18	"75"	0	1354	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-01"	18	"45"	1	696	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-01"	18	"15"	0	101	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-01"	18	"45"	0	466	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-01"	18	"85"	1	1511	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-01"	18	"75"	1	1574	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-01"	18	"65"	0	666	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-08"	19	"0"	0	17	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-08"	19	"1"	0	8	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-08"	19	"0"	1	18	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-08"	19	"15"	1	156	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-08"	19	"45"	1	554	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-08"	19	"15"	0	68	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-08"	19	"75"	1	1417	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-08"	19	"85"	0	2189	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-08"	19	"65"	1	890	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-08"	19	"1"	1	11	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-08"	19	"65"	0	609	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-08"	19	"85"	1	1316	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-08"	19	"45"	0	400	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-08"	19	"75"	0	1208	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-15"	20	"0"	1	32	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-15"	20	"15"	1	207	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-15"	20	"45"	1	714	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-15"	20	"0"	0	18	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-15"	20	"1"	1	11	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-15"	20	"1"	0	9	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-15"	20	"15"	0	102	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-15"	20	"65"	1	1024	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-15"	20	"45"	0	513	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-15"	20	"65"	0	679	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-15"	20	"85"	0	2481	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-15"	20	"75"	1	1565	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-15"	20	"85"	1	1502	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-15"	20	"75"	0	1433	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-22"	21	"0"	0	22	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-22"	21	"1"	1	7	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-22"	21	"0"	1	35	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-22"	21	"15"	1	198	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-22"	21	"45"	1	705	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-22"	21	"1"	0	7	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-22"	21	"65"	1	987	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-22"	21	"85"	1	1419	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-22"	21	"75"	0	1321	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-22"	21	"45"	0	471	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-22"	21	"75"	1	1605	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-22"	21	"65"	0	693	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-22"	21	"85"	0	2420	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-22"	21	"15"	0	106	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-29"	22	"1"	1	11	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-05-29"	22	"15"	0	88	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-05-29"	22	"85"	1	1184	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-05-29"	22	"15"	1	125	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-05-29"	22	"0"	0	19	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-05-29"	22	"75"	1	1303	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-05-29"	22	"45"	0	419	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-05-29"	22	"65"	1	791	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-05-29"	22	"45"	1	595	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-05-29"	22	"1"	0	11	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-05-29"	22	"75"	0	1161	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-05-29"	22	"65"	0	574	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-05-29"	22	"85"	0	1898	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-05-29"	22	"0"	1	34	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-06-05"	23	"15"	0	120	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-05"	23	"1"	0	6	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-05"	23	"1"	1	17	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-05"	23	"0"	1	24	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-05"	23	"0"	0	24	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-05"	23	"65"	1	986	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-05"	23	"45"	0	492	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-05"	23	"15"	1	175	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-05"	23	"75"	1	1485	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-05"	23	"85"	1	1450	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-05"	23	"75"	0	1410	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-05"	23	"65"	0	706	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-05"	23	"45"	1	732	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-05"	23	"85"	0	2518	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-12"	24	"1"	0	5	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-12"	24	"15"	0	105	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-12"	24	"75"	0	1306	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-12"	24	"0"	0	17	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-12"	24	"75"	1	1475	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-12"	24	"45"	0	466	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-12"	24	"1"	1	5	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-12"	24	"15"	1	165	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-12"	24	"0"	1	35	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-12"	24	"85"	1	1391	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-12"	24	"65"	0	652	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-12"	24	"85"	0	2269	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-12"	24	"65"	1	934	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-12"	24	"45"	1	722	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-19"	25	"15"	0	98	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-19"	25	"0"	0	16	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-19"	25	"1"	0	9	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-19"	25	"0"	1	38	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-19"	25	"1"	1	13	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-19"	25	"75"	0	1320	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-19"	25	"65"	0	664	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-19"	25	"85"	0	2230	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-19"	25	"65"	1	872	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-19"	25	"45"	0	468	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-19"	25	"45"	1	695	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-19"	25	"75"	1	1332	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-19"	25	"85"	1	1372	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-19"	25	"15"	1	181	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-26"	26	"0"	0	20	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-06-26"	26	"1"	0	9	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-06-26"	26	"0"	1	31	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-06-26"	26	"1"	1	10	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-06-26"	26	"45"	0	435	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-06-26"	26	"15"	0	110	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-06-26"	26	"75"	0	1243	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-06-26"	26	"75"	1	1439	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-06-26"	26	"15"	1	188	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-06-26"	26	"65"	0	628	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-06-26"	26	"85"	0	2128	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-06-26"	26	"45"	1	700	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-06-26"	26	"65"	1	945	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-06-26"	26	"85"	1	1297	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-07-03"	27	"45"	0	446	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-03"	27	"1"	1	10	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-03"	27	"85"	0	2231	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-03"	27	"65"	0	706	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-03"	27	"1"	0	9	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-03"	27	"65"	1	909	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-03"	27	"85"	1	1372	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-03"	27	"0"	0	19	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-03"	27	"15"	0	81	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-03"	27	"75"	1	1301	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-03"	27	"15"	1	207	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-03"	27	"0"	1	30	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-03"	27	"75"	0	1259	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-03"	27	"45"	1	619	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-10"	28	"0"	0	36	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-10"	28	"15"	0	82	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-10"	28	"45"	0	469	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-10"	28	"0"	1	29	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-10"	28	"15"	1	190	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-10"	28	"65"	0	639	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-10"	28	"1"	0	9	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-10"	28	"1"	1	9	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-10"	28	"65"	1	909	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-10"	28	"45"	1	682	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-10"	28	"75"	0	1165	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-10"	28	"85"	0	2080	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-10"	28	"75"	1	1403	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-10"	28	"85"	1	1313	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-17"	29	"65"	0	610	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-17"	29	"0"	0	24	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-17"	29	"1"	0	8	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-17"	29	"45"	0	440	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-17"	29	"45"	1	688	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-17"	29	"15"	0	113	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-17"	29	"0"	1	34	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-17"	29	"15"	1	155	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-17"	29	"1"	1	6	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-17"	29	"75"	0	1163	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-17"	29	"85"	0	2112	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-17"	29	"75"	1	1323	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-17"	29	"85"	1	1293	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-17"	29	"65"	1	828	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-24"	30	"45"	0	445	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-24"	30	"15"	0	111	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-24"	30	"0"	1	38	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-24"	30	"15"	1	177	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-24"	30	"0"	0	19	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-24"	30	"85"	0	1984	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-24"	30	"65"	0	671	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-24"	30	"75"	0	1174	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-24"	30	"45"	1	651	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-24"	30	"1"	0	4	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-24"	30	"85"	1	1249	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-24"	30	"1"	1	10	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-24"	30	"65"	1	912	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-24"	30	"75"	1	1346	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-31"	31	"0"	1	30	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-07-31"	31	"45"	0	457	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-07-31"	31	"15"	1	183	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-07-31"	31	"1"	1	12	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-07-31"	31	"0"	0	21	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-07-31"	31	"1"	0	8	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-07-31"	31	"65"	0	607	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-07-31"	31	"45"	1	627	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-07-31"	31	"15"	0	116	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-07-31"	31	"85"	1	1195	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-07-31"	31	"85"	0	2028	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-07-31"	31	"75"	0	1143	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-07-31"	31	"75"	1	1350	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-07-31"	31	"65"	1	839	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-08-07"	32	"85"	0	2039	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-07"	32	"0"	1	25	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-07"	32	"15"	1	186	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-07"	32	"1"	1	13	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-07"	32	"75"	1	1349	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-07"	32	"45"	0	415	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-07"	32	"15"	0	78	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-07"	32	"45"	1	680	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-07"	32	"1"	0	8	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-07"	32	"85"	1	1340	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-07"	32	"65"	0	585	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-07"	32	"0"	0	29	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-07"	32	"65"	1	886	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-07"	32	"75"	0	1227	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-14"	33	"65"	1	893	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-14"	33	"0"	1	35	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-14"	33	"15"	1	185	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-14"	33	"1"	0	5	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-14"	33	"45"	1	715	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-14"	33	"1"	1	10	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-14"	33	"0"	0	16	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-14"	33	"15"	0	101	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-14"	33	"75"	1	1365	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-14"	33	"45"	0	454	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-14"	33	"65"	0	630	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-14"	33	"85"	0	2186	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-14"	33	"75"	0	1212	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-14"	33	"85"	1	1339	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-21"	34	"1"	1	14	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-21"	34	"0"	0	33	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-21"	34	"1"	0	7	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-21"	34	"0"	1	33	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-21"	34	"15"	1	194	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-21"	34	"45"	1	667	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-21"	34	"15"	0	104	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-21"	34	"65"	1	896	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-21"	34	"75"	1	1434	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-21"	34	"75"	0	1221	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-21"	34	"85"	1	1289	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-21"	34	"45"	0	492	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-21"	34	"65"	0	647	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-21"	34	"85"	0	2090	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-28"	35	"1"	1	8	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-08-28"	35	"45"	1	668	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-08-28"	35	"0"	0	17	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-08-28"	35	"15"	1	204	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-08-28"	35	"75"	0	1249	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-08-28"	35	"15"	0	110	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-08-28"	35	"0"	1	37	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-08-28"	35	"1"	0	3	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-08-28"	35	"65"	1	879	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-08-28"	35	"45"	0	432	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-08-28"	35	"65"	0	651	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-08-28"	35	"85"	0	2122	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-08-28"	35	"75"	1	1372	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-08-28"	35	"85"	1	1271	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-09-04"	36	"15"	1	148	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-04"	36	"1"	0	5	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-04"	36	"0"	0	21	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-04"	36	"45"	1	612	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-04"	36	"65"	1	778	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-04"	36	"45"	0	369	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-04"	36	"1"	1	7	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-04"	36	"15"	0	76	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-04"	36	"0"	1	27	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-04"	36	"75"	1	1219	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-04"	36	"65"	0	540	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-04"	36	"75"	0	1091	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-04"	36	"85"	0	1820	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-04"	36	"85"	1	1165	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-11"	37	"65"	1	917	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-11"	37	"0"	0	29	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-11"	37	"1"	0	9	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-11"	37	"65"	0	620	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-11"	37	"75"	1	1396	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-11"	37	"15"	1	175	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-11"	37	"15"	0	103	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-11"	37	"1"	1	5	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-11"	37	"0"	1	25	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-11"	37	"85"	1	1396	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-11"	37	"45"	0	499	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-11"	37	"85"	0	2227	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-11"	37	"75"	0	1175	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-11"	37	"45"	1	678	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-18"	38	"75"	0	1233	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-18"	38	"0"	0	15	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-18"	38	"1"	0	8	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-18"	38	"65"	1	889	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-18"	38	"15"	1	182	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-18"	38	"15"	0	105	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-18"	38	"65"	0	660	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-18"	38	"45"	0	418	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-18"	38	"75"	1	1394	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-18"	38	"1"	1	10	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-18"	38	"0"	1	25	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-18"	38	"85"	0	2205	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-18"	38	"45"	1	680	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-18"	38	"85"	1	1273	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-25"	39	"0"	0	27	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-09-25"	39	"15"	1	184	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-09-25"	39	"15"	0	111	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-09-25"	39	"1"	0	4	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-09-25"	39	"65"	1	922	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-09-25"	39	"1"	1	11	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-09-25"	39	"65"	0	609	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-09-25"	39	"75"	0	1316	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-09-25"	39	"45"	1	704	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-09-25"	39	"45"	0	452	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-09-25"	39	"85"	0	2283	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-09-25"	39	"75"	1	1475	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-09-25"	39	"0"	1	29	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-09-25"	39	"85"	1	1399	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-10-02"	40	"45"	0	453	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-02"	40	"75"	0	1225	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-02"	40	"15"	0	115	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-02"	40	"85"	0	2290	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-02"	40	"1"	1	8	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-02"	40	"0"	0	30	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-02"	40	"0"	1	35	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-02"	40	"85"	1	1400	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-02"	40	"15"	1	184	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-02"	40	"65"	0	673	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-02"	40	"45"	1	680	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-02"	40	"1"	0	10	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-02"	40	"75"	1	1411	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-02"	40	"65"	1	896	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-09"	41	"65"	0	668	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-09"	41	"45"	0	485	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-09"	41	"85"	0	2391	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-09"	41	"75"	0	1349	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-09"	41	"1"	0	6	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-09"	41	"0"	1	22	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-09"	41	"1"	1	7	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-09"	41	"0"	0	21	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-09"	41	"15"	0	114	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-09"	41	"65"	1	931	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-09"	41	"15"	1	183	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-09"	41	"45"	1	711	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-09"	41	"85"	1	1416	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-09"	41	"75"	1	1471	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-16"	42	"1"	0	14	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-16"	42	"65"	0	648	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-16"	42	"0"	0	21	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-16"	42	"15"	0	79	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-16"	42	"0"	1	38	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-16"	42	"1"	1	12	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-16"	42	"85"	0	2258	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-16"	42	"75"	0	1317	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-16"	42	"45"	0	455	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-16"	42	"15"	1	177	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-16"	42	"45"	1	678	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-16"	42	"65"	1	937	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-16"	42	"75"	1	1464	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-16"	42	"85"	1	1410	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-23"	43	"1"	1	12	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-23"	43	"0"	0	23	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-23"	43	"15"	0	104	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-23"	43	"0"	1	37	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-23"	43	"15"	1	188	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-23"	43	"45"	1	706	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-23"	43	"85"	0	2310	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-23"	43	"45"	0	452	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-23"	43	"75"	0	1290	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-23"	43	"1"	0	10	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-23"	43	"65"	0	660	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-23"	43	"85"	1	1479	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-23"	43	"65"	1	943	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-23"	43	"75"	1	1496	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-30"	44	"1"	1	8	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-10-30"	44	"15"	1	185	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-10-30"	44	"45"	0	442	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-10-30"	44	"75"	0	1257	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-10-30"	44	"45"	1	695	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-10-30"	44	"0"	1	23	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-10-30"	44	"65"	0	651	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-10-30"	44	"85"	1	1476	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-10-30"	44	"85"	0	2403	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-10-30"	44	"15"	0	92	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-10-30"	44	"0"	0	27	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-10-30"	44	"1"	0	6	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-10-30"	44	"65"	1	914	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-10-30"	44	"75"	1	1414	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-11-06"	45	"65"	0	698	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-06"	45	"0"	1	22	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-06"	45	"15"	1	200	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-06"	45	"45"	1	760	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-06"	45	"1"	1	9	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-06"	45	"45"	0	515	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-06"	45	"75"	0	1399	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-06"	45	"85"	0	2421	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-06"	45	"65"	1	956	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-06"	45	"75"	1	1454	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-06"	45	"85"	1	1405	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-06"	45	"0"	0	26	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-06"	45	"1"	0	15	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-06"	45	"15"	0	104	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-13"	46	"65"	1	980	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-13"	46	"65"	0	627	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-13"	46	"85"	0	2447	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-13"	46	"0"	1	34	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-13"	46	"75"	1	1499	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-13"	46	"15"	1	179	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-13"	46	"1"	1	15	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-13"	46	"0"	0	19	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-13"	46	"1"	0	11	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-13"	46	"75"	0	1305	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-13"	46	"45"	1	795	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-13"	46	"15"	0	82	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-13"	46	"85"	1	1479	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-13"	46	"45"	0	463	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-20"	47	"65"	1	950	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-20"	47	"15"	1	202	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-20"	47	"1"	1	15	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-20"	47	"75"	1	1554	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-20"	47	"85"	1	1445	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-20"	47	"45"	0	452	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-20"	47	"45"	1	720	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-20"	47	"85"	0	2357	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-20"	47	"0"	1	35	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-20"	47	"75"	0	1281	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-20"	47	"15"	0	93	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-20"	47	"0"	0	21	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-20"	47	"65"	0	698	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-20"	47	"1"	0	6	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-27"	48	"65"	1	922	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-11-27"	48	"1"	1	11	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-11-27"	48	"15"	1	206	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-11-27"	48	"0"	1	19	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-11-27"	48	"65"	0	699	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-11-27"	48	"75"	1	1510	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-11-27"	48	"0"	0	14	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-11-27"	48	"45"	1	719	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-11-27"	48	"85"	0	2405	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-11-27"	48	"45"	0	500	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-11-27"	48	"85"	1	1445	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-11-27"	48	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-11-27"	48	"75"	0	1249	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-11-27"	48	"15"	0	111	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-12-04"	49	"0"	1	40	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-04"	49	"65"	1	1021	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-04"	49	"1"	0	11	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-04"	49	"1"	1	14	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-04"	49	"65"	0	686	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-04"	49	"0"	0	19	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-04"	49	"15"	0	101	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-04"	49	"15"	1	194	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-04"	49	"45"	1	711	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-04"	49	"75"	1	1558	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-04"	49	"85"	1	1572	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-04"	49	"45"	0	505	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-04"	49	"85"	0	2484	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-04"	49	"75"	0	1445	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-11"	50	"1"	1	10	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-11"	50	"1"	0	15	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-11"	50	"15"	1	192	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-11"	50	"45"	1	722	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-11"	50	"0"	0	23	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-11"	50	"15"	0	94	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-11"	50	"45"	0	474	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-11"	50	"85"	1	1552	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-11"	50	"65"	1	916	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-11"	50	"75"	1	1562	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-11"	50	"65"	0	716	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-11"	50	"75"	0	1366	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-11"	50	"0"	1	14	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-11"	50	"85"	0	2601	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-18"	51	"45"	1	726	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-18"	51	"15"	0	131	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-18"	51	"15"	1	234	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-18"	51	"65"	1	1036	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-18"	51	"0"	1	37	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-18"	51	"0"	0	29	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-18"	51	"75"	0	1421	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-18"	51	"1"	0	18	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-18"	51	"85"	1	1502	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-18"	51	"45"	0	529	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-18"	51	"75"	1	1602	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-18"	51	"1"	1	10	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-18"	51	"85"	0	2667	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-18"	51	"65"	0	746	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-25"	52	"45"	0	385	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2015-12-25"	52	"0"	0	16	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2015-12-25"	52	"1"	1	7	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2015-12-25"	52	"15"	0	95	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2015-12-25"	52	"65"	0	590	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2015-12-25"	52	"65"	1	797	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2015-12-25"	52	"75"	1	1260	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2015-12-25"	52	"1"	0	19	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2015-12-25"	52	"15"	1	151	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2015-12-25"	52	"75"	0	1191	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2015-12-25"	52	"0"	1	33	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2015-12-25"	52	"85"	1	1315	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2015-12-25"	52	"45"	1	625	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2015-12-25"	52	"85"	0	2146	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2016-01-01"	53	"0"	0	14	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-01"	53	"75"	1	1139	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-01"	53	"15"	0	61	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-01"	53	"65"	0	522	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-01"	53	"65"	1	737	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-01"	53	"45"	0	372	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-01"	53	"85"	1	1185	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-01"	53	"15"	1	85	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-01"	53	"75"	0	1058	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-01"	53	"1"	1	6	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-01"	53	"0"	1	25	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-01"	53	"1"	0	6	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-01"	53	"45"	1	510	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-01"	53	"85"	0	1803	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-08"	1	"0"	1	31	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-08"	1	"0"	0	18	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-08"	1	"75"	0	1830	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-08"	1	"65"	1	1246	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-08"	1	"85"	1	1982	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-08"	1	"75"	1	1897	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-08"	1	"45"	0	615	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-08"	1	"15"	1	178	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-08"	1	"65"	0	933	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-08"	1	"45"	1	867	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-08"	1	"85"	0	3310	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-08"	1	"1"	1	10	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-08"	1	"1"	0	7	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-08"	1	"15"	0	121	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-15"	2	"0"	1	36	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-15"	2	"0"	0	28	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-15"	2	"1"	1	14	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-15"	2	"75"	0	1574	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-15"	2	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-15"	2	"85"	0	2856	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-15"	2	"45"	0	551	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-15"	2	"75"	1	1709	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-15"	2	"65"	0	766	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-15"	2	"65"	1	1159	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-15"	2	"85"	1	1656	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-15"	2	"15"	0	105	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-15"	2	"15"	1	221	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-15"	2	"45"	1	812	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-22"	3	"0"	0	18	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-22"	3	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-22"	3	"0"	1	32	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-22"	3	"75"	1	1734	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-22"	3	"65"	0	752	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-22"	3	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-22"	3	"75"	0	1593	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-22"	3	"45"	1	791	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-22"	3	"15"	0	107	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-22"	3	"65"	1	1079	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-22"	3	"85"	0	2856	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-22"	3	"85"	1	1750	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-22"	3	"15"	1	238	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-22"	3	"45"	0	502	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-29"	4	"75"	0	1504	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-01-29"	4	"0"	0	22	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-01-29"	4	"45"	0	549	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-01-29"	4	"75"	1	1643	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-01-29"	4	"1"	0	6	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-01-29"	4	"0"	1	25	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-01-29"	4	"85"	0	2845	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-01-29"	4	"45"	1	773	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-01-29"	4	"65"	0	790	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-01-29"	4	"1"	1	8	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-01-29"	4	"65"	1	1069	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-01-29"	4	"85"	1	1754	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-01-29"	4	"15"	0	107	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-01-29"	4	"15"	1	217	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-02-05"	5	"0"	1	35	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-05"	5	"1"	1	14	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-05"	5	"75"	0	1498	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-05"	5	"75"	1	1683	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-05"	5	"0"	0	25	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-05"	5	"65"	0	739	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-05"	5	"45"	0	514	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-05"	5	"45"	1	767	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-05"	5	"1"	0	8	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-05"	5	"15"	1	203	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-05"	5	"85"	0	2750	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-05"	5	"15"	0	111	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-05"	5	"65"	1	1040	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-05"	5	"85"	1	1655	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-12"	6	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-12"	6	"0"	0	24	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-12"	6	"15"	0	128	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-12"	6	"75"	0	1419	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-12"	6	"75"	1	1639	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-12"	6	"0"	1	36	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-12"	6	"1"	1	12	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-12"	6	"45"	1	782	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-12"	6	"85"	1	1666	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-12"	6	"15"	1	203	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-12"	6	"45"	0	574	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-12"	6	"85"	0	2836	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-12"	6	"65"	0	764	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-12"	6	"65"	1	1062	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-19"	7	"0"	1	27	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-19"	7	"45"	1	803	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-19"	7	"45"	0	530	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-19"	7	"75"	0	1366	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-19"	7	"15"	0	109	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-19"	7	"0"	0	25	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-19"	7	"1"	1	14	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-19"	7	"65"	1	1015	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-19"	7	"85"	0	2598	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-19"	7	"1"	0	8	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-19"	7	"65"	0	705	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-19"	7	"75"	1	1616	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-19"	7	"15"	1	196	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-19"	7	"85"	1	1577	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-26"	8	"0"	0	24	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-02-26"	8	"0"	1	34	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-02-26"	8	"15"	0	91	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-02-26"	8	"45"	0	561	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-02-26"	8	"45"	1	733	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-02-26"	8	"75"	1	1650	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-02-26"	8	"1"	0	7	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-02-26"	8	"1"	1	13	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-02-26"	8	"75"	0	1477	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-02-26"	8	"85"	1	1707	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-02-26"	8	"65"	0	779	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-02-26"	8	"65"	1	995	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-02-26"	8	"85"	0	2809	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-02-26"	8	"15"	1	176	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-03-04"	9	"0"	0	17	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-04"	9	"75"	0	1471	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-04"	9	"45"	0	529	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-04"	9	"0"	1	22	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-04"	9	"85"	0	2788	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-04"	9	"75"	1	1709	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-04"	9	"1"	0	8	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-04"	9	"45"	1	799	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-04"	9	"85"	1	1745	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-04"	9	"65"	0	840	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-04"	9	"1"	1	13	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-04"	9	"15"	0	106	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-04"	9	"65"	1	1024	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-04"	9	"15"	1	212	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-11"	10	"45"	1	795	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-11"	10	"0"	0	27	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-11"	10	"0"	1	27	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-11"	10	"45"	0	545	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-11"	10	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-11"	10	"75"	0	1458	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-11"	10	"1"	0	12	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-11"	10	"65"	1	1030	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-11"	10	"85"	0	2679	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-11"	10	"75"	1	1713	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-11"	10	"65"	0	725	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-11"	10	"15"	1	172	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-11"	10	"85"	1	1711	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-11"	10	"15"	0	101	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-18"	11	"0"	0	24	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-18"	11	"45"	0	523	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-18"	11	"65"	0	733	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-18"	11	"45"	1	835	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-18"	11	"0"	1	31	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-18"	11	"75"	1	1596	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-18"	11	"1"	0	12	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-18"	11	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-18"	11	"75"	0	1474	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-18"	11	"85"	1	1705	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-18"	11	"15"	0	101	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-18"	11	"65"	1	1048	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-18"	11	"15"	1	194	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-18"	11	"85"	0	2729	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-25"	12	"75"	0	1276	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-03-25"	12	"0"	0	23	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-03-25"	12	"45"	1	683	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-03-25"	12	"75"	1	1437	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-03-25"	12	"45"	0	465	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-03-25"	12	"1"	1	13	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-03-25"	12	"0"	1	32	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-03-25"	12	"1"	0	5	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-03-25"	12	"85"	0	2396	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-03-25"	12	"85"	1	1482	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-03-25"	12	"65"	0	669	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-03-25"	12	"65"	1	898	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-03-25"	12	"15"	0	90	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-03-25"	12	"15"	1	157	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-04-01"	13	"75"	0	1442	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-01"	13	"45"	0	522	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-01"	13	"45"	1	662	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-01"	13	"1"	0	5	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-01"	13	"0"	0	23	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-01"	13	"0"	1	26	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-01"	13	"75"	1	1550	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-01"	13	"85"	0	2496	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-01"	13	"85"	1	1583	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-01"	13	"15"	1	171	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-01"	13	"65"	0	757	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-01"	13	"65"	1	941	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-01"	13	"15"	0	93	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-01"	13	"1"	1	10	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-08"	14	"0"	1	34	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-08"	14	"75"	0	1500	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-08"	14	"0"	0	19	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-08"	14	"45"	1	768	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-08"	14	"45"	0	559	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-08"	14	"1"	1	7	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-08"	14	"75"	1	1738	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-08"	14	"1"	0	8	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-08"	14	"85"	1	1743	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-08"	14	"85"	0	2976	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-08"	14	"65"	1	1109	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-08"	14	"65"	0	832	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-08"	14	"15"	1	201	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-08"	14	"15"	0	105	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-15"	15	"0"	0	31	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-15"	15	"85"	1	1789	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-15"	15	"0"	1	32	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-15"	15	"45"	0	538	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-15"	15	"45"	1	774	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-15"	15	"1"	0	8	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-15"	15	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-15"	15	"75"	0	1478	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-15"	15	"85"	0	2828	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-15"	15	"65"	1	1137	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-15"	15	"75"	1	1688	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-15"	15	"65"	0	790	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-15"	15	"15"	1	189	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-15"	15	"15"	0	122	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-22"	16	"0"	0	25	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-22"	16	"45"	0	526	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-22"	16	"0"	1	40	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-22"	16	"85"	0	2677	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-22"	16	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-22"	16	"1"	1	15	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-22"	16	"75"	0	1472	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-22"	16	"75"	1	1613	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-22"	16	"65"	0	777	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-22"	16	"85"	1	1647	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-22"	16	"45"	1	766	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-22"	16	"15"	0	111	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-22"	16	"65"	1	1039	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-22"	16	"15"	1	208	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-29"	17	"0"	1	22	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-04-29"	17	"0"	0	21	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-04-29"	17	"45"	1	792	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-04-29"	17	"85"	0	2550	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-04-29"	17	"1"	0	8	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-04-29"	17	"1"	1	14	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-04-29"	17	"65"	0	691	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-04-29"	17	"75"	1	1534	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-04-29"	17	"75"	0	1393	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-04-29"	17	"85"	1	1548	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-04-29"	17	"45"	0	509	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-04-29"	17	"15"	0	115	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-04-29"	17	"65"	1	1003	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-04-29"	17	"15"	1	212	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-05-06"	18	"0"	1	34	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-06"	18	"1"	1	15	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-06"	18	"1"	0	8	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-06"	18	"0"	0	21	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-06"	18	"15"	1	249	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-06"	18	"15"	0	99	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-06"	18	"75"	0	1173	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-06"	18	"85"	1	1367	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-06"	18	"85"	0	2192	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-06"	18	"75"	1	1410	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-06"	18	"65"	1	870	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-06"	18	"45"	1	629	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-06"	18	"45"	0	446	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-06"	18	"65"	0	620	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-13"	19	"15"	0	113	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-13"	19	"0"	0	13	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-13"	19	"15"	1	195	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-13"	19	"1"	1	5	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-13"	19	"45"	0	534	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-13"	19	"45"	1	743	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-13"	19	"75"	0	1431	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-13"	19	"0"	1	36	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-13"	19	"1"	0	14	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-13"	19	"85"	1	1673	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-13"	19	"85"	0	2545	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-13"	19	"65"	1	1057	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-13"	19	"65"	0	711	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-13"	19	"75"	1	1563	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-20"	20	"15"	0	119	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-20"	20	"15"	1	209	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-20"	20	"0"	0	27	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-20"	20	"0"	1	34	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-20"	20	"1"	0	9	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-20"	20	"45"	0	462	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-20"	20	"45"	1	687	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-20"	20	"75"	1	1532	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-20"	20	"85"	0	2389	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-20"	20	"1"	1	12	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-20"	20	"75"	0	1323	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-20"	20	"65"	0	726	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-20"	20	"85"	1	1464	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-20"	20	"65"	1	960	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-27"	21	"15"	0	121	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-05-27"	21	"0"	0	27	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-05-27"	21	"15"	1	205	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-05-27"	21	"75"	0	1256	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-05-27"	21	"45"	0	469	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-05-27"	21	"0"	1	36	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-05-27"	21	"85"	1	1417	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-05-27"	21	"75"	1	1441	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-05-27"	21	"1"	0	9	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-05-27"	21	"45"	1	716	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-05-27"	21	"85"	0	2350	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-05-27"	21	"1"	1	10	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-05-27"	21	"65"	0	724	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-05-27"	21	"65"	1	957	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-06-03"	22	"15"	1	128	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-03"	22	"0"	1	16	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-03"	22	"15"	0	86	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-03"	22	"45"	1	546	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-03"	22	"0"	0	19	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-03"	22	"1"	1	9	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-03"	22	"75"	0	1065	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-03"	22	"75"	1	1188	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-03"	22	"45"	0	417	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-03"	22	"85"	0	1800	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-03"	22	"85"	1	1180	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-03"	22	"1"	0	10	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-03"	22	"65"	1	827	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-03"	22	"65"	0	618	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-10"	23	"45"	0	487	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-10"	23	"0"	0	30	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-10"	23	"15"	1	167	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-10"	23	"15"	0	101	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-10"	23	"65"	0	690	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-10"	23	"0"	1	28	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-10"	23	"45"	1	694	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-10"	23	"75"	1	1535	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-10"	23	"65"	1	923	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-10"	23	"1"	1	10	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-10"	23	"85"	1	1466	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-10"	23	"1"	0	11	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-10"	23	"75"	0	1340	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-10"	23	"85"	0	2391	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-17"	24	"15"	1	174	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-17"	24	"0"	1	28	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-17"	24	"15"	0	81	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-17"	24	"75"	0	1240	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-17"	24	"75"	1	1463	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-17"	24	"0"	0	21	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-17"	24	"45"	1	725	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-17"	24	"85"	1	1367	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-17"	24	"65"	0	673	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-17"	24	"45"	0	470	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-17"	24	"1"	1	13	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-17"	24	"1"	0	9	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-17"	24	"85"	0	2189	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-17"	24	"65"	1	931	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-24"	25	"15"	0	103	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-06-24"	25	"15"	1	192	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-06-24"	25	"0"	0	28	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-06-24"	25	"75"	0	1216	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-06-24"	25	"75"	1	1443	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-06-24"	25	"65"	0	640	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-06-24"	25	"45"	0	486	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-06-24"	25	"45"	1	675	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-06-24"	25	"1"	1	9	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-06-24"	25	"1"	0	6	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-06-24"	25	"0"	1	29	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-06-24"	25	"85"	0	2171	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-06-24"	25	"85"	1	1454	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-06-24"	25	"65"	1	909	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-07-01"	26	"15"	1	204	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-01"	26	"15"	0	99	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-01"	26	"0"	1	26	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-01"	26	"0"	0	20	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-01"	26	"75"	1	1369	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-01"	26	"75"	0	1204	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-01"	26	"45"	1	701	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-01"	26	"45"	0	491	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-01"	26	"1"	1	9	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-01"	26	"85"	0	2250	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-01"	26	"85"	1	1280	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-01"	26	"65"	0	673	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-01"	26	"65"	1	897	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-01"	26	"1"	0	4	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-08"	27	"75"	1	1359	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-08"	27	"15"	0	112	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-08"	27	"15"	1	175	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-08"	27	"0"	0	19	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-08"	27	"0"	1	30	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-08"	27	"75"	0	1208	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-08"	27	"45"	1	698	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-08"	27	"45"	0	478	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-08"	27	"1"	1	9	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-08"	27	"1"	0	9	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-08"	27	"85"	1	1334	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-08"	27	"85"	0	2155	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-08"	27	"65"	1	917	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-08"	27	"65"	0	635	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-15"	28	"15"	0	93	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-15"	28	"0"	0	21	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-15"	28	"0"	1	33	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-15"	28	"85"	0	2267	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-15"	28	"75"	1	1395	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-15"	28	"75"	0	1254	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-15"	28	"45"	0	470	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-15"	28	"45"	1	683	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-15"	28	"15"	1	186	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-15"	28	"1"	0	7	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-15"	28	"1"	1	8	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-15"	28	"85"	1	1336	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-15"	28	"65"	0	670	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-15"	28	"65"	1	964	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-22"	29	"15"	0	90	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-22"	29	"0"	1	37	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-22"	29	"75"	1	1459	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-22"	29	"75"	0	1179	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-22"	29	"45"	1	667	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-22"	29	"15"	1	192	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-22"	29	"0"	0	18	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-22"	29	"45"	0	448	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-22"	29	"85"	1	1414	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-22"	29	"1"	0	9	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-22"	29	"1"	1	9	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-22"	29	"65"	1	936	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-22"	29	"85"	0	2236	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-22"	29	"65"	0	650	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-29"	30	"0"	1	20	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-07-29"	30	"1"	1	8	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-07-29"	30	"75"	1	1433	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-07-29"	30	"0"	0	19	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-07-29"	30	"75"	0	1208	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-07-29"	30	"15"	0	109	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-07-29"	30	"1"	0	7	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-07-29"	30	"45"	0	444	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-07-29"	30	"85"	0	2294	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-07-29"	30	"15"	1	203	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-07-29"	30	"65"	1	924	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-07-29"	30	"65"	0	643	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-07-29"	30	"85"	1	1389	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-07-29"	30	"45"	1	630	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-08-05"	31	"15"	1	187	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-05"	31	"15"	0	89	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-05"	31	"75"	1	1416	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-05"	31	"0"	0	27	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-05"	31	"0"	1	29	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-05"	31	"45"	1	690	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-05"	31	"1"	0	8	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-05"	31	"1"	1	11	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-05"	31	"75"	0	1172	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-05"	31	"85"	1	1302	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-05"	31	"45"	0	481	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-05"	31	"65"	1	923	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-05"	31	"85"	0	2222	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-05"	31	"65"	0	619	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-12"	32	"15"	0	105	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-12"	32	"15"	1	172	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-12"	32	"75"	0	1193	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-12"	32	"0"	1	37	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-12"	32	"45"	0	445	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-12"	32	"75"	1	1364	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-12"	32	"1"	0	6	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-12"	32	"0"	0	20	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-12"	32	"85"	0	2232	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-12"	32	"45"	1	738	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-12"	32	"1"	1	9	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-12"	32	"65"	0	650	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-12"	32	"85"	1	1288	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-12"	32	"65"	1	902	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-19"	33	"15"	0	85	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-19"	33	"0"	0	16	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-19"	33	"15"	1	191	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-19"	33	"1"	1	10	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-19"	33	"75"	0	1241	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-19"	33	"0"	1	26	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-19"	33	"1"	0	7	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-19"	33	"45"	0	425	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-19"	33	"45"	1	653	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-19"	33	"75"	1	1383	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-19"	33	"85"	0	2099	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-19"	33	"85"	1	1324	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-19"	33	"65"	0	664	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-19"	33	"65"	1	946	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-26"	34	"1"	0	12	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-08-26"	34	"15"	1	157	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-08-26"	34	"15"	0	84	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-08-26"	34	"0"	1	23	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-08-26"	34	"0"	0	25	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-08-26"	34	"75"	1	1480	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-08-26"	34	"85"	0	2257	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-08-26"	34	"1"	1	4	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-08-26"	34	"45"	0	405	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-08-26"	34	"45"	1	699	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-08-26"	34	"75"	0	1200	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-08-26"	34	"65"	0	678	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-08-26"	34	"85"	1	1395	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-08-26"	34	"65"	1	899	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-09-02"	35	"15"	1	135	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-02"	35	"45"	1	564	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-02"	35	"45"	0	404	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-02"	35	"15"	0	93	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-02"	35	"1"	0	5	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-02"	35	"0"	1	21	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-02"	35	"0"	0	22	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-02"	35	"1"	1	9	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-02"	35	"65"	1	825	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-02"	35	"65"	0	590	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-02"	35	"85"	1	1196	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-02"	35	"75"	1	1204	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-02"	35	"75"	0	1029	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-02"	35	"85"	0	1824	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-09"	36	"65"	0	618	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-09"	36	"15"	0	98	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-09"	36	"65"	1	944	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-09"	36	"45"	1	710	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-09"	36	"0"	0	18	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-09"	36	"1"	1	17	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-09"	36	"1"	0	6	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-09"	36	"15"	1	185	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-09"	36	"75"	0	1261	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-09"	36	"75"	1	1398	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-09"	36	"0"	1	30	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-09"	36	"45"	0	451	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-09"	36	"85"	1	1345	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-09"	36	"85"	0	2316	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-16"	37	"65"	0	683	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-16"	37	"15"	0	112	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-16"	37	"65"	1	900	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-16"	37	"45"	0	480	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-16"	37	"0"	0	29	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-16"	37	"15"	1	153	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-16"	37	"1"	0	9	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-16"	37	"1"	1	6	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-16"	37	"75"	0	1231	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-16"	37	"75"	1	1397	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-16"	37	"0"	1	27	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-16"	37	"85"	0	2068	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-16"	37	"45"	1	690	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-16"	37	"85"	1	1338	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-23"	38	"65"	1	910	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-23"	38	"65"	0	638	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-23"	38	"15"	1	173	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-23"	38	"1"	0	4	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-23"	38	"15"	0	91	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-23"	38	"0"	1	30	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-23"	38	"1"	1	11	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-23"	38	"75"	0	1160	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-23"	38	"75"	1	1404	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-23"	38	"45"	0	462	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-23"	38	"45"	1	670	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-23"	38	"85"	0	2113	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-23"	38	"0"	0	28	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-23"	38	"85"	1	1251	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-30"	39	"65"	1	925	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-09-30"	39	"65"	0	624	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-09-30"	39	"15"	1	194	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-09-30"	39	"15"	0	103	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-09-30"	39	"0"	1	22	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-09-30"	39	"0"	0	31	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-09-30"	39	"75"	1	1327	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-09-30"	39	"1"	0	8	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-09-30"	39	"75"	0	1179	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-09-30"	39	"45"	1	697	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-09-30"	39	"45"	0	454	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-09-30"	39	"85"	1	1350	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-09-30"	39	"1"	1	7	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-09-30"	39	"85"	0	2072	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-10-07"	40	"75"	0	1256	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-07"	40	"65"	1	992	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-07"	40	"15"	0	99	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-07"	40	"15"	1	176	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-07"	40	"65"	0	655	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-07"	40	"0"	0	27	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-07"	40	"0"	1	30	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-07"	40	"1"	0	13	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-07"	40	"85"	0	2150	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-07"	40	"85"	1	1381	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-07"	40	"75"	1	1385	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-07"	40	"45"	0	478	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-07"	40	"45"	1	637	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-07"	40	"1"	1	8	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-14"	41	"65"	0	672	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-14"	41	"65"	1	961	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-14"	41	"15"	0	89	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-14"	41	"15"	1	183	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-14"	41	"0"	0	31	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-14"	41	"0"	1	41	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-14"	41	"75"	1	1444	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-14"	41	"85"	0	2327	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-14"	41	"75"	0	1302	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-14"	41	"45"	1	674	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-14"	41	"1"	0	8	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-14"	41	"45"	0	471	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-14"	41	"85"	1	1508	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-14"	41	"1"	1	6	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-21"	42	"0"	1	25	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-21"	42	"65"	0	687	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-21"	42	"15"	0	98	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-21"	42	"65"	1	965	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-21"	42	"0"	0	25	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-21"	42	"1"	1	9	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-21"	42	"75"	0	1239	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-21"	42	"75"	1	1485	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-21"	42	"1"	0	12	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-21"	42	"85"	0	2399	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-21"	42	"45"	0	471	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-21"	42	"15"	1	178	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-21"	42	"45"	1	687	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-21"	42	"85"	1	1488	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-28"	43	"65"	1	908	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-10-28"	43	"0"	0	33	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-10-28"	43	"65"	0	659	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-10-28"	43	"15"	1	170	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-10-28"	43	"1"	0	5	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-10-28"	43	"0"	1	25	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-10-28"	43	"15"	0	101	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-10-28"	43	"75"	1	1494	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-10-28"	43	"1"	1	11	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-10-28"	43	"75"	0	1306	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-10-28"	43	"45"	1	741	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-10-28"	43	"85"	0	2301	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-10-28"	43	"85"	1	1472	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-10-28"	43	"45"	0	498	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-11-04"	44	"65"	0	712	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-04"	44	"15"	0	93	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-04"	44	"65"	1	1011	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-04"	44	"75"	0	1382	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-04"	44	"15"	1	188	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-04"	44	"0"	0	21	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-04"	44	"45"	0	516	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-04"	44	"75"	1	1451	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-04"	44	"1"	0	10	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-04"	44	"0"	1	31	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-04"	44	"85"	0	2458	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-04"	44	"45"	1	670	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-04"	44	"1"	1	11	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-04"	44	"85"	1	1598	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-11"	45	"65"	0	688	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-11"	45	"0"	1	28	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-11"	45	"15"	0	91	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-11"	45	"15"	1	187	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-11"	45	"0"	0	26	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-11"	45	"1"	1	6	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-11"	45	"75"	0	1378	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-11"	45	"75"	1	1576	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-11"	45	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-11"	45	"45"	0	549	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-11"	45	"45"	1	730	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-11"	45	"65"	1	1021	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-11"	45	"85"	0	2613	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-11"	45	"85"	1	1565	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-18"	46	"0"	0	26	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-18"	46	"65"	0	702	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-18"	46	"1"	0	8	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-18"	46	"15"	1	250	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-18"	46	"75"	1	1566	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-18"	46	"0"	1	31	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-18"	46	"15"	0	105	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-18"	46	"75"	0	1426	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-18"	46	"85"	1	1730	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-18"	46	"65"	1	1001	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-18"	46	"1"	1	18	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-18"	46	"45"	1	709	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-18"	46	"45"	0	516	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-18"	46	"85"	0	2602	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-25"	47	"15"	0	110	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-11-25"	47	"15"	1	174	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-11-25"	47	"0"	1	27	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-11-25"	47	"45"	1	734	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-11-25"	47	"65"	0	703	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-11-25"	47	"0"	0	22	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-11-25"	47	"45"	0	492	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-11-25"	47	"75"	0	1441	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-11-25"	47	"85"	0	2623	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-11-25"	47	"1"	0	14	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-11-25"	47	"1"	1	12	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-11-25"	47	"65"	1	1013	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-11-25"	47	"85"	1	1616	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-11-25"	47	"75"	1	1621	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-12-02"	48	"0"	0	23	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-02"	48	"15"	0	120	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-02"	48	"65"	1	984	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-02"	48	"0"	1	35	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-02"	48	"65"	0	768	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-02"	48	"75"	1	1557	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-02"	48	"45"	0	499	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-02"	48	"45"	1	692	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-02"	48	"15"	1	225	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-02"	48	"85"	1	1574	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-02"	48	"1"	0	7	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-02"	48	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-02"	48	"75"	0	1404	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-02"	48	"85"	0	2542	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-09"	49	"65"	0	789	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-09"	49	"65"	1	1019	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-09"	49	"0"	0	28	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-09"	49	"15"	0	108	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-09"	49	"75"	0	1500	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-09"	49	"15"	1	202	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-09"	49	"45"	0	517	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-09"	49	"0"	1	29	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-09"	49	"85"	0	2840	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-09"	49	"75"	1	1676	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-09"	49	"1"	0	15	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-09"	49	"45"	1	749	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-09"	49	"85"	1	1738	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-09"	49	"1"	1	13	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-16"	50	"45"	1	748	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-16"	50	"65"	0	696	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-16"	50	"0"	0	36	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-16"	50	"0"	1	36	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-16"	50	"15"	0	101	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-16"	50	"65"	1	979	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-16"	50	"45"	0	471	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-16"	50	"1"	1	16	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-16"	50	"75"	0	1443	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-16"	50	"15"	1	180	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-16"	50	"1"	0	6	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-16"	50	"85"	0	2721	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-16"	50	"75"	1	1500	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-16"	50	"85"	1	1595	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-23"	51	"45"	0	499	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-23"	51	"65"	0	870	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-23"	51	"65"	1	1057	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-23"	51	"0"	0	26	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-23"	51	"15"	0	121	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-23"	51	"15"	1	218	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-23"	51	"1"	0	10	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-23"	51	"45"	1	754	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-23"	51	"0"	1	30	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-23"	51	"75"	1	1682	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-23"	51	"1"	1	6	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-23"	51	"75"	0	1488	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-23"	51	"85"	1	1796	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-23"	51	"85"	0	2929	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-30"	52	"65"	1	738	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2016-12-30"	52	"75"	1	1229	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2016-12-30"	52	"75"	0	1065	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2016-12-30"	52	"0"	1	24	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2016-12-30"	52	"45"	0	398	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2016-12-30"	52	"15"	1	99	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2016-12-30"	52	"65"	0	531	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2016-12-30"	52	"45"	1	451	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2016-12-30"	52	"1"	0	2	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2016-12-30"	52	"0"	0	17	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2016-12-30"	52	"15"	0	79	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2016-12-30"	52	"1"	1	5	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2016-12-30"	52	"85"	1	1288	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2016-12-30"	52	"85"	0	2076	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2017-01-06"	1	"0"	1	32	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-06"	1	"0"	0	26	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-06"	1	"75"	0	1647	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-06"	1	"65"	1	1070	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-06"	1	"85"	1	1907	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-06"	1	"75"	1	1803	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-06"	1	"45"	0	514	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-06"	1	"15"	1	143	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-06"	1	"65"	0	810	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-06"	1	"45"	1	718	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-06"	1	"85"	0	3229	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-06"	1	"1"	1	9	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-06"	1	"1"	0	9	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-06"	1	"15"	0	72	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-13"	2	"0"	1	33	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-13"	2	"0"	0	23	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-13"	2	"1"	1	10	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-13"	2	"75"	0	1871	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-13"	2	"1"	0	8	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-13"	2	"85"	0	3717	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-13"	2	"45"	0	553	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-13"	2	"75"	1	2015	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-13"	2	"65"	0	912	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-13"	2	"65"	1	1237	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-13"	2	"85"	1	2230	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-13"	2	"15"	0	88	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-13"	2	"15"	1	199	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-13"	2	"45"	1	819	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-20"	3	"0"	0	26	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-20"	3	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-20"	3	"0"	1	28	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-20"	3	"75"	1	1902	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-20"	3	"65"	0	930	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-20"	3	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-20"	3	"75"	0	1799	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-20"	3	"45"	1	837	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-20"	3	"15"	0	118	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-20"	3	"65"	1	1202	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-20"	3	"85"	0	3747	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-20"	3	"85"	1	2282	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-20"	3	"15"	1	183	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-20"	3	"45"	0	537	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-27"	4	"75"	0	1759	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-01-27"	4	"0"	0	24	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-01-27"	4	"45"	0	510	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-01-27"	4	"75"	1	1893	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-01-27"	4	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-01-27"	4	"0"	1	28	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-01-27"	4	"85"	0	3578	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-01-27"	4	"45"	1	763	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-01-27"	4	"65"	0	782	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-01-27"	4	"1"	1	7	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-01-27"	4	"65"	1	1164	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-01-27"	4	"85"	1	2074	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-01-27"	4	"15"	0	97	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-01-27"	4	"15"	1	189	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-02-03"	5	"0"	1	27	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-03"	5	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-03"	5	"75"	0	1655	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-03"	5	"75"	1	1854	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-03"	5	"0"	0	28	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-03"	5	"65"	0	781	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-03"	5	"45"	0	488	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-03"	5	"45"	1	751	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-03"	5	"1"	0	6	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-03"	5	"15"	1	209	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-03"	5	"85"	0	3371	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-03"	5	"15"	0	99	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-03"	5	"65"	1	1149	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-03"	5	"85"	1	2059	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-10"	6	"1"	0	8	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-10"	6	"0"	0	28	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-10"	6	"15"	0	97	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-10"	6	"75"	0	1729	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-10"	6	"75"	1	1754	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-10"	6	"0"	1	29	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-10"	6	"1"	1	9	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-10"	6	"45"	1	825	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-10"	6	"85"	1	1887	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-10"	6	"15"	1	196	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-10"	6	"45"	0	517	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-10"	6	"85"	0	3242	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-10"	6	"65"	0	804	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-10"	6	"65"	1	1136	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-17"	7	"0"	1	33	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-17"	7	"45"	1	794	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-17"	7	"45"	0	522	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-17"	7	"75"	0	1523	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-17"	7	"15"	0	119	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-17"	7	"0"	0	16	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-17"	7	"1"	1	10	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-17"	7	"65"	1	1071	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-17"	7	"85"	0	3029	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-17"	7	"1"	0	8	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-17"	7	"65"	0	740	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-17"	7	"75"	1	1719	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-17"	7	"15"	1	176	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-17"	7	"85"	1	1884	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-24"	8	"0"	0	21	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-02-24"	8	"0"	1	26	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-02-24"	8	"15"	0	113	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-02-24"	8	"45"	0	544	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-02-24"	8	"45"	1	754	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-02-24"	8	"75"	1	1680	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-02-24"	8	"1"	0	12	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-02-24"	8	"1"	1	8	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-02-24"	8	"75"	0	1534	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-02-24"	8	"85"	1	1923	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-02-24"	8	"65"	0	785	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-02-24"	8	"65"	1	1031	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-02-24"	8	"85"	0	3189	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-02-24"	8	"15"	1	173	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-03-03"	9	"0"	0	21	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-03"	9	"75"	0	1496	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-03"	9	"45"	0	519	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-03"	9	"0"	1	32	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-03"	9	"85"	0	2931	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-03"	9	"75"	1	1646	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-03"	9	"1"	0	8	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-03"	9	"45"	1	733	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-03"	9	"85"	1	1768	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-03"	9	"65"	0	784	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-03"	9	"1"	1	14	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-03"	9	"15"	0	101	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-03"	9	"65"	1	1039	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-03"	9	"15"	1	153	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-10"	10	"45"	1	748	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-10"	10	"0"	0	25	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-10"	10	"0"	1	29	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-10"	10	"45"	0	492	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-10"	10	"1"	1	5	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-10"	10	"75"	0	1450	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-10"	10	"1"	0	12	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-10"	10	"65"	1	1045	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-10"	10	"85"	0	2848	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-10"	10	"75"	1	1636	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-10"	10	"65"	0	711	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-10"	10	"15"	1	211	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-10"	10	"85"	1	1760	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-10"	10	"15"	0	105	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-17"	11	"0"	0	21	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-17"	11	"45"	0	516	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-17"	11	"65"	0	726	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-17"	11	"45"	1	744	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-17"	11	"0"	1	38	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-17"	11	"75"	1	1573	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-17"	11	"1"	0	3	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-17"	11	"1"	1	4	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-17"	11	"75"	0	1442	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-17"	11	"85"	1	1672	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-17"	11	"15"	0	103	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-17"	11	"65"	1	996	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-17"	11	"15"	1	171	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-17"	11	"85"	0	2688	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-24"	12	"75"	0	1328	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-24"	12	"0"	0	28	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-24"	12	"45"	1	762	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-24"	12	"75"	1	1612	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-24"	12	"45"	0	494	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-24"	12	"1"	1	7	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-24"	12	"0"	1	27	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-24"	12	"1"	0	6	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-24"	12	"85"	0	2542	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-24"	12	"85"	1	1512	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-24"	12	"65"	0	739	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-24"	12	"65"	1	1000	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-24"	12	"15"	0	94	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-24"	12	"15"	1	174	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-31"	13	"75"	0	1319	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-03-31"	13	"45"	0	497	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-03-31"	13	"45"	1	705	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-03-31"	13	"1"	0	8	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-03-31"	13	"0"	0	33	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-03-31"	13	"0"	1	32	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-03-31"	13	"75"	1	1519	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-03-31"	13	"85"	0	2484	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-03-31"	13	"85"	1	1455	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-03-31"	13	"15"	1	196	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-03-31"	13	"65"	0	687	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-03-31"	13	"65"	1	969	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-03-31"	13	"15"	0	111	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-03-31"	13	"1"	1	12	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-04-07"	14	"0"	1	35	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-07"	14	"75"	0	1257	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-07"	14	"0"	0	24	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-07"	14	"45"	1	701	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-07"	14	"45"	0	480	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-07"	14	"1"	1	8	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-07"	14	"75"	1	1491	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-07"	14	"1"	0	13	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-07"	14	"85"	1	1565	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-07"	14	"85"	0	2382	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-07"	14	"65"	1	1005	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-07"	14	"65"	0	700	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-07"	14	"15"	1	186	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-07"	14	"15"	0	91	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-14"	15	"0"	0	18	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-14"	15	"85"	1	1250	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-14"	15	"0"	1	20	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-14"	15	"45"	0	369	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-14"	15	"45"	1	634	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-14"	15	"1"	0	12	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-14"	15	"1"	1	8	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-14"	15	"75"	0	1142	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-14"	15	"85"	0	2080	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-14"	15	"65"	1	849	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-14"	15	"75"	1	1255	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-14"	15	"65"	0	619	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-14"	15	"15"	1	145	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-14"	15	"15"	0	90	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-21"	16	"0"	0	29	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-21"	16	"45"	0	472	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-21"	16	"0"	1	39	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-21"	16	"85"	0	2298	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-21"	16	"1"	0	6	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-21"	16	"1"	1	13	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-21"	16	"75"	0	1305	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-21"	16	"75"	1	1529	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-21"	16	"65"	0	642	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-21"	16	"85"	1	1423	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-21"	16	"45"	1	658	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-21"	16	"15"	0	108	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-21"	16	"65"	1	943	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-21"	16	"15"	1	172	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-28"	17	"0"	1	41	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-04-28"	17	"0"	0	29	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-04-28"	17	"45"	1	784	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-04-28"	17	"85"	0	2621	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-04-28"	17	"1"	0	10	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-04-28"	17	"1"	1	10	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-04-28"	17	"65"	0	718	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-04-28"	17	"75"	1	1687	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-04-28"	17	"75"	0	1445	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-04-28"	17	"85"	1	1655	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-04-28"	17	"45"	0	531	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-04-28"	17	"15"	0	106	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-04-28"	17	"65"	1	1104	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-04-28"	17	"15"	1	167	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-05-05"	18	"0"	1	25	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-05"	18	"1"	1	11	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-05"	18	"1"	0	7	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-05"	18	"0"	0	19	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-05"	18	"15"	1	167	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-05"	18	"15"	0	101	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-05"	18	"75"	0	1212	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-05"	18	"85"	1	1441	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-05"	18	"85"	0	2172	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-05"	18	"75"	1	1345	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-05"	18	"65"	1	892	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-05"	18	"45"	1	648	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-05"	18	"45"	0	387	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-05"	18	"65"	0	637	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-12"	19	"15"	0	131	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-12"	19	"0"	0	19	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-12"	19	"15"	1	192	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-12"	19	"1"	1	11	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-12"	19	"45"	0	523	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-12"	19	"45"	1	752	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-12"	19	"75"	0	1388	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-12"	19	"0"	1	22	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-12"	19	"1"	0	12	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-12"	19	"85"	1	1657	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-12"	19	"85"	0	2539	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-12"	19	"65"	1	1088	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-12"	19	"65"	0	725	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-12"	19	"75"	1	1631	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-19"	20	"15"	0	99	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-19"	20	"15"	1	192	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-19"	20	"0"	0	18	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-19"	20	"0"	1	20	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-19"	20	"1"	0	8	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-19"	20	"45"	0	533	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-19"	20	"45"	1	787	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-19"	20	"75"	1	1506	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-19"	20	"85"	0	2470	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-19"	20	"1"	1	10	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-19"	20	"75"	0	1348	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-19"	20	"65"	0	733	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-19"	20	"85"	1	1503	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-19"	20	"65"	1	1061	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-26"	21	"15"	0	115	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-05-26"	21	"0"	0	31	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-05-26"	21	"15"	1	192	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-05-26"	21	"75"	0	1296	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-05-26"	21	"45"	0	450	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-05-26"	21	"0"	1	40	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-05-26"	21	"85"	1	1553	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-05-26"	21	"75"	1	1448	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-05-26"	21	"1"	0	11	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-05-26"	21	"45"	1	737	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-05-26"	21	"85"	0	2430	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-05-26"	21	"1"	1	10	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-05-26"	21	"65"	0	700	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-05-26"	21	"65"	1	1022	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-06-02"	22	"15"	1	141	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-02"	22	"0"	1	29	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-02"	22	"15"	0	82	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-02"	22	"45"	1	604	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-02"	22	"0"	0	20	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-02"	22	"1"	1	9	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-02"	22	"75"	0	1101	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-02"	22	"75"	1	1260	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-02"	22	"45"	0	391	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-02"	22	"85"	0	2013	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-02"	22	"85"	1	1204	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-02"	22	"1"	0	3	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-02"	22	"65"	1	864	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-02"	22	"65"	0	611	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-09"	23	"45"	0	481	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-09"	23	"0"	0	20	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-09"	23	"15"	1	203	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-09"	23	"15"	0	105	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-09"	23	"65"	0	682	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-09"	23	"0"	1	37	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-09"	23	"45"	1	746	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-09"	23	"75"	1	1486	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-09"	23	"65"	1	950	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-09"	23	"1"	1	20	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-09"	23	"85"	1	1477	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-09"	23	"1"	0	7	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-09"	23	"75"	0	1299	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-09"	23	"85"	0	2250	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-16"	24	"15"	1	172	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-16"	24	"0"	1	30	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-16"	24	"15"	0	87	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-16"	24	"75"	0	1182	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-16"	24	"75"	1	1372	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-16"	24	"0"	0	30	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-16"	24	"45"	1	726	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-16"	24	"85"	1	1400	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-16"	24	"65"	0	714	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-16"	24	"45"	0	462	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-16"	24	"1"	1	12	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-16"	24	"1"	0	8	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-16"	24	"85"	0	2219	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-16"	24	"65"	1	949	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-23"	25	"15"	0	106	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-23"	25	"15"	1	194	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-23"	25	"0"	0	29	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-23"	25	"75"	0	1225	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-23"	25	"75"	1	1490	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-23"	25	"65"	0	665	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-23"	25	"45"	0	477	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-23"	25	"45"	1	698	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-23"	25	"1"	1	12	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-23"	25	"1"	0	5	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-23"	25	"0"	1	36	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-23"	25	"85"	0	2320	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-23"	25	"85"	1	1465	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-23"	25	"65"	1	905	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-30"	26	"15"	1	166	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-06-30"	26	"15"	0	109	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-06-30"	26	"0"	1	36	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-06-30"	26	"0"	0	18	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-06-30"	26	"75"	1	1405	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-06-30"	26	"75"	0	1271	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-06-30"	26	"45"	1	672	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-06-30"	26	"45"	0	449	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-06-30"	26	"1"	1	7	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-06-30"	26	"85"	0	2222	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-06-30"	26	"85"	1	1314	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-06-30"	26	"65"	0	674	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-06-30"	26	"65"	1	982	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-06-30"	26	"1"	0	6	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-07-07"	27	"75"	1	1397	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-07"	27	"15"	0	111	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-07"	27	"15"	1	182	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-07"	27	"0"	0	27	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-07"	27	"0"	1	33	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-07"	27	"75"	0	1187	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-07"	27	"45"	1	731	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-07"	27	"45"	0	471	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-07"	27	"1"	1	15	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-07"	27	"1"	0	8	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-07"	27	"85"	1	1391	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-07"	27	"85"	0	2086	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-07"	27	"65"	1	984	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-07"	27	"65"	0	638	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-14"	28	"15"	0	112	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-14"	28	"0"	0	26	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-14"	28	"0"	1	30	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-14"	28	"85"	0	2130	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-14"	28	"75"	1	1446	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-14"	28	"75"	0	1248	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-14"	28	"45"	0	454	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-14"	28	"45"	1	690	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-14"	28	"15"	1	158	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-14"	28	"1"	0	12	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-14"	28	"1"	1	11	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-14"	28	"85"	1	1398	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-14"	28	"65"	0	678	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-14"	28	"65"	1	982	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-21"	29	"15"	0	107	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-21"	29	"0"	1	31	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-21"	29	"75"	1	1331	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-21"	29	"75"	0	1200	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-21"	29	"45"	1	727	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-21"	29	"15"	1	224	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-21"	29	"0"	0	33	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-21"	29	"45"	0	483	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-21"	29	"85"	1	1358	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-21"	29	"1"	0	7	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-21"	29	"1"	1	12	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-21"	29	"65"	1	938	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-21"	29	"85"	0	2057	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-21"	29	"65"	0	603	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-28"	30	"0"	1	20	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-07-28"	30	"1"	1	10	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-07-28"	30	"75"	1	1289	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-07-28"	30	"0"	0	17	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-07-28"	30	"75"	0	1150	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-07-28"	30	"15"	0	110	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-07-28"	30	"1"	0	5	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-07-28"	30	"45"	0	480	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-07-28"	30	"85"	0	2084	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-07-28"	30	"15"	1	170	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-07-28"	30	"65"	1	931	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-07-28"	30	"65"	0	608	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-07-28"	30	"85"	1	1304	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-07-28"	30	"45"	1	704	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-08-04"	31	"15"	1	170	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-04"	31	"15"	0	99	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-04"	31	"75"	1	1356	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-04"	31	"0"	0	20	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-04"	31	"0"	1	27	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-04"	31	"45"	1	700	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-04"	31	"1"	0	6	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-04"	31	"1"	1	6	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-04"	31	"75"	0	1186	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-04"	31	"85"	1	1304	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-04"	31	"45"	0	431	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-04"	31	"65"	1	887	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-04"	31	"85"	0	2123	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-04"	31	"65"	0	623	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-11"	32	"15"	0	78	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-11"	32	"15"	1	179	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-11"	32	"75"	0	1227	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-11"	32	"0"	1	26	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-11"	32	"45"	0	456	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-11"	32	"75"	1	1393	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-11"	32	"1"	0	9	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-11"	32	"0"	0	29	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-11"	32	"85"	0	2042	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-11"	32	"45"	1	685	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-11"	32	"1"	1	8	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-11"	32	"65"	0	634	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-11"	32	"85"	1	1326	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-11"	32	"65"	1	946	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-18"	33	"15"	0	97	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-18"	33	"0"	0	23	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-18"	33	"15"	1	196	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-18"	33	"1"	1	11	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-18"	33	"75"	0	1220	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-18"	33	"0"	1	27	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-18"	33	"1"	0	9	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-18"	33	"45"	0	468	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-18"	33	"45"	1	678	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-18"	33	"75"	1	1381	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-18"	33	"85"	0	2203	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-18"	33	"85"	1	1414	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-18"	33	"65"	0	641	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-18"	33	"65"	1	927	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-25"	34	"1"	0	2	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-08-25"	34	"15"	1	182	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-08-25"	34	"15"	0	104	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-08-25"	34	"0"	1	29	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-08-25"	34	"0"	0	22	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-08-25"	34	"75"	1	1439	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-08-25"	34	"85"	0	2271	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-08-25"	34	"1"	1	9	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-08-25"	34	"45"	0	430	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-08-25"	34	"45"	1	665	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-08-25"	34	"75"	0	1228	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-08-25"	34	"65"	0	655	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-08-25"	34	"85"	1	1452	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-08-25"	34	"65"	1	894	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-09-01"	35	"15"	1	126	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-01"	35	"45"	1	611	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-01"	35	"45"	0	386	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-01"	35	"15"	0	85	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-01"	35	"1"	0	12	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-01"	35	"0"	1	26	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-01"	35	"0"	0	19	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-01"	35	"1"	1	6	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-01"	35	"65"	1	845	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-01"	35	"65"	0	603	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-01"	35	"85"	1	1221	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-01"	35	"75"	1	1222	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-01"	35	"75"	0	1057	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-01"	35	"85"	0	1927	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-08"	36	"65"	0	645	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-08"	36	"15"	0	76	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-08"	36	"65"	1	968	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-08"	36	"45"	1	690	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-08"	36	"0"	0	19	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-08"	36	"1"	1	11	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-08"	36	"1"	0	6	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-08"	36	"15"	1	197	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-08"	36	"75"	0	1212	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-08"	36	"75"	1	1432	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-08"	36	"0"	1	34	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-08"	36	"45"	0	500	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-08"	36	"85"	1	1451	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-08"	36	"85"	0	2252	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-15"	37	"65"	0	692	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-15"	37	"15"	0	88	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-15"	37	"65"	1	949	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-15"	37	"45"	0	500	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-15"	37	"0"	0	25	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-15"	37	"15"	1	189	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-15"	37	"1"	0	6	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-15"	37	"1"	1	12	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-15"	37	"75"	0	1196	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-15"	37	"75"	1	1432	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-15"	37	"0"	1	23	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-15"	37	"85"	0	2182	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-15"	37	"45"	1	707	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-15"	37	"85"	1	1452	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-22"	38	"65"	1	944	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-22"	38	"65"	0	670	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-22"	38	"15"	1	196	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-22"	38	"1"	0	8	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-22"	38	"15"	0	98	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-22"	38	"0"	1	29	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-22"	38	"1"	1	13	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-22"	38	"75"	0	1197	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-22"	38	"75"	1	1426	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-22"	38	"45"	0	463	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-22"	38	"45"	1	694	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-22"	38	"85"	0	2288	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-22"	38	"0"	0	20	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-22"	38	"85"	1	1488	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-29"	39	"65"	1	952	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-09-29"	39	"65"	0	734	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-09-29"	39	"15"	1	161	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-09-29"	39	"15"	0	82	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-09-29"	39	"0"	1	21	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-09-29"	39	"0"	0	24	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-09-29"	39	"75"	1	1438	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-09-29"	39	"1"	0	11	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-09-29"	39	"75"	0	1260	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-09-29"	39	"45"	1	669	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-09-29"	39	"45"	0	491	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-09-29"	39	"85"	1	1532	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-09-29"	39	"1"	1	16	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-09-29"	39	"85"	0	2298	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-10-06"	40	"75"	0	1274	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-06"	40	"65"	1	964	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-06"	40	"15"	0	92	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-06"	40	"15"	1	192	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-06"	40	"65"	0	713	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-06"	40	"0"	0	28	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-06"	40	"0"	1	38	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-06"	40	"1"	0	10	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-06"	40	"85"	0	2313	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-06"	40	"85"	1	1568	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-06"	40	"75"	1	1403	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-06"	40	"45"	0	499	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-06"	40	"45"	1	672	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-06"	40	"1"	1	10	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-13"	41	"65"	0	713	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-13"	41	"65"	1	965	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-13"	41	"15"	0	96	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-13"	41	"15"	1	149	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-13"	41	"0"	0	21	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-13"	41	"0"	1	27	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-13"	41	"75"	1	1534	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-13"	41	"85"	0	2407	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-13"	41	"75"	0	1312	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-13"	41	"45"	1	706	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-13"	41	"1"	0	6	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-13"	41	"45"	0	479	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-13"	41	"85"	1	1519	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-13"	41	"1"	1	5	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-20"	42	"0"	1	30	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-20"	42	"65"	0	709	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-20"	42	"15"	0	102	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-20"	42	"65"	1	1022	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-20"	42	"0"	0	32	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-20"	42	"1"	1	7	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-20"	42	"75"	0	1332	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-20"	42	"75"	1	1504	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-20"	42	"1"	0	6	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-20"	42	"85"	0	2384	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-20"	42	"45"	0	448	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-20"	42	"15"	1	191	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-20"	42	"45"	1	717	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-20"	42	"85"	1	1545	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-27"	43	"65"	1	975	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-10-27"	43	"0"	0	20	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-10-27"	43	"65"	0	683	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-10-27"	43	"15"	1	168	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-10-27"	43	"1"	0	11	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-10-27"	43	"0"	1	34	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-10-27"	43	"15"	0	101	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-10-27"	43	"75"	1	1452	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-10-27"	43	"1"	1	14	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-10-27"	43	"75"	0	1313	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-10-27"	43	"45"	1	712	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-10-27"	43	"85"	0	2308	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-10-27"	43	"85"	1	1494	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-10-27"	43	"45"	0	454	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-11-03"	44	"65"	0	682	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-03"	44	"15"	0	107	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-03"	44	"65"	1	977	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-03"	44	"75"	0	1312	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-03"	44	"15"	1	181	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-03"	44	"0"	0	10	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-03"	44	"45"	0	506	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-03"	44	"75"	1	1563	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-03"	44	"1"	0	4	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-03"	44	"0"	1	30	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-03"	44	"85"	0	2406	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-03"	44	"45"	1	737	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-03"	44	"1"	1	14	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-03"	44	"85"	1	1454	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-10"	45	"65"	0	677	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-10"	45	"0"	1	26	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-10"	45	"15"	0	110	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-10"	45	"15"	1	212	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-10"	45	"0"	0	21	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-10"	45	"1"	1	14	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-10"	45	"75"	0	1306	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-10"	45	"75"	1	1583	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-10"	45	"1"	0	6	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-10"	45	"45"	0	515	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-10"	45	"45"	1	736	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-10"	45	"65"	1	1057	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-10"	45	"85"	0	2473	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-10"	45	"85"	1	1608	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-17"	46	"0"	0	22	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-17"	46	"65"	0	719	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-17"	46	"1"	0	1	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-17"	46	"15"	1	208	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-17"	46	"75"	1	1557	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-17"	46	"0"	1	26	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-17"	46	"15"	0	100	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-17"	46	"75"	0	1344	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-17"	46	"85"	1	1616	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-17"	46	"65"	1	963	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-17"	46	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-17"	46	"45"	1	723	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-17"	46	"45"	0	519	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-17"	46	"85"	0	2468	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-24"	47	"15"	0	90	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-11-24"	47	"15"	1	220	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-11-24"	47	"0"	1	24	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-11-24"	47	"45"	1	763	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-11-24"	47	"65"	0	712	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-11-24"	47	"0"	0	26	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-11-24"	47	"45"	0	545	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-11-24"	47	"75"	0	1366	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-11-24"	47	"85"	0	2610	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-11-24"	47	"1"	0	9	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-11-24"	47	"1"	1	11	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-11-24"	47	"65"	1	1016	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-11-24"	47	"85"	1	1624	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-11-24"	47	"75"	1	1596	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-12-01"	48	"0"	0	23	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-01"	48	"15"	0	95	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-01"	48	"65"	1	991	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-01"	48	"0"	1	33	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-01"	48	"65"	0	746	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-01"	48	"75"	1	1585	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-01"	48	"45"	0	481	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-01"	48	"45"	1	735	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-01"	48	"15"	1	200	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-01"	48	"85"	1	1633	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-01"	48	"1"	0	11	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-01"	48	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-01"	48	"75"	0	1360	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-01"	48	"85"	0	2633	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-08"	49	"65"	0	732	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-08"	49	"65"	1	1029	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-08"	49	"0"	0	20	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-08"	49	"15"	0	100	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-08"	49	"75"	0	1408	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-08"	49	"15"	1	168	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-08"	49	"45"	0	464	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-08"	49	"0"	1	38	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-08"	49	"85"	0	2687	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-08"	49	"75"	1	1619	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-08"	49	"1"	0	7	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-08"	49	"45"	1	760	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-08"	49	"85"	1	1736	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-08"	49	"1"	1	13	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-15"	50	"45"	1	753	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-15"	50	"65"	0	728	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-15"	50	"0"	0	16	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-15"	50	"0"	1	23	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-15"	50	"15"	0	94	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-15"	50	"65"	1	1048	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-15"	50	"45"	0	529	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-15"	50	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-15"	50	"75"	0	1486	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-15"	50	"15"	1	173	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-15"	50	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-15"	50	"85"	0	2867	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-15"	50	"75"	1	1690	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-15"	50	"85"	1	1791	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-22"	51	"45"	0	548	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-22"	51	"65"	0	881	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-22"	51	"65"	1	1114	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-22"	51	"0"	0	27	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-22"	51	"15"	0	119	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-22"	51	"15"	1	188	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-22"	51	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-22"	51	"45"	1	849	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-22"	51	"0"	1	25	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-22"	51	"75"	1	1796	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-22"	51	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-22"	51	"75"	0	1727	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-22"	51	"85"	1	2004	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-22"	51	"85"	0	3216	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-29"	52	"65"	1	665	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2017-12-29"	52	"75"	1	1289	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2017-12-29"	52	"75"	0	1155	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2017-12-29"	52	"0"	1	15	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2017-12-29"	52	"45"	0	366	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2017-12-29"	52	"15"	1	97	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2017-12-29"	52	"65"	0	610	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2017-12-29"	52	"45"	1	529	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2017-12-29"	52	"1"	0	6	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2017-12-29"	52	"0"	0	8	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2017-12-29"	52	"15"	0	75	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2017-12-29"	52	"1"	1	12	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2017-12-29"	52	"85"	1	1410	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2017-12-29"	52	"85"	0	2244	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2018-01-05"	1	"0"	1	32	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-05"	1	"0"	0	20	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-05"	1	"75"	0	1747	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-05"	1	"65"	1	1120	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-05"	1	"85"	1	2080	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-05"	1	"75"	1	1865	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-05"	1	"45"	0	542	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-05"	1	"15"	1	118	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-05"	1	"65"	0	856	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-05"	1	"45"	1	748	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-05"	1	"85"	0	3485	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-05"	1	"1"	1	11	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-05"	1	"1"	0	7	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-05"	1	"15"	0	90	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-12"	2	"0"	1	42	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-12"	2	"0"	0	31	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-12"	2	"1"	1	5	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-12"	2	"75"	0	2035	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-12"	2	"1"	0	12	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-12"	2	"85"	0	4122	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-12"	2	"45"	0	643	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-12"	2	"75"	1	2120	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-12"	2	"65"	0	974	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-12"	2	"65"	1	1347	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-12"	2	"85"	1	2499	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-12"	2	"15"	0	116	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-12"	2	"15"	1	186	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-12"	2	"45"	1	918	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-19"	3	"0"	0	26	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-19"	3	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-19"	3	"0"	1	33	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-19"	3	"75"	1	2009	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-19"	3	"65"	0	923	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-19"	3	"1"	1	12	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-19"	3	"75"	0	1857	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-19"	3	"45"	1	888	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-19"	3	"15"	0	101	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-19"	3	"65"	1	1268	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-19"	3	"85"	0	3935	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-19"	3	"85"	1	2390	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-19"	3	"15"	1	185	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-19"	3	"45"	0	619	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-26"	4	"75"	0	1846	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-01-26"	4	"0"	0	24	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-01-26"	4	"45"	0	570	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-01-26"	4	"75"	1	1978	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-01-26"	4	"1"	0	7	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-01-26"	4	"0"	1	26	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-01-26"	4	"85"	0	3858	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-01-26"	4	"45"	1	889	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-01-26"	4	"65"	0	884	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-01-26"	4	"1"	1	18	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-01-26"	4	"65"	1	1273	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-01-26"	4	"85"	1	2264	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-01-26"	4	"15"	0	79	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-01-26"	4	"15"	1	219	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-02-02"	5	"0"	1	24	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-02"	5	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-02"	5	"75"	0	1701	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-02"	5	"75"	1	1960	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-02"	5	"0"	0	17	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-02"	5	"65"	0	802	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-02"	5	"45"	0	595	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-02"	5	"45"	1	809	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-02"	5	"1"	0	6	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-02"	5	"15"	1	216	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-02"	5	"85"	0	3634	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-02"	5	"15"	0	123	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-02"	5	"65"	1	1186	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-02"	5	"85"	1	2204	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-09"	6	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-09"	6	"0"	0	19	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-09"	6	"15"	0	103	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-09"	6	"75"	0	1590	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-09"	6	"75"	1	1786	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-09"	6	"0"	1	26	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-09"	6	"1"	1	13	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-09"	6	"45"	1	816	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-09"	6	"85"	1	2043	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-09"	6	"15"	1	190	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-09"	6	"45"	0	531	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-09"	6	"85"	0	3331	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-09"	6	"65"	0	849	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-09"	6	"65"	1	1183	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-16"	7	"0"	1	24	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-16"	7	"45"	1	836	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-16"	7	"45"	0	541	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-16"	7	"75"	0	1641	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-16"	7	"15"	0	122	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-16"	7	"0"	0	24	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-16"	7	"1"	1	11	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-16"	7	"65"	1	1168	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-16"	7	"85"	0	3042	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-16"	7	"1"	0	6	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-16"	7	"65"	0	785	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-16"	7	"75"	1	1851	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-16"	7	"15"	1	196	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-16"	7	"85"	1	1999	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-23"	8	"0"	0	8	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-02-23"	8	"0"	1	18	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-02-23"	8	"15"	0	88	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-02-23"	8	"45"	0	538	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-02-23"	8	"45"	1	840	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-02-23"	8	"75"	1	1731	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-02-23"	8	"1"	0	6	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-02-23"	8	"1"	1	7	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-02-23"	8	"75"	0	1667	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-02-23"	8	"85"	1	1915	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-02-23"	8	"65"	0	829	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-02-23"	8	"65"	1	1067	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-02-23"	8	"85"	0	3222	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-02-23"	8	"15"	1	206	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-03-02"	9	"0"	0	20	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-02"	9	"75"	0	1449	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-02"	9	"45"	0	484	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-02"	9	"0"	1	25	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-02"	9	"85"	0	2808	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-02"	9	"75"	1	1579	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-02"	9	"1"	0	5	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-02"	9	"45"	1	745	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-02"	9	"85"	1	1751	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-02"	9	"65"	0	730	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-02"	9	"1"	1	6	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-02"	9	"15"	0	86	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-02"	9	"65"	1	998	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-02"	9	"15"	1	168	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-09"	10	"45"	1	806	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-09"	10	"0"	0	21	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-09"	10	"0"	1	26	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-09"	10	"45"	0	556	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-09"	10	"1"	1	16	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-09"	10	"75"	0	1746	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-09"	10	"1"	0	11	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-09"	10	"65"	1	1158	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-09"	10	"85"	0	3422	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-09"	10	"75"	1	1945	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-09"	10	"65"	0	861	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-09"	10	"15"	1	195	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-09"	10	"85"	1	2142	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-09"	10	"15"	0	92	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-16"	11	"0"	0	22	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-16"	11	"45"	0	518	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-16"	11	"65"	0	832	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-16"	11	"45"	1	798	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-16"	11	"0"	1	25	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-16"	11	"75"	1	1879	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-16"	11	"1"	0	10	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-16"	11	"1"	1	7	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-16"	11	"75"	0	1715	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-16"	11	"85"	1	2075	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-16"	11	"15"	0	110	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-16"	11	"65"	1	1157	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-16"	11	"15"	1	219	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-16"	11	"85"	0	3421	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-23"	12	"75"	0	1610	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-23"	12	"0"	0	11	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-23"	12	"45"	1	810	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-23"	12	"75"	1	1732	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-23"	12	"45"	0	539	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-23"	12	"1"	1	5	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-23"	12	"0"	1	35	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-23"	12	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-23"	12	"85"	0	3081	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-23"	12	"85"	1	1885	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-23"	12	"65"	0	784	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-23"	12	"65"	1	1133	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-23"	12	"15"	0	96	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-23"	12	"15"	1	182	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-30"	13	"75"	0	1304	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-03-30"	13	"45"	0	391	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-03-30"	13	"45"	1	674	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-03-30"	13	"1"	0	13	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-03-30"	13	"0"	0	22	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-03-30"	13	"0"	1	21	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-03-30"	13	"75"	1	1580	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-03-30"	13	"85"	0	2577	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-03-30"	13	"85"	1	1505	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-03-30"	13	"15"	1	179	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-03-30"	13	"65"	0	665	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-03-30"	13	"65"	1	921	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-03-30"	13	"15"	0	82	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-03-30"	13	"1"	1	7	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-04-06"	14	"0"	1	28	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-06"	14	"75"	0	1408	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-06"	14	"0"	0	18	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-06"	14	"45"	1	718	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-06"	14	"45"	0	511	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-06"	14	"1"	1	13	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-06"	14	"75"	1	1605	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-06"	14	"1"	0	9	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-06"	14	"85"	1	1699	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-06"	14	"85"	0	2761	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-06"	14	"65"	1	1029	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-06"	14	"65"	0	735	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-06"	14	"15"	1	167	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-06"	14	"15"	0	93	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-13"	15	"0"	0	17	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-13"	15	"85"	1	1974	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-13"	15	"0"	1	19	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-13"	15	"45"	0	570	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-13"	15	"45"	1	812	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-13"	15	"1"	0	11	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-13"	15	"1"	1	14	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-13"	15	"75"	0	1572	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-13"	15	"85"	0	3052	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-13"	15	"65"	1	1197	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-13"	15	"75"	1	1870	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-13"	15	"65"	0	856	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-13"	15	"15"	1	220	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-13"	15	"15"	0	117	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-20"	16	"0"	0	25	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-20"	16	"45"	0	556	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-20"	16	"0"	1	29	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-20"	16	"85"	0	2750	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-20"	16	"1"	0	11	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-20"	16	"1"	1	10	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-20"	16	"75"	0	1431	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-20"	16	"75"	1	1678	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-20"	16	"65"	0	774	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-20"	16	"85"	1	1722	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-20"	16	"45"	1	830	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-20"	16	"15"	0	110	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-20"	16	"65"	1	1106	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-20"	16	"15"	1	191	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-27"	17	"0"	1	32	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-04-27"	17	"0"	0	25	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-04-27"	17	"45"	1	731	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-04-27"	17	"85"	0	2505	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-04-27"	17	"1"	0	6	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-04-27"	17	"1"	1	6	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-04-27"	17	"65"	0	727	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-04-27"	17	"75"	1	1522	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-04-27"	17	"75"	0	1384	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-04-27"	17	"85"	1	1566	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-04-27"	17	"45"	0	482	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-04-27"	17	"15"	0	113	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-04-27"	17	"65"	1	980	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-04-27"	17	"15"	1	227	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-05-04"	18	"0"	1	29	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-04"	18	"1"	1	14	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-04"	18	"1"	0	7	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-04"	18	"0"	0	22	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-04"	18	"15"	1	201	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-04"	18	"15"	0	107	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-04"	18	"75"	0	1368	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-04"	18	"85"	1	1511	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-04"	18	"85"	0	2267	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-04"	18	"75"	1	1539	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-04"	18	"65"	1	1008	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-04"	18	"45"	1	815	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-04"	18	"45"	0	548	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-04"	18	"65"	0	717	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-11"	19	"15"	0	84	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-11"	19	"0"	0	22	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-11"	19	"15"	1	163	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-11"	19	"1"	1	12	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-11"	19	"45"	0	467	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-11"	19	"45"	1	648	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-11"	19	"75"	0	1104	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-11"	19	"0"	1	26	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-11"	19	"1"	0	9	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-11"	19	"85"	1	1343	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-11"	19	"85"	0	2029	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-11"	19	"65"	1	841	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-11"	19	"65"	0	596	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-11"	19	"75"	1	1280	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-18"	20	"15"	0	95	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-18"	20	"15"	1	205	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-18"	20	"0"	0	23	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-18"	20	"0"	1	29	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-18"	20	"1"	0	8	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-18"	20	"45"	0	539	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-18"	20	"45"	1	791	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-18"	20	"75"	1	1509	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-18"	20	"85"	0	2341	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-18"	20	"1"	1	16	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-18"	20	"75"	0	1282	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-18"	20	"65"	0	743	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-18"	20	"85"	1	1543	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-18"	20	"65"	1	1017	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-25"	21	"15"	0	124	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-05-25"	21	"0"	0	27	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-05-25"	21	"15"	1	170	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-05-25"	21	"75"	0	1256	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-05-25"	21	"45"	0	527	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-05-25"	21	"0"	1	33	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-05-25"	21	"85"	1	1509	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-05-25"	21	"75"	1	1431	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-05-25"	21	"1"	0	5	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-05-25"	21	"45"	1	731	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-05-25"	21	"85"	0	2156	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-05-25"	21	"1"	1	8	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-05-25"	21	"65"	0	665	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-05-25"	21	"65"	1	994	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-06-01"	22	"15"	1	171	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-01"	22	"0"	1	27	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-01"	22	"15"	0	79	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-01"	22	"45"	1	581	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-01"	22	"0"	0	19	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-01"	22	"1"	1	14	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-01"	22	"75"	0	1071	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-01"	22	"75"	1	1259	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-01"	22	"45"	0	417	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-01"	22	"85"	0	1864	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-01"	22	"85"	1	1210	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-01"	22	"1"	0	4	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-01"	22	"65"	1	845	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-01"	22	"65"	0	586	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-08"	23	"45"	0	472	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-08"	23	"0"	0	14	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-08"	23	"15"	1	193	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-08"	23	"15"	0	105	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-08"	23	"65"	0	732	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-08"	23	"0"	1	32	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-08"	23	"45"	1	723	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-08"	23	"75"	1	1510	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-08"	23	"65"	1	968	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-08"	23	"1"	1	9	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-08"	23	"85"	1	1524	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-08"	23	"1"	0	10	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-08"	23	"75"	0	1371	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-08"	23	"85"	0	2287	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-15"	24	"15"	1	182	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-15"	24	"0"	1	33	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-15"	24	"15"	0	104	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-15"	24	"75"	0	1191	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-15"	24	"75"	1	1479	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-15"	24	"0"	0	27	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-15"	24	"45"	1	698	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-15"	24	"85"	1	1368	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-15"	24	"65"	0	658	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-15"	24	"45"	0	501	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-15"	24	"1"	1	7	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-15"	24	"1"	0	10	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-15"	24	"85"	0	2136	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-15"	24	"65"	1	949	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-22"	25	"15"	0	105	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-22"	25	"15"	1	203	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-22"	25	"0"	0	28	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-22"	25	"75"	0	1168	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-22"	25	"75"	1	1382	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-22"	25	"65"	0	619	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-22"	25	"45"	0	465	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-22"	25	"45"	1	696	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-22"	25	"1"	1	13	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-22"	25	"1"	0	8	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-22"	25	"0"	1	27	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-22"	25	"85"	0	2101	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-22"	25	"85"	1	1447	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-22"	25	"65"	1	994	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-29"	26	"15"	1	193	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-06-29"	26	"15"	0	113	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-06-29"	26	"0"	1	23	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-06-29"	26	"0"	0	20	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-06-29"	26	"75"	1	1346	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-06-29"	26	"75"	0	1162	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-06-29"	26	"45"	1	726	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-06-29"	26	"45"	0	458	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-06-29"	26	"1"	1	15	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-06-29"	26	"85"	0	2104	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-06-29"	26	"85"	1	1393	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-06-29"	26	"65"	0	716	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-06-29"	26	"65"	1	936	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-06-29"	26	"1"	0	7	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-07-06"	27	"75"	1	1418	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-06"	27	"15"	0	105	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-06"	27	"15"	1	181	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-06"	27	"0"	0	24	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-06"	27	"0"	1	26	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-06"	27	"75"	0	1193	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-06"	27	"45"	1	697	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-06"	27	"45"	0	453	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-06"	27	"1"	1	15	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-06"	27	"1"	0	8	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-06"	27	"85"	1	1443	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-06"	27	"85"	0	2147	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-06"	27	"65"	1	892	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-06"	27	"65"	0	656	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-13"	28	"15"	0	100	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-13"	28	"0"	0	23	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-13"	28	"0"	1	25	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-13"	28	"85"	0	2159	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-13"	28	"75"	1	1421	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-13"	28	"75"	0	1212	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-13"	28	"45"	0	463	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-13"	28	"45"	1	677	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-13"	28	"15"	1	204	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-13"	28	"1"	0	6	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-13"	28	"1"	1	15	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-13"	28	"85"	1	1388	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-13"	28	"65"	0	643	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-13"	28	"65"	1	957	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-20"	29	"15"	0	117	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-20"	29	"0"	1	28	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-20"	29	"75"	1	1333	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-20"	29	"75"	0	1151	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-20"	29	"45"	1	703	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-20"	29	"15"	1	187	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-20"	29	"0"	0	17	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-20"	29	"45"	0	463	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-20"	29	"85"	1	1455	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-20"	29	"1"	0	7	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-20"	29	"1"	1	8	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-20"	29	"65"	1	925	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-20"	29	"85"	0	2081	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-20"	29	"65"	0	652	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-27"	30	"0"	1	36	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-07-27"	30	"1"	1	10	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-07-27"	30	"75"	1	1417	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-07-27"	30	"0"	0	23	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-07-27"	30	"75"	0	1211	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-07-27"	30	"15"	0	94	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-07-27"	30	"1"	0	3	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-07-27"	30	"45"	0	466	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-07-27"	30	"85"	0	2114	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-07-27"	30	"15"	1	197	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-07-27"	30	"65"	1	922	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-07-27"	30	"65"	0	644	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-07-27"	30	"85"	1	1277	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-07-27"	30	"45"	1	727	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-08-03"	31	"15"	1	190	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-03"	31	"15"	0	96	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-03"	31	"75"	1	1357	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-03"	31	"0"	0	29	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-03"	31	"0"	1	33	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-03"	31	"45"	1	685	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-03"	31	"1"	0	6	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-03"	31	"1"	1	12	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-03"	31	"75"	0	1263	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-03"	31	"85"	1	1388	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-03"	31	"45"	0	470	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-03"	31	"65"	1	863	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-03"	31	"85"	0	2096	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-03"	31	"65"	0	673	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-10"	32	"15"	0	91	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-10"	32	"15"	1	237	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-10"	32	"75"	0	1124	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-10"	32	"0"	1	30	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-10"	32	"45"	0	450	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-10"	32	"75"	1	1439	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-10"	32	"1"	0	7	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-10"	32	"0"	0	29	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-10"	32	"85"	0	2190	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-10"	32	"45"	1	725	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-10"	32	"1"	1	11	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-10"	32	"65"	0	648	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-10"	32	"85"	1	1378	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-10"	32	"65"	1	960	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-17"	33	"15"	0	92	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-17"	33	"0"	0	26	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-17"	33	"15"	1	161	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-17"	33	"1"	1	7	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-17"	33	"75"	0	1178	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-17"	33	"0"	1	38	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-17"	33	"1"	0	4	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-17"	33	"45"	0	461	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-17"	33	"45"	1	669	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-17"	33	"75"	1	1311	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-17"	33	"85"	0	1986	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-17"	33	"85"	1	1339	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-17"	33	"65"	0	640	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-17"	33	"65"	1	918	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-24"	34	"1"	0	14	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-24"	34	"15"	1	165	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-24"	34	"15"	0	85	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-24"	34	"0"	1	30	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-24"	34	"0"	0	14	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-24"	34	"75"	1	1381	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-24"	34	"85"	0	2053	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-24"	34	"1"	1	8	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-24"	34	"45"	0	424	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-24"	34	"45"	1	659	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-24"	34	"75"	0	1179	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-24"	34	"65"	0	700	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-24"	34	"85"	1	1365	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-24"	34	"65"	1	901	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-31"	35	"15"	1	151	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-08-31"	35	"45"	1	575	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-08-31"	35	"45"	0	442	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-08-31"	35	"15"	0	82	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-08-31"	35	"1"	0	3	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-08-31"	35	"0"	1	30	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-08-31"	35	"0"	0	21	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-08-31"	35	"1"	1	8	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-08-31"	35	"65"	1	815	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-08-31"	35	"65"	0	627	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-08-31"	35	"85"	1	1177	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-08-31"	35	"75"	1	1123	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-08-31"	35	"75"	0	1027	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-08-31"	35	"85"	0	1784	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-09-07"	36	"65"	0	636	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-07"	36	"15"	0	129	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-07"	36	"65"	1	985	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-07"	36	"45"	1	709	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-07"	36	"0"	0	18	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-07"	36	"1"	1	9	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-07"	36	"1"	0	11	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-07"	36	"15"	1	194	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-07"	36	"75"	0	1277	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-07"	36	"75"	1	1361	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-07"	36	"0"	1	27	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-07"	36	"45"	0	487	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-07"	36	"85"	1	1475	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-07"	36	"85"	0	2127	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-14"	37	"65"	0	678	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-14"	37	"15"	0	96	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-14"	37	"65"	1	922	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-14"	37	"45"	0	458	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-14"	37	"0"	0	26	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-14"	37	"15"	1	179	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-14"	37	"1"	0	9	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-14"	37	"1"	1	9	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-14"	37	"75"	0	1223	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-14"	37	"75"	1	1353	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-14"	37	"0"	1	29	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-14"	37	"85"	0	2100	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-14"	37	"45"	1	722	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-14"	37	"85"	1	1387	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-21"	38	"65"	1	945	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-21"	38	"65"	0	678	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-21"	38	"15"	1	179	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-21"	38	"1"	0	7	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-21"	38	"15"	0	113	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-21"	38	"0"	1	42	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-21"	38	"1"	1	11	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-21"	38	"75"	0	1228	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-21"	38	"75"	1	1373	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-21"	38	"45"	0	462	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-21"	38	"45"	1	709	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-21"	38	"85"	0	2100	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-21"	38	"0"	0	27	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-21"	38	"85"	1	1431	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-28"	39	"65"	1	929	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-09-28"	39	"65"	0	678	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-09-28"	39	"15"	1	184	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-09-28"	39	"15"	0	86	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-09-28"	39	"0"	1	29	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-09-28"	39	"0"	0	21	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-09-28"	39	"75"	1	1443	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-09-28"	39	"1"	0	4	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-09-28"	39	"75"	0	1186	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-09-28"	39	"45"	1	652	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-09-28"	39	"45"	0	431	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-09-28"	39	"85"	1	1397	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-09-28"	39	"1"	1	6	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-09-28"	39	"85"	0	2104	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-10-05"	40	"75"	0	1235	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-05"	40	"65"	1	965	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-05"	40	"15"	0	114	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-05"	40	"15"	1	173	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-05"	40	"65"	0	662	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-05"	40	"0"	0	24	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-05"	40	"0"	1	16	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-05"	40	"1"	0	10	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-05"	40	"85"	0	2193	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-05"	40	"85"	1	1443	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-05"	40	"75"	1	1461	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-05"	40	"45"	0	491	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-05"	40	"45"	1	709	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-05"	40	"1"	1	7	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-12"	41	"65"	0	620	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-12"	41	"65"	1	987	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-12"	41	"15"	0	99	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-12"	41	"15"	1	229	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-12"	41	"0"	0	24	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-12"	41	"0"	1	23	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-12"	41	"75"	1	1451	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-12"	41	"85"	0	2257	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-12"	41	"75"	0	1290	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-12"	41	"45"	1	699	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-12"	41	"1"	0	6	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-12"	41	"45"	0	513	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-12"	41	"85"	1	1437	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-12"	41	"1"	1	14	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-19"	42	"0"	1	26	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-19"	42	"65"	0	689	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-19"	42	"15"	0	106	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-19"	42	"65"	1	965	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-19"	42	"0"	0	17	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-19"	42	"1"	1	14	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-19"	42	"75"	0	1276	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-19"	42	"75"	1	1493	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-19"	42	"1"	0	4	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-19"	42	"85"	0	2321	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-19"	42	"45"	0	449	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-19"	42	"15"	1	195	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-19"	42	"45"	1	760	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-19"	42	"85"	1	1549	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-26"	43	"65"	1	953	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-10-26"	43	"0"	0	31	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-10-26"	43	"65"	0	704	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-10-26"	43	"15"	1	202	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-10-26"	43	"1"	0	9	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-10-26"	43	"0"	1	34	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-10-26"	43	"15"	0	107	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-10-26"	43	"75"	1	1474	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-10-26"	43	"1"	1	15	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-10-26"	43	"75"	0	1168	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-10-26"	43	"45"	1	702	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-10-26"	43	"85"	0	2240	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-10-26"	43	"85"	1	1466	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-10-26"	43	"45"	0	498	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-11-02"	44	"65"	0	632	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-02"	44	"15"	0	97	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-02"	44	"65"	1	937	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-02"	44	"75"	0	1252	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-02"	44	"15"	1	192	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-02"	44	"0"	0	19	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-02"	44	"45"	0	474	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-02"	44	"75"	1	1448	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-02"	44	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-02"	44	"0"	1	27	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-02"	44	"85"	0	2220	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-02"	44	"45"	1	677	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-02"	44	"1"	1	15	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-02"	44	"85"	1	1530	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-09"	45	"65"	0	695	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-09"	45	"0"	1	24	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-09"	45	"15"	0	113	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-09"	45	"15"	1	195	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-09"	45	"0"	0	20	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-09"	45	"1"	1	7	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-09"	45	"75"	0	1360	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-09"	45	"75"	1	1589	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-09"	45	"1"	0	5	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-09"	45	"45"	0	470	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-09"	45	"45"	1	687	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-09"	45	"65"	1	971	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-09"	45	"85"	0	2466	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-09"	45	"85"	1	1549	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-16"	46	"0"	0	23	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-16"	46	"65"	0	730	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-16"	46	"1"	0	14	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-16"	46	"15"	1	196	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-16"	46	"75"	1	1519	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-16"	46	"0"	1	24	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-16"	46	"15"	0	96	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-16"	46	"75"	0	1300	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-16"	46	"85"	1	1684	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-16"	46	"65"	1	986	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-16"	46	"1"	1	15	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-16"	46	"45"	1	734	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-16"	46	"45"	0	504	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-16"	46	"85"	0	2368	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-23"	47	"15"	0	115	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-23"	47	"15"	1	197	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-23"	47	"0"	1	35	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-23"	47	"45"	1	700	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-23"	47	"65"	0	718	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-23"	47	"0"	0	27	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-23"	47	"45"	0	523	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-23"	47	"75"	0	1311	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-23"	47	"85"	0	2304	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-23"	47	"1"	0	14	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-23"	47	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-23"	47	"65"	1	982	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-23"	47	"85"	1	1568	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-23"	47	"75"	1	1455	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-30"	48	"0"	0	26	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-11-30"	48	"15"	0	112	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-11-30"	48	"65"	1	953	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-11-30"	48	"0"	1	32	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-11-30"	48	"65"	0	705	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-11-30"	48	"75"	1	1504	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-11-30"	48	"45"	0	513	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-11-30"	48	"45"	1	733	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-11-30"	48	"15"	1	205	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-11-30"	48	"85"	1	1531	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-11-30"	48	"1"	0	15	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-11-30"	48	"1"	1	5	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-11-30"	48	"75"	0	1325	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-11-30"	48	"85"	0	2374	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-12-07"	49	"65"	0	705	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-07"	49	"65"	1	991	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-07"	49	"0"	0	21	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-07"	49	"15"	0	106	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-07"	49	"75"	0	1392	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-07"	49	"15"	1	220	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-07"	49	"45"	0	517	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-07"	49	"0"	1	24	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-07"	49	"85"	0	2490	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-07"	49	"75"	1	1573	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-07"	49	"1"	0	6	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-07"	49	"45"	1	701	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-07"	49	"85"	1	1532	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-07"	49	"1"	1	9	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-14"	50	"45"	1	747	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-14"	50	"65"	0	757	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-14"	50	"0"	0	25	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-14"	50	"0"	1	26	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-14"	50	"15"	0	105	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-14"	50	"65"	1	1057	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-14"	50	"45"	0	518	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-14"	50	"1"	1	9	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-14"	50	"75"	0	1386	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-14"	50	"15"	1	190	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-14"	50	"1"	0	4	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-14"	50	"85"	0	2552	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-14"	50	"75"	1	1576	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-14"	50	"85"	1	1598	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-21"	51	"45"	0	496	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-21"	51	"65"	0	755	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-21"	51	"65"	1	1112	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-21"	51	"0"	0	17	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-21"	51	"15"	0	111	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-21"	51	"15"	1	222	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-21"	51	"1"	0	8	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-21"	51	"45"	1	810	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-21"	51	"0"	1	24	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-21"	51	"75"	1	1680	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-21"	51	"1"	1	15	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-21"	51	"75"	0	1456	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-21"	51	"85"	1	1708	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-21"	51	"85"	0	2702	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-28"	52	"65"	1	694	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2018-12-28"	52	"75"	1	1051	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2018-12-28"	52	"75"	0	962	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2018-12-28"	52	"0"	1	10	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2018-12-28"	52	"45"	0	342	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2018-12-28"	52	"15"	1	103	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2018-12-28"	52	"65"	0	511	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2018-12-28"	52	"45"	1	450	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2018-12-28"	52	"1"	0	4	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2018-12-28"	52	"0"	0	12	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2018-12-28"	52	"15"	0	63	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2018-12-28"	52	"1"	1	7	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2018-12-28"	52	"85"	1	1146	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2018-12-28"	52	"85"	0	1776	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2019-01-04"	1	"0"	1	28	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-04"	1	"0"	0	15	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-04"	1	"75"	0	1488	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-04"	1	"65"	1	992	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-04"	1	"85"	1	1758	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-04"	1	"75"	1	1590	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-04"	1	"45"	0	506	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-04"	1	"15"	1	128	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-04"	1	"65"	0	774	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-04"	1	"45"	1	693	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-04"	1	"85"	0	2881	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-04"	1	"1"	1	5	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-04"	1	"1"	0	10	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-04"	1	"15"	0	87	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-11"	2	"0"	1	20	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-11"	2	"0"	0	30	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-11"	2	"1"	1	13	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-11"	2	"75"	0	1733	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-11"	2	"1"	0	7	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-11"	2	"85"	0	3074	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-11"	2	"45"	0	567	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-11"	2	"75"	1	1857	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-11"	2	"65"	0	914	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-11"	2	"65"	1	1265	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-11"	2	"85"	1	1997	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-11"	2	"15"	0	112	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-11"	2	"15"	1	168	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-11"	2	"45"	1	852	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-18"	3	"0"	0	20	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-18"	3	"1"	0	15	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-18"	3	"0"	1	39	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-18"	3	"75"	1	1837	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-18"	3	"65"	0	873	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-18"	3	"1"	1	14	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-18"	3	"75"	0	1577	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-18"	3	"45"	1	831	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-18"	3	"15"	0	108	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-18"	3	"65"	1	1131	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-18"	3	"85"	0	2834	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-18"	3	"85"	1	1828	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-18"	3	"15"	1	211	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-18"	3	"45"	0	542	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-25"	4	"75"	0	1500	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-01-25"	4	"0"	0	16	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-01-25"	4	"45"	0	578	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-01-25"	4	"75"	1	1766	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-01-25"	4	"1"	0	12	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-01-25"	4	"0"	1	26	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-01-25"	4	"85"	0	2835	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-01-25"	4	"45"	1	860	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-01-25"	4	"65"	0	782	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-01-25"	4	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-01-25"	4	"65"	1	1154	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-01-25"	4	"85"	1	1862	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-01-25"	4	"15"	0	114	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-01-25"	4	"15"	1	225	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-02-01"	5	"0"	1	38	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-01"	5	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-01"	5	"75"	0	1462	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-01"	5	"75"	1	1664	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-01"	5	"0"	0	19	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-01"	5	"65"	0	807	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-01"	5	"45"	0	562	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-01"	5	"45"	1	805	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-01"	5	"1"	0	5	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-01"	5	"15"	1	208	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-01"	5	"85"	0	2739	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-01"	5	"15"	0	99	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-01"	5	"65"	1	1045	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-01"	5	"85"	1	1834	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-08"	6	"1"	0	8	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-08"	6	"0"	0	18	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-08"	6	"15"	0	115	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-08"	6	"75"	0	1533	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-08"	6	"75"	1	1718	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-08"	6	"0"	1	36	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-08"	6	"1"	1	17	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-08"	6	"45"	1	869	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-08"	6	"85"	1	1895	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-08"	6	"15"	1	152	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-08"	6	"45"	0	518	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-08"	6	"85"	0	2826	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-08"	6	"65"	0	855	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-08"	6	"65"	1	1100	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-15"	7	"0"	1	27	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-15"	7	"45"	1	799	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-15"	7	"45"	0	573	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-15"	7	"75"	0	1616	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-15"	7	"15"	0	104	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-15"	7	"0"	0	22	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-15"	7	"1"	1	8	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-15"	7	"65"	1	1117	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-15"	7	"85"	0	2846	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-15"	7	"1"	0	9	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-15"	7	"65"	0	794	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-15"	7	"75"	1	1776	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-15"	7	"15"	1	201	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-15"	7	"85"	1	1932	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-22"	8	"0"	0	29	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-02-22"	8	"0"	1	30	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-02-22"	8	"15"	0	117	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-02-22"	8	"45"	0	545	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-02-22"	8	"45"	1	850	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-02-22"	8	"75"	1	1696	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-02-22"	8	"1"	0	14	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-02-22"	8	"1"	1	16	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-02-22"	8	"75"	0	1473	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-02-22"	8	"85"	1	1804	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-02-22"	8	"65"	0	736	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-02-22"	8	"65"	1	1088	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-02-22"	8	"85"	0	2738	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-02-22"	8	"15"	1	159	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-03-01"	9	"0"	0	28	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-01"	9	"75"	0	1461	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-01"	9	"45"	0	519	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-01"	9	"0"	1	24	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-01"	9	"85"	0	2690	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-01"	9	"75"	1	1656	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-01"	9	"1"	0	10	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-01"	9	"45"	1	745	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-01"	9	"85"	1	1787	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-01"	9	"65"	0	767	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-01"	9	"1"	1	10	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-01"	9	"15"	0	106	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-01"	9	"65"	1	1059	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-01"	9	"15"	1	182	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-08"	10	"45"	1	839	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-08"	10	"0"	0	13	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-08"	10	"0"	1	32	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-08"	10	"45"	0	503	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-08"	10	"1"	1	10	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-08"	10	"75"	0	1378	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-08"	10	"1"	0	6	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-08"	10	"65"	1	1112	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-08"	10	"85"	0	2604	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-08"	10	"75"	1	1664	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-08"	10	"65"	0	745	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-08"	10	"15"	1	197	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-08"	10	"85"	1	1689	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-08"	10	"15"	0	106	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-15"	11	"0"	0	27	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-15"	11	"45"	0	523	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-15"	11	"65"	0	675	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-15"	11	"45"	1	788	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-15"	11	"0"	1	30	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-15"	11	"75"	1	1531	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-15"	11	"1"	0	13	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-15"	11	"1"	1	11	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-15"	11	"75"	0	1402	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-15"	11	"85"	1	1633	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-15"	11	"15"	0	105	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-15"	11	"65"	1	1043	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-15"	11	"15"	1	194	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-15"	11	"85"	0	2592	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-22"	12	"75"	0	1352	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-22"	12	"0"	0	20	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-22"	12	"45"	1	774	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-22"	12	"75"	1	1596	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-22"	12	"45"	0	475	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-22"	12	"1"	1	9	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-22"	12	"0"	1	29	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-22"	12	"1"	0	15	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-22"	12	"85"	0	2496	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-22"	12	"85"	1	1630	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-22"	12	"65"	0	748	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-22"	12	"65"	1	965	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-22"	12	"15"	0	93	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-22"	12	"15"	1	200	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-29"	13	"75"	0	1324	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-03-29"	13	"45"	0	494	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-03-29"	13	"45"	1	728	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-03-29"	13	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-03-29"	13	"0"	0	19	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-03-29"	13	"0"	1	26	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-03-29"	13	"75"	1	1470	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-03-29"	13	"85"	0	2356	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-03-29"	13	"85"	1	1501	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-03-29"	13	"15"	1	205	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-03-29"	13	"65"	0	665	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-03-29"	13	"65"	1	978	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-03-29"	13	"15"	0	84	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-03-29"	13	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-04-05"	14	"0"	1	21	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-05"	14	"75"	0	1348	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-05"	14	"0"	0	20	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-05"	14	"45"	1	725	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-05"	14	"45"	0	507	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-05"	14	"1"	1	8	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-05"	14	"75"	1	1589	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-05"	14	"1"	0	5	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-05"	14	"85"	1	1592	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-05"	14	"85"	0	2401	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-05"	14	"65"	1	930	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-05"	14	"65"	0	684	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-05"	14	"15"	1	184	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-05"	14	"15"	0	112	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-12"	15	"0"	0	16	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-12"	15	"85"	1	1629	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-12"	15	"0"	1	31	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-12"	15	"45"	0	482	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-12"	15	"45"	1	783	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-12"	15	"1"	0	9	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-12"	15	"1"	1	14	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-12"	15	"75"	0	1364	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-12"	15	"85"	0	2420	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-12"	15	"65"	1	995	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-12"	15	"75"	1	1543	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-12"	15	"65"	0	717	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-12"	15	"15"	1	194	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-12"	15	"15"	0	94	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-19"	16	"0"	0	24	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-19"	16	"45"	0	456	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-19"	16	"0"	1	24	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-19"	16	"85"	0	2182	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-19"	16	"1"	0	10	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-19"	16	"1"	1	11	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-19"	16	"75"	0	1127	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-19"	16	"75"	1	1420	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-19"	16	"65"	0	594	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-19"	16	"85"	1	1430	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-19"	16	"45"	1	644	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-19"	16	"15"	0	105	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-19"	16	"65"	1	852	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-19"	16	"15"	1	146	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-26"	17	"0"	1	16	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-04-26"	17	"0"	0	18	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-04-26"	17	"45"	1	724	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-04-26"	17	"85"	0	2398	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-04-26"	17	"1"	0	9	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-04-26"	17	"1"	1	9	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-04-26"	17	"65"	0	760	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-04-26"	17	"75"	1	1543	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-04-26"	17	"75"	0	1268	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-04-26"	17	"85"	1	1588	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-04-26"	17	"45"	0	483	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-04-26"	17	"15"	0	102	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-04-26"	17	"65"	1	970	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-04-26"	17	"15"	1	171	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-05-03"	18	"0"	1	26	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-03"	18	"1"	1	14	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-03"	18	"1"	0	4	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-03"	18	"0"	0	20	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-03"	18	"15"	1	207	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-03"	18	"15"	0	90	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-03"	18	"75"	0	1498	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-03"	18	"85"	1	1725	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-03"	18	"85"	0	2711	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-03"	18	"75"	1	1709	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-03"	18	"65"	1	1089	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-03"	18	"45"	1	821	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-03"	18	"45"	0	513	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-03"	18	"65"	0	780	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-10"	19	"15"	0	103	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-10"	19	"0"	0	22	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-10"	19	"15"	1	159	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-10"	19	"1"	1	9	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-10"	19	"45"	0	470	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-10"	19	"45"	1	624	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-10"	19	"75"	0	1217	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-10"	19	"0"	1	34	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-10"	19	"1"	0	8	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-10"	19	"85"	1	1411	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-10"	19	"85"	0	2123	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-10"	19	"65"	1	868	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-10"	19	"65"	0	645	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-10"	19	"75"	1	1362	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-17"	20	"15"	0	112	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-17"	20	"15"	1	192	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-17"	20	"0"	0	20	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-17"	20	"0"	1	24	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-17"	20	"1"	0	7	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-17"	20	"45"	0	479	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-17"	20	"45"	1	795	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-17"	20	"75"	1	1528	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-17"	20	"85"	0	2437	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-17"	20	"1"	1	7	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-17"	20	"75"	0	1336	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-17"	20	"65"	0	673	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-17"	20	"85"	1	1685	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-17"	20	"65"	1	977	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-24"	21	"15"	0	116	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-24"	21	"0"	0	22	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-24"	21	"15"	1	193	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-24"	21	"75"	0	1382	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-24"	21	"45"	0	511	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-24"	21	"0"	1	29	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-24"	21	"85"	1	1532	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-24"	21	"75"	1	1564	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-24"	21	"1"	0	9	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-24"	21	"45"	1	751	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-24"	21	"85"	0	2398	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-24"	21	"1"	1	12	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-24"	21	"65"	0	721	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-24"	21	"65"	1	1044	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-31"	22	"15"	1	147	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-05-31"	22	"0"	1	22	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-05-31"	22	"15"	0	92	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-05-31"	22	"45"	1	565	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-05-31"	22	"0"	0	23	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-05-31"	22	"1"	1	11	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-05-31"	22	"75"	0	1156	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-05-31"	22	"75"	1	1247	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-05-31"	22	"45"	0	426	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-05-31"	22	"85"	0	1897	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-05-31"	22	"85"	1	1287	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-05-31"	22	"1"	0	5	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-05-31"	22	"65"	1	784	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-05-31"	22	"65"	0	598	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-06-07"	23	"45"	0	466	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-07"	23	"0"	0	22	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-07"	23	"15"	1	199	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-07"	23	"15"	0	107	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-07"	23	"65"	0	726	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-07"	23	"0"	1	26	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-07"	23	"45"	1	757	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-07"	23	"75"	1	1599	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-07"	23	"65"	1	1015	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-07"	23	"1"	1	9	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-07"	23	"85"	1	1614	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-07"	23	"1"	0	9	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-07"	23	"75"	0	1247	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-07"	23	"85"	0	2344	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-14"	24	"15"	1	198	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-14"	24	"0"	1	22	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-14"	24	"15"	0	100	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-14"	24	"75"	0	1208	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-14"	24	"75"	1	1464	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-14"	24	"0"	0	24	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-14"	24	"45"	1	673	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-14"	24	"85"	1	1442	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-14"	24	"65"	0	695	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-14"	24	"45"	0	476	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-14"	24	"1"	1	11	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-14"	24	"1"	0	7	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-14"	24	"85"	0	2162	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-14"	24	"65"	1	963	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-21"	25	"15"	0	83	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-21"	25	"15"	1	196	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-21"	25	"0"	0	21	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-21"	25	"75"	0	1231	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-21"	25	"75"	1	1480	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-21"	25	"65"	0	662	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-21"	25	"45"	0	436	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-21"	25	"45"	1	714	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-21"	25	"1"	1	11	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-21"	25	"1"	0	9	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-21"	25	"0"	1	25	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-21"	25	"85"	0	2200	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-21"	25	"85"	1	1427	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-21"	25	"65"	1	963	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-28"	26	"15"	1	186	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-06-28"	26	"15"	0	87	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-06-28"	26	"0"	1	22	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-06-28"	26	"0"	0	17	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-06-28"	26	"75"	1	1509	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-06-28"	26	"75"	0	1183	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-06-28"	26	"45"	1	738	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-06-28"	26	"45"	0	476	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-06-28"	26	"1"	1	9	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-06-28"	26	"85"	0	2164	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-06-28"	26	"85"	1	1503	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-06-28"	26	"65"	0	636	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-06-28"	26	"65"	1	969	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-06-28"	26	"1"	0	12	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-07-05"	27	"75"	1	1420	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-05"	27	"15"	0	85	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-05"	27	"15"	1	170	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-05"	27	"0"	0	9	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-05"	27	"0"	1	24	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-05"	27	"75"	0	1230	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-05"	27	"45"	1	637	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-05"	27	"45"	0	475	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-05"	27	"1"	1	17	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-05"	27	"1"	0	9	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-05"	27	"85"	1	1318	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-05"	27	"85"	0	2107	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-05"	27	"65"	1	910	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-05"	27	"65"	0	651	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-12"	28	"15"	0	85	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-12"	28	"0"	0	21	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-12"	28	"0"	1	23	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-12"	28	"85"	0	2069	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-12"	28	"75"	1	1394	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-12"	28	"75"	0	1222	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-12"	28	"45"	0	442	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-12"	28	"45"	1	698	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-12"	28	"15"	1	174	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-12"	28	"1"	0	9	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-12"	28	"1"	1	7	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-12"	28	"85"	1	1471	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-12"	28	"65"	0	664	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-12"	28	"65"	1	900	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-19"	29	"15"	0	99	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-19"	29	"0"	1	31	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-19"	29	"75"	1	1380	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-19"	29	"75"	0	1230	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-19"	29	"45"	1	683	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-19"	29	"15"	1	180	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-19"	29	"0"	0	14	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-19"	29	"45"	0	453	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-19"	29	"85"	1	1426	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-19"	29	"1"	0	4	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-19"	29	"1"	1	10	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-19"	29	"65"	1	863	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-19"	29	"85"	0	2070	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-19"	29	"65"	0	637	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-26"	30	"0"	1	36	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-07-26"	30	"1"	1	7	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-07-26"	30	"75"	1	1374	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-07-26"	30	"0"	0	21	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-07-26"	30	"75"	0	1206	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-07-26"	30	"15"	0	102	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-07-26"	30	"1"	0	7	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-07-26"	30	"45"	0	457	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-07-26"	30	"85"	0	2128	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-07-26"	30	"15"	1	165	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-07-26"	30	"65"	1	951	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-07-26"	30	"65"	0	647	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-07-26"	30	"85"	1	1351	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-07-26"	30	"45"	1	660	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-08-02"	31	"15"	1	164	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-02"	31	"15"	0	101	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-02"	31	"75"	1	1445	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-02"	31	"0"	0	27	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-02"	31	"0"	1	30	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-02"	31	"45"	1	702	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-02"	31	"1"	0	5	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-02"	31	"1"	1	6	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-02"	31	"75"	0	1219	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-02"	31	"85"	1	1455	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-02"	31	"45"	0	421	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-02"	31	"65"	1	921	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-02"	31	"85"	0	2099	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-02"	31	"65"	0	676	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-09"	32	"15"	0	89	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-09"	32	"15"	1	156	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-09"	32	"75"	0	1165	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-09"	32	"0"	1	26	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-09"	32	"45"	0	433	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-09"	32	"75"	1	1410	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-09"	32	"1"	0	3	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-09"	32	"0"	0	31	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-09"	32	"85"	0	2173	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-09"	32	"45"	1	662	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-09"	32	"1"	1	9	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-09"	32	"65"	0	640	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-09"	32	"85"	1	1387	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-09"	32	"65"	1	938	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-16"	33	"15"	0	80	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-16"	33	"0"	0	26	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-16"	33	"15"	1	197	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-16"	33	"1"	1	13	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-16"	33	"75"	0	1159	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-16"	33	"0"	1	28	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-16"	33	"1"	0	11	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-16"	33	"45"	0	501	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-16"	33	"45"	1	743	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-16"	33	"75"	1	1371	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-16"	33	"85"	0	1955	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-16"	33	"85"	1	1436	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-16"	33	"65"	0	646	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-16"	33	"65"	1	927	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-23"	34	"1"	0	4	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-23"	34	"15"	1	169	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-23"	34	"15"	0	95	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-23"	34	"0"	1	31	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-23"	34	"0"	0	16	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-23"	34	"75"	1	1357	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-23"	34	"85"	0	2048	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-23"	34	"1"	1	4	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-23"	34	"45"	0	446	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-23"	34	"45"	1	681	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-23"	34	"75"	0	1122	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-23"	34	"65"	0	640	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-23"	34	"85"	1	1439	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-23"	34	"65"	1	942	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-30"	35	"15"	1	138	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-08-30"	35	"45"	1	629	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-08-30"	35	"45"	0	397	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-08-30"	35	"15"	0	86	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-08-30"	35	"1"	0	6	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-08-30"	35	"0"	1	23	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-08-30"	35	"0"	0	22	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-08-30"	35	"1"	1	10	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-08-30"	35	"65"	1	846	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-08-30"	35	"65"	0	573	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-08-30"	35	"85"	1	1232	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-08-30"	35	"75"	1	1240	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-08-30"	35	"75"	0	1079	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-08-30"	35	"85"	0	1961	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-09-06"	36	"65"	0	688	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-06"	36	"15"	0	85	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-06"	36	"65"	1	955	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-06"	36	"45"	1	715	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-06"	36	"0"	0	25	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-06"	36	"1"	1	9	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-06"	36	"1"	0	10	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-06"	36	"15"	1	183	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-06"	36	"75"	0	1288	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-06"	36	"75"	1	1487	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-06"	36	"0"	1	29	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-06"	36	"45"	0	484	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-06"	36	"85"	1	1480	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-06"	36	"85"	0	2257	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-13"	37	"65"	0	671	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-13"	37	"15"	0	119	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-13"	37	"65"	1	946	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-13"	37	"45"	0	460	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-13"	37	"0"	0	29	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-13"	37	"15"	1	178	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-13"	37	"1"	0	9	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-13"	37	"1"	1	3	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-13"	37	"75"	0	1233	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-13"	37	"75"	1	1421	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-13"	37	"0"	1	31	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-13"	37	"85"	0	2157	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-13"	37	"45"	1	709	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-13"	37	"85"	1	1547	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-20"	38	"65"	1	918	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-20"	38	"65"	0	674	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-20"	38	"15"	1	165	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-20"	38	"1"	0	7	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-20"	38	"15"	0	99	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-20"	38	"0"	1	23	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-20"	38	"1"	1	11	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-20"	38	"75"	0	1283	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-20"	38	"75"	1	1412	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-20"	38	"45"	0	458	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-20"	38	"45"	1	716	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-20"	38	"85"	0	2189	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-20"	38	"0"	0	22	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-20"	38	"85"	1	1463	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-27"	39	"65"	1	922	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-09-27"	39	"65"	0	625	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-09-27"	39	"15"	1	174	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-09-27"	39	"15"	0	95	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-09-27"	39	"0"	1	28	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-09-27"	39	"0"	0	27	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-09-27"	39	"75"	1	1514	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-09-27"	39	"1"	0	6	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-09-27"	39	"75"	0	1246	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-09-27"	39	"45"	1	704	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-09-27"	39	"45"	0	493	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-09-27"	39	"85"	1	1527	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-09-27"	39	"1"	1	8	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-09-27"	39	"85"	0	2148	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-10-04"	40	"75"	0	1291	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-04"	40	"65"	1	950	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-04"	40	"15"	0	107	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-04"	40	"15"	1	218	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-04"	40	"65"	0	715	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-04"	40	"0"	0	31	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-04"	40	"0"	1	37	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-04"	40	"1"	0	8	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-04"	40	"85"	0	2249	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-04"	40	"85"	1	1508	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-04"	40	"75"	1	1489	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-04"	40	"45"	0	484	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-04"	40	"45"	1	705	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-04"	40	"1"	1	7	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-11"	41	"65"	0	629	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-11"	41	"65"	1	966	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-11"	41	"15"	0	94	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-11"	41	"15"	1	208	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-11"	41	"0"	0	20	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-11"	41	"0"	1	26	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-11"	41	"75"	1	1525	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-11"	41	"85"	0	2399	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-11"	41	"75"	0	1344	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-11"	41	"45"	1	686	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-11"	41	"1"	0	6	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-11"	41	"45"	0	451	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-11"	41	"85"	1	1609	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-11"	41	"1"	1	10	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-18"	42	"0"	1	32	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-18"	42	"65"	0	691	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-18"	42	"15"	0	110	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-18"	42	"65"	1	937	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-18"	42	"0"	0	22	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-18"	42	"1"	1	10	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-18"	42	"75"	0	1369	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-18"	42	"75"	1	1551	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-18"	42	"1"	0	4	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-18"	42	"85"	0	2442	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-18"	42	"45"	0	478	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-18"	42	"15"	1	193	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-18"	42	"45"	1	676	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-18"	42	"85"	1	1641	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-25"	43	"65"	1	963	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-10-25"	43	"0"	0	26	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-10-25"	43	"65"	0	700	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-10-25"	43	"15"	1	186	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-10-25"	43	"1"	0	8	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-10-25"	43	"0"	1	23	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-10-25"	43	"15"	0	95	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-10-25"	43	"75"	1	1550	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-10-25"	43	"1"	1	6	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-10-25"	43	"75"	0	1249	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-10-25"	43	"45"	1	699	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-10-25"	43	"85"	0	2400	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-10-25"	43	"85"	1	1617	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-10-25"	43	"45"	0	499	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-11-01"	44	"65"	0	683	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-01"	44	"15"	0	113	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-01"	44	"65"	1	980	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-01"	44	"75"	0	1437	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-01"	44	"15"	1	176	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-01"	44	"0"	0	18	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-01"	44	"45"	0	514	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-01"	44	"75"	1	1501	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-01"	44	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-01"	44	"0"	1	27	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-01"	44	"85"	0	2441	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-01"	44	"45"	1	682	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-01"	44	"1"	1	9	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-01"	44	"85"	1	1573	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-08"	45	"65"	0	685	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-08"	45	"0"	1	29	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-08"	45	"15"	0	115	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-08"	45	"15"	1	199	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-08"	45	"0"	0	23	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-08"	45	"1"	1	3	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-08"	45	"75"	0	1382	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-08"	45	"75"	1	1616	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-08"	45	"1"	0	4	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-08"	45	"45"	0	498	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-08"	45	"45"	1	738	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-08"	45	"65"	1	991	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-08"	45	"85"	0	2677	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-08"	45	"85"	1	1737	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-15"	46	"0"	0	27	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-15"	46	"65"	0	693	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-15"	46	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-15"	46	"15"	1	172	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-15"	46	"75"	1	1635	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-15"	46	"0"	1	19	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-15"	46	"15"	0	99	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-15"	46	"75"	0	1435	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-15"	46	"85"	1	1692	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-15"	46	"65"	1	980	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-15"	46	"1"	1	9	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-15"	46	"45"	1	739	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-15"	46	"45"	0	515	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-15"	46	"85"	0	2625	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-22"	47	"15"	0	115	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-22"	47	"15"	1	168	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-22"	47	"0"	1	32	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-22"	47	"45"	1	724	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-22"	47	"65"	0	701	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-22"	47	"0"	0	25	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-22"	47	"45"	0	501	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-22"	47	"75"	0	1439	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-22"	47	"85"	0	2616	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-22"	47	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-22"	47	"1"	1	9	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-22"	47	"65"	1	1042	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-22"	47	"85"	1	1776	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-22"	47	"75"	1	1724	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-29"	48	"0"	0	21	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-11-29"	48	"15"	0	103	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-11-29"	48	"65"	1	1008	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-11-29"	48	"0"	1	35	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-11-29"	48	"65"	0	743	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-11-29"	48	"75"	1	1746	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-11-29"	48	"45"	0	498	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-11-29"	48	"45"	1	739	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-11-29"	48	"15"	1	209	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-11-29"	48	"85"	1	1808	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-11-29"	48	"1"	0	4	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-11-29"	48	"1"	1	10	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-11-29"	48	"75"	0	1396	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-11-29"	48	"85"	0	2638	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-12-06"	49	"65"	0	704	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-06"	49	"65"	1	985	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-06"	49	"0"	0	18	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-06"	49	"15"	0	111	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-06"	49	"75"	0	1439	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-06"	49	"15"	1	204	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-06"	49	"45"	0	519	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-06"	49	"0"	1	32	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-06"	49	"85"	0	2644	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-06"	49	"75"	1	1639	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-06"	49	"1"	0	6	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-06"	49	"45"	1	756	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-06"	49	"85"	1	1748	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-06"	49	"1"	1	11	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-13"	50	"45"	1	746	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-13"	50	"65"	0	765	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-13"	50	"0"	0	23	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-13"	50	"0"	1	29	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-13"	50	"15"	0	128	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-13"	50	"65"	1	1028	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-13"	50	"45"	0	567	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-13"	50	"1"	1	16	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-13"	50	"75"	0	1504	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-13"	50	"15"	1	187	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-13"	50	"1"	0	16	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-13"	50	"85"	0	2696	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-13"	50	"75"	1	1711	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-13"	50	"85"	1	1772	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-20"	51	"45"	0	548	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-20"	51	"65"	0	808	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-20"	51	"65"	1	1095	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-20"	51	"0"	0	28	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-20"	51	"15"	0	139	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-20"	51	"15"	1	229	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-20"	51	"1"	0	10	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-20"	51	"45"	1	768	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-20"	51	"0"	1	25	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-20"	51	"75"	1	1733	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-20"	51	"1"	1	9	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-20"	51	"75"	0	1566	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-20"	51	"85"	1	1995	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-20"	51	"85"	0	2973	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-27"	52	"65"	1	666	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2019-12-27"	52	"75"	1	1123	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2019-12-27"	52	"75"	0	1108	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2019-12-27"	52	"0"	1	20	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2019-12-27"	52	"45"	0	325	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2019-12-27"	52	"15"	1	85	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2019-12-27"	52	"65"	0	519	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2019-12-27"	52	"45"	1	448	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2019-12-27"	52	"1"	0	7	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2019-12-27"	52	"0"	0	14	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2019-12-27"	52	"15"	0	63	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2019-12-27"	52	"1"	1	6	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2019-12-27"	52	"85"	1	1218	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2019-12-27"	52	"85"	0	1931	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2020-01-03"	1	"0"	1	30	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"65"	1	415	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"70"	1	697	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"25"	0	10	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"90"	0	1916	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"10"	0	3	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"80"	0	996	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"30"	1	21	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"70"	0	467	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"1"	1	5	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"60"	0	211	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"15"	1	5	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"45"	0	53	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"55"	1	191	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"35"	0	22	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"75"	1	826	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"30"	0	11	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"75"	0	709	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"15"	0	1	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"85"	0	1359	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"1"	0	3	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"50"	0	102	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"5"	1	2	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"20"	1	7	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"90"	1	982	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"5"	0	2	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"60"	1	275	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"40"	0	26	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"45"	1	62	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"0"	0	18	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"35"	1	32	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"20"	0	4	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"25"	1	7	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"50"	1	137	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"10"	1	1	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"80"	1	1053	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"85"	1	1098	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"55"	0	170	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"65"	0	281	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-03"	1	"40"	1	43	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-10"	2	"65"	1	509	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"70"	0	580	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"75"	0	800	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"35"	1	46	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"0"	1	29	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"70"	1	761	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"75"	1	924	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"30"	0	18	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"25"	0	9	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"35"	0	22	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"45"	1	114	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"60"	0	249	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"5"	0	4	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"80"	0	1118	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"40"	0	33	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"80"	1	1172	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"85"	1	1231	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"45"	0	77	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"10"	0	2	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"15"	0	8	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"30"	1	28	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"1"	0	5	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"40"	1	52	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"20"	1	14	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"65"	0	348	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"25"	1	28	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"50"	0	123	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"1"	1	4	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"5"	1	4	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"0"	0	21	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"10"	1	7	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"55"	1	259	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"20"	0	9	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"90"	0	2170	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"55"	0	167	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"85"	0	1466	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"50"	1	156	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"90"	1	1127	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"60"	1	355	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-10"	2	"15"	1	8	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-17"	3	"80"	1	1080	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"30"	1	29	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"50"	0	106	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"65"	1	471	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"1"	0	3	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"75"	0	726	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"35"	0	28	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"70"	1	690	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"45"	1	106	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"60"	1	338	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"85"	0	1304	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"75"	1	886	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"35"	1	49	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"70"	0	520	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"40"	0	46	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"20"	0	4	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"50"	1	200	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"85"	1	1117	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"80"	0	1023	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"1"	1	4	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"45"	0	83	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"5"	0	1	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"0"	1	38	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"40"	1	72	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"55"	1	295	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"20"	1	21	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"10"	0	1	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"15"	1	5	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"10"	1	3	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"25"	0	6	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"25"	1	31	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"90"	0	1933	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"15"	0	5	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"5"	1	4	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"30"	0	18	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"90"	1	991	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"65"	0	332	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"60"	0	224	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"55"	0	166	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-17"	3	"0"	0	31	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-24"	4	"65"	1	482	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"0"	1	28	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"35"	0	34	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"75"	0	655	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"70"	1	663	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"5"	0	0	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"75"	1	819	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"40"	0	37	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"1"	0	3	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"35"	1	45	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"1"	1	6	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"45"	0	70	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"30"	1	22	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"85"	1	1014	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"80"	0	912	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"5"	1	4	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"80"	1	951	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"10"	0	4	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"40"	1	79	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"55"	1	215	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"50"	0	99	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"70"	0	504	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"20"	1	23	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"85"	0	1174	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"30"	0	16	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"60"	0	201	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"65"	0	309	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"90"	0	1716	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"55"	0	166	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"60"	1	334	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"45"	1	90	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"25"	1	31	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"20"	0	7	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"10"	1	4	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"90"	1	910	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"25"	0	5	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"15"	0	1	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"15"	1	14	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"0"	0	25	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-24"	4	"50"	1	181	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-31"	5	"30"	1	40	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"35"	1	45	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"70"	1	683	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"75"	1	827	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"35"	0	31	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"0"	1	22	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"1"	0	2	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"65"	1	437	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"80"	1	919	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"40"	1	58	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"90"	0	1711	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"1"	1	4	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"80"	0	892	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"40"	0	42	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"45"	1	107	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"15"	0	6	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"45"	0	56	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"10"	0	1	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"85"	0	1154	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"70"	0	513	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"5"	1	4	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"85"	1	970	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"60"	0	201	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"50"	1	180	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"20"	0	7	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"5"	0	1	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"25"	0	9	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"65"	0	295	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"75"	0	618	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"50"	0	98	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"55"	0	135	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"90"	1	872	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"60"	1	324	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"10"	1	3	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"0"	0	28	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"55"	1	247	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"15"	1	17	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"30"	0	18	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"20"	1	16	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-01-31"	5	"25"	1	19	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-02-07"	6	"35"	0	18	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"10"	0	0	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"80"	1	875	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"1"	1	5	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"45"	1	95	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"50"	0	114	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"65"	1	423	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"40"	0	40	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"1"	0	3	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"15"	0	2	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"55"	1	208	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"0"	1	14	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"5"	1	2	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"70"	1	626	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"75"	0	645	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"50"	1	175	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"10"	1	4	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"20"	0	11	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"55"	0	163	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"60"	1	306	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"5"	0	2	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"85"	1	943	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"25"	0	12	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"30"	1	24	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"75"	1	713	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"35"	1	53	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"40"	1	55	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"60"	0	206	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"80"	0	823	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"15"	1	8	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"65"	0	266	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"30"	0	14	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"20"	1	23	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"90"	0	1590	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"45"	0	62	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"0"	0	16	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"25"	1	11	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"85"	0	1097	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"90"	1	843	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-07"	6	"70"	0	494	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-14"	7	"35"	0	33	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"10"	0	1	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"45"	1	99	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"45"	0	66	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"50"	0	116	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"1"	1	4	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"5"	1	1	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"1"	0	2	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"25"	0	8	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"55"	1	209	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"60"	1	287	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"40"	0	34	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"10"	1	3	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"55"	0	136	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"30"	1	27	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"15"	0	7	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"0"	1	29	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"30"	0	13	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"60"	0	203	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"0"	0	14	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"90"	0	1665	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"15"	1	9	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"35"	1	52	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"65"	1	400	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"90"	1	852	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"80"	1	870	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"20"	1	19	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"80"	0	834	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"70"	1	660	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"50"	1	172	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"85"	1	995	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"65"	0	241	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"40"	1	58	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"25"	1	19	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"20"	0	7	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"5"	0	1	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"75"	1	726	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"70"	0	453	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"75"	0	579	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-14"	7	"85"	0	1044	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-21"	8	"65"	1	400	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"65"	0	295	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"0"	0	19	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"50"	0	92	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"30"	1	39	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"35"	0	31	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"45"	0	77	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"70"	0	450	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"10"	1	2	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"35"	1	46	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"20"	1	14	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"90"	1	893	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"75"	0	560	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"90"	0	1582	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"40"	0	45	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"0"	1	32	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"25"	1	17	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"1"	0	0	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"40"	1	72	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"60"	0	226	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"70"	1	598	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"15"	1	14	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"80"	1	894	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"1"	1	5	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"80"	0	802	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"50"	1	140	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"30"	0	21	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"60"	1	285	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"5"	1	4	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"75"	1	778	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"5"	0	2	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"85"	1	906	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"25"	0	12	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"85"	0	1021	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"10"	0	5	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"45"	1	105	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"55"	0	151	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"15"	0	6	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"55"	1	195	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-21"	8	"20"	0	4	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-28"	9	"35"	0	34	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"20"	1	19	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"60"	0	208	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"40"	0	39	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"30"	1	32	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"40"	1	64	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"65"	0	265	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"70"	1	647	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"0"	1	30	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"10"	1	5	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"1"	1	6	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"25"	1	21	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"35"	1	51	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"30"	0	18	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"90"	0	1528	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"45"	0	60	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"1"	0	1	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"5"	0	2	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"45"	1	95	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"90"	1	870	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"75"	1	709	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"80"	1	871	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"15"	1	16	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"50"	1	147	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"5"	1	4	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"70"	0	464	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"65"	1	417	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"85"	1	956	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"0"	0	19	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"55"	0	158	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"75"	0	546	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"10"	0	2	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"15"	0	8	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"85"	0	1059	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"50"	0	114	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"20"	0	6	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"60"	1	286	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"55"	1	189	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"80"	0	842	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-02-28"	9	"25"	0	7	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-03-06"	10	"30"	1	33	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"45"	1	93	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"50"	1	153	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"65"	1	388	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"35"	1	45	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"15"	0	8	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"20"	0	7	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"20"	1	16	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"70"	1	646	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"40"	1	69	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"1"	1	7	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"45"	0	62	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"1"	0	4	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"15"	1	13	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"10"	0	5	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"0"	0	25	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"25"	1	27	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"0"	1	31	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"65"	0	291	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"75"	1	725	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"35"	0	27	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"5"	0	1	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"85"	1	932	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"80"	0	860	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"5"	1	1	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"40"	0	35	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"75"	0	600	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"55"	1	220	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"60"	0	203	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"55"	0	138	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"80"	1	938	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"50"	0	105	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"85"	0	1037	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"25"	0	12	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"70"	0	444	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"60"	1	278	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"90"	0	1550	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"10"	1	2	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"90"	1	841	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-06"	10	"30"	0	20	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-13"	11	"5"	0	2	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"70"	0	443	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"45"	1	109	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"30"	1	41	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"75"	0	618	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"65"	1	424	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"1"	0	8	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"20"	1	26	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"35"	1	48	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"40"	1	50	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"50"	1	168	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"1"	1	5	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"45"	0	70	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"65"	0	261	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"15"	0	5	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"30"	0	14	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"5"	1	1	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"50"	0	92	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"0"	1	24	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"40"	0	40	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"70"	1	625	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"90"	1	885	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"10"	0	4	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"20"	0	13	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"25"	0	9	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"35"	0	32	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"25"	1	20	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"60"	0	204	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"85"	0	1016	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"10"	1	2	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"80"	1	904	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"55"	0	155	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"75"	1	748	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"0"	0	29	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"80"	0	834	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"55"	1	246	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"15"	1	13	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"85"	1	935	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"90"	0	1598	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-13"	11	"60"	1	296	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-20"	12	"70"	0	465	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"75"	0	610	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"1"	1	2	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"1"	0	0	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"5"	0	3	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"40"	1	63	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"45"	1	99	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"50"	1	158	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"90"	1	820	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"35"	1	47	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"65"	1	404	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"10"	1	3	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"35"	0	19	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"5"	1	3	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"10"	0	1	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"0"	1	25	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"25"	0	9	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"0"	0	19	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"45"	0	61	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"15"	0	4	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"15"	1	11	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"70"	1	629	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"60"	0	188	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"80"	1	892	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"50"	0	87	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"30"	0	16	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"40"	0	37	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"30"	1	25	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"20"	0	5	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"55"	0	161	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"20"	1	17	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"65"	0	282	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"85"	1	905	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"90"	0	1482	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"75"	1	763	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"25"	1	22	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"80"	0	802	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"85"	0	997	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"55"	1	229	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-20"	12	"60"	1	281	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-27"	13	"1"	0	5	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"5"	0	0	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"80"	0	845	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"30"	1	40	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"35"	1	40	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"45"	1	97	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"50"	1	146	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"85"	0	1032	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"25"	0	11	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"70"	0	440	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"10"	0	3	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"65"	1	423	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"0"	0	22	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"40"	1	65	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"75"	0	609	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"20"	0	6	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"70"	1	666	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"90"	1	883	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"80"	1	1005	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"1"	1	3	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"90"	0	1545	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"20"	1	11	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"60"	0	236	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"15"	0	4	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"85"	1	984	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"45"	0	66	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"75"	1	788	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"15"	1	8	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"55"	1	235	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"30"	0	15	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"25"	1	22	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"65"	0	276	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"35"	0	31	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"10"	1	1	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"5"	1	1	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"50"	0	89	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"40"	0	30	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"60"	1	286	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"55"	0	146	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-03-27"	13	"0"	1	27	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-04-03"	14	"45"	1	124	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"80"	0	1256	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"60"	1	453	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"1"	0	6	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"20"	1	12	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"10"	0	5	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"90"	0	2086	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"15"	0	2	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"20"	0	8	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"50"	1	244	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"5"	0	3	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"30"	0	15	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"40"	1	67	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"55"	1	336	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"15"	1	7	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"70"	0	651	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"1"	1	2	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"25"	1	22	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"35"	0	31	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"70"	1	1039	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"65"	1	662	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"25"	0	10	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"30"	1	39	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"85"	0	1495	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"75"	0	876	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"5"	1	2	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"45"	0	96	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"60"	0	280	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"40"	0	39	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"75"	1	1303	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"0"	0	25	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"0"	1	26	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"65"	0	382	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"85"	1	1520	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"55"	0	195	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"35"	1	36	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"80"	1	1570	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"50"	0	132	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"90"	1	1327	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-03"	14	"10"	1	3	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-10"	15	"10"	0	3	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"90"	0	2377	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"80"	0	1400	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"65"	1	706	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"60"	0	304	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"65"	0	443	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"15"	0	3	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"30"	0	15	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"25"	0	12	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"80"	1	1795	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"70"	1	1098	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"75"	1	1451	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"0"	1	28	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"5"	0	1	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"85"	0	1738	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"20"	0	4	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"70"	0	699	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"10"	1	1	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"40"	1	65	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"35"	0	48	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"1"	1	3	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"75"	0	967	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"85"	1	1826	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"1"	0	3	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"60"	1	548	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"5"	1	3	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"45"	1	148	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"45"	0	101	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"30"	1	30	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"35"	1	60	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"55"	1	372	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"50"	1	247	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"15"	1	5	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"90"	1	1521	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"40"	0	49	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"20"	1	12	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"50"	0	165	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"55"	0	226	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"0"	0	10	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-10"	15	"25"	1	29	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-17"	16	"25"	0	12	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"90"	0	3278	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"30"	0	20	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"80"	1	2100	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"65"	1	791	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"60"	0	354	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"1"	1	4	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"30"	1	32	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"10"	0	3	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"75"	1	1635	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"65"	0	481	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"5"	1	2	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"85"	1	2111	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"70"	1	1280	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"5"	0	3	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"80"	0	1740	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"55"	1	434	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"70"	0	828	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"0"	1	24	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"40"	1	77	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"35"	1	56	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"10"	1	1	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"75"	0	1182	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"35"	0	36	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"40"	0	55	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"60"	1	591	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"0"	0	27	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"45"	1	147	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"1"	0	2	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"15"	1	12	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"85"	0	2333	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"90"	1	1879	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"45"	0	95	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"50"	1	229	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"25"	1	28	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"15"	0	8	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"20"	1	12	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"55"	0	245	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"20"	0	5	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-17"	16	"50"	0	199	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-24"	17	"70"	1	1220	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"80"	0	1765	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"90"	0	3364	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"65"	1	795	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"1"	0	2	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"0"	1	33	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"30"	1	39	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"1"	1	4	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"80"	1	2007	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"60"	0	349	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"65"	0	453	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"30"	0	27	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"85"	0	2264	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"75"	1	1614	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"0"	0	21	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"20"	0	14	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"5"	0	0	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"90"	1	1780	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"45"	1	175	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"35"	0	36	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"5"	1	3	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"85"	1	2085	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"15"	1	5	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"70"	0	770	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"50"	1	274	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"25"	0	11	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"60"	1	578	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"55"	0	232	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"20"	1	11	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"10"	0	1	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"35"	1	62	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"40"	1	111	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"75"	0	1127	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"40"	0	59	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"10"	1	2	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"45"	0	104	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"50"	0	164	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"55"	1	407	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"15"	0	6	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-04-24"	17	"25"	1	23	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-05-01"	18	"35"	0	38	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"0"	1	30	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"40"	0	43	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"30"	1	35	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"80"	1	1555	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"75"	0	950	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"65"	1	631	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"70"	1	940	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"35"	1	60	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"60"	0	272	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"90"	1	1507	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"70"	0	638	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"1"	1	5	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"85"	1	1588	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"55"	1	347	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"1"	0	3	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"10"	0	3	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"40"	1	73	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"65"	0	392	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"0"	0	18	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"75"	1	1205	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"5"	1	0	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"10"	1	0	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"60"	1	453	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"80"	0	1432	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"45"	1	148	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"90"	0	2888	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"15"	1	11	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"5"	0	0	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"85"	0	1926	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"15"	0	3	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"20"	0	7	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"30"	0	24	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"25"	1	23	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"45"	0	87	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"50"	0	152	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"55"	0	203	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"50"	1	235	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"20"	1	11	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-01"	18	"25"	0	17	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-08"	19	"0"	1	16	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"65"	1	447	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"60"	0	197	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"10"	0	3	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"70"	1	682	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"45"	0	67	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"50"	0	107	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"35"	0	26	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"80"	1	1112	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"65"	0	316	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"1"	0	3	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"90"	1	989	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"15"	0	4	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"5"	1	3	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"85"	1	1089	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"55"	1	255	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"75"	1	867	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"40"	0	27	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"30"	1	18	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"5"	0	1	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"45"	1	98	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"70"	0	490	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"15"	1	5	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"10"	1	7	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"90"	0	2014	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"55"	0	152	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"75"	0	661	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"60"	1	334	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"35"	1	33	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"80"	0	987	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"1"	1	3	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"20"	0	7	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"0"	0	12	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"30"	0	15	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"85"	0	1352	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"25"	1	18	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"40"	1	62	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"50"	1	160	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"20"	1	11	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-08"	19	"25"	0	7	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-15"	20	"80"	1	1280	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"70"	1	775	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"65"	1	515	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"30"	1	31	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"1"	1	5	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"45"	1	114	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"85"	1	1291	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"35"	1	48	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"20"	1	16	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"25"	1	23	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"10"	1	2	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"75"	1	1013	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"5"	1	4	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"35"	0	30	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"0"	1	34	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"45"	0	81	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"55"	1	279	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"50"	1	192	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"10"	0	2	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"40"	1	54	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"1"	0	5	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"65"	0	339	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"60"	0	266	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"15"	1	8	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"50"	0	111	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"55"	0	198	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"40"	0	50	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"90"	0	2251	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"60"	1	402	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"25"	0	10	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"75"	0	733	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"70"	0	559	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"15"	0	5	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"80"	0	1141	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"30"	0	9	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"5"	0	1	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"90"	1	1157	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"85"	0	1514	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"20"	0	3	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-15"	20	"0"	0	22	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-22"	21	"60"	0	237	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"35"	0	28	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"55"	0	162	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"50"	0	102	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"65"	1	435	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"20"	1	14	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"25"	0	10	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"30"	0	21	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"65"	0	300	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"50"	1	190	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"45"	0	74	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"0"	0	25	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"90"	1	944	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"70"	1	689	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"40"	0	50	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"25"	1	24	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"85"	1	1041	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"1"	0	1	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"90"	0	1836	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"10"	0	2	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"80"	0	952	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"30"	1	29	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"70"	0	459	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"45"	1	101	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"35"	1	49	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"10"	1	5	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"75"	1	811	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"1"	1	3	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"0"	1	26	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"15"	0	4	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"85"	0	1242	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"75"	0	681	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"55"	1	265	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"60"	1	350	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"40"	1	97	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"80"	1	1011	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"5"	1	4	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"15"	1	9	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"5"	0	1	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-22"	21	"20"	0	4	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-29"	22	"45"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"55"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"60"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"90"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"35"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"40"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"50"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"10"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"40"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"1"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"50"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"0"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"30"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"25"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"5"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"20"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"15"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"80"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"65"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"90"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"45"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"35"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"10"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"70"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"25"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"0"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"65"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"30"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"80"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"55"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"60"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"1"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"75"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"85"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"15"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"85"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"5"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"20"	0	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"75"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-05-29"	22	"70"	1	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-06-05"	23	"0"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"30"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"60"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"50"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"35"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"45"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"90"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"35"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"40"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"40"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"1"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"50"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"10"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"55"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"25"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"5"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"45"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"55"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"80"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"65"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"20"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"25"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"15"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"15"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"70"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"90"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"60"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"10"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"30"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"75"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"80"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"0"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"1"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"85"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"5"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"85"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"65"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"20"	0	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"70"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-05"	23	"75"	1	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"60"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"65"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"35"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"30"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"35"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"40"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"60"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"55"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"65"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"70"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"1"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"80"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"70"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"0"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"40"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"5"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"25"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"75"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"80"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"10"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"90"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"20"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"45"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"75"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"85"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"30"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"1"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"85"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"15"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"0"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"25"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"50"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"15"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"20"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"10"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"5"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"55"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"45"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"90"	0	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	"50"	1	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"60"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"70"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"30"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"35"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"40"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"75"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"45"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"10"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"45"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"50"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"75"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"65"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"30"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"25"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"60"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"35"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"15"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"70"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"1"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"80"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"50"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"40"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"0"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"80"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"65"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"90"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"10"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"1"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"55"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"20"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"25"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"5"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"85"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"55"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"90"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"85"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"20"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"0"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"5"	1	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	"15"	0	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"90"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"30"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"25"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"20"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"0"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"55"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"80"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"70"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"0"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"60"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"60"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"75"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"70"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"75"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"65"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"30"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"45"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"90"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"80"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"40"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"85"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"5"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"1"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"35"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"65"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"45"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"15"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"50"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"10"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"1"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"25"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"40"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"15"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"50"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"10"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"85"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"20"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"35"	1	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"55"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	"5"	0	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"70"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"25"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"0"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"35"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"1"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"30"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"0"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"65"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"30"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"75"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"90"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"80"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"85"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"35"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"60"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"20"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"65"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"45"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"85"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"55"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"70"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"75"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"40"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"1"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"5"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"45"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"5"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"80"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"25"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"40"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"50"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"60"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"55"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"10"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"15"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"90"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"50"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"10"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"15"	1	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	"20"	0	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"45"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"20"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"30"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"1"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"5"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"75"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"35"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"60"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"65"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"50"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"90"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"40"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"45"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"25"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"80"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"0"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"65"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"80"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"35"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"85"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"1"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"70"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"10"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"55"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"10"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"50"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"30"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"40"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"70"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"25"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"85"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"15"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"55"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"5"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"75"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"0"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"60"	1	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"15"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"20"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	"90"	0	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA


==> anc/daqi_wide.dat <==
Date,Central Scotland,East Midlands,Eastern,Greater London,Highland,North East,North East Scotland,North Wales,North West & Merseyside,Northern Ireland,Scottish Borders,South East,South Wales,South West,West Midlands,Yorkshire & Humberside
01/01/2007,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
02/01/2007,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
03/01/2007,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
04/01/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
05/01/2007,3,2,3,3,3,3,2,3,3,2,3,3,3,3,3,3
06/01/2007,3,2,3,3,3,2,2,3,3,2,3,3,3,3,3,2
07/01/2007,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
08/01/2007,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
09/01/2007,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
10/01/2007,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
11/01/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/01/2007,3,3,3,4,3,3,3,3,4,3,3,3,3,3,3,3
13/01/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
14/01/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/01/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
16/01/2007,3,2,3,3,3,3,2,3,3,2,3,2,3,3,3,3
17/01/2007,3,3,3,3,4,3,3,3,3,3,3,3,4,3,3,3
18/01/2007,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
19/01/2007,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
20/01/2007,3,3,3,3,3,3,3,3,3,3,3,3,6,3,3,3
21/01/2007,3,3,3,3,3,3,3,3,3,3,3,3,6,3,3,3
22/01/2007,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
23/01/2007,3,2,3,3,3,3,3,3,3,3,3,3,3,3,2,2
24/01/2007,3,2,3,3,3,3,3,3,3,3,3,3,3,3,2,3
25/01/2007,3,3,3,3,3,3,3,3,3,2,2,3,2,2,3,3
26/01/2007,3,2,3,4,3,2,2,3,3,3,3,2,2,3,2,2
27/01/2007,3,3,3,3,3,3,2,3,3,3,3,2,3,3,3,3
28/01/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
29/01/2007,3,3,2,4,3,3,3,3,3,2,3,2,2,3,3,3
30/01/2007,3,3,3,4,3,3,2,3,3,3,3,2,3,2,3,3
31/01/2007,3,2,2,5,3,3,3,3,3,3,3,2,3,3,2,3
01/02/2007,3,2,2,7,3,3,2,3,3,3,3,2,2,2,2,3
02/02/2007,3,3,3,5,3,3,3,3,3,3,3,2,3,2,3,3
03/02/2007,3,3,3,3,3,3,2,3,3,3,2,3,2,2,3,3
04/02/2007,2,4,3,5,3,2,2,3,3,3,2,3,3,2,4,4
05/02/2007,3,4,3,4,3,3,2,3,3,2,3,2,2,2,3,3
06/02/2007,3,3,3,5,3,3,1,3,3,2,3,2,2,3,3,3
07/02/2007,6,3,4,5,3,2,2,3,4,3,3,3,3,3,3,3
08/02/2007,6,3,4,5,3,3,3,2,4,2,3,3,3,3,3,3
09/02/2007,3,2,3,3,3,4,3,2,3,2,3,2,2,2,3,3
10/02/2007,3,3,3,3,3,3,3,3,2,2,3,3,3,3,3,3
11/02/2007,2,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
12/02/2007,2,3,3,3,2,2,3,3,3,3,3,3,3,3,3,2
13/02/2007,2,2,3,4,3,2,3,3,3,3,2,3,3,3,3,3
14/02/2007,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
15/02/2007,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,2
16/02/2007,3,2,2,3,3,2,3,3,3,3,3,2,3,3,2,2
17/02/2007,3,3,3,3,3,3,3,3,3,3,3,2,2,2,2,3
18/02/2007,3,3,3,3,3,3,3,2,3,3,3,2,2,2,3,3
19/02/2007,3,2,3,3,3,3,2,3,2,3,2,3,2,3,2,2
20/02/2007,3,3,2,3,3,3,2,3,3,3,3,3,3,3,2,2
21/02/2007,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
22/02/2007,3,2,3,3,3,3,3,3,3,3,3,3,3,3,3,2
23/02/2007,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2
24/02/2007,3,3,3,3,2,2,2,3,3,2,3,3,3,3,3,2
25/02/2007,2,3,3,3,3,2,2,3,3,3,2,3,3,3,3,2
26/02/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/02/2007,3,3,3,3,3,3,3,3,3,3,1,3,3,3,3,3
28/02/2007,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
01/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/03/2007,3,3,3,3,3,5,3,3,3,2,2,3,3,3,3,2
03/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
04/03/2007,3,4,3,3,3,3,3,4,3,3,3,3,3,3,3,3
05/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3
06/03/2007,3,4,4,3,3,3,3,4,3,3,3,4,4,4,4,4
07/03/2007,3,3,3,3,3,6,3,3,3,3,3,4,3,3,3,3
08/03/2007,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
09/03/2007,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
10/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3
12/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
14/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
16/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
18/03/2007,3,3,4,4,3,3,3,3,4,3,3,3,3,4,4,3
19/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
20/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
21/03/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
22/03/2007,4,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3
23/03/2007,6,3,3,3,3,3,3,2,3,3,3,3,3,3,4,3
24/03/2007,5,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3
25/03/2007,4,5,6,7,4,4,4,4,6,3,4,8,6,6,7,5
26/03/2007,6,5,5,6,4,6,3,5,6,4,4,7,7,6,6,6
27/03/2007,7,5,5,6,4,7,4,6,8,5,3,6,7,6,8,6
28/03/2007,7,8,5,6,4,7,3,8,9,6,3,7,7,8,8,6
29/03/2007,4,8,5,6,4,7,4,7,8,3,4,7,6,7,7,6
30/03/2007,7,7,5,3,4,5,4,5,5,3,4,4,3,3,6,6
31/03/2007,6,7,5,5,4,5,3,5,6,4,4,6,6,5,7,6
01/04/2007,3,5,5,5,3,4,3,4,4,3,3,5,4,5,5,4
02/04/2007,4,5,5,5,4,4,3,4,5,3,5,5,4,5,5,4
03/04/2007,3,4,4,4,3,3,3,3,3,3,3,4,4,4,3,3
04/04/2007,3,3,4,3,4,3,3,3,3,3,3,3,3,3,3,3
05/04/2007,3,3,4,4,4,3,3,4,4,3,3,3,3,3,4,3
06/04/2007,3,4,3,3,4,3,3,4,4,4,3,3,3,4,3,3
07/04/2007,3,4,4,4,3,4,3,4,4,3,3,4,4,4,4,4
08/04/2007,3,4,4,4,3,3,3,4,4,4,3,4,5,4,4,3
09/04/2007,3,3,4,4,3,3,3,3,3,3,3,4,3,4,3,3
10/04/2007,3,3,4,3,3,3,3,3,4,3,3,3,3,4,3,3
11/04/2007,3,3,4,3,3,3,3,4,4,3,3,4,5,4,4,3
12/04/2007,4,3,3,3,3,3,3,3,4,3,3,3,5,4,3,3
13/04/2007,4,3,3,3,3,4,2,3,4,4,4,5,5,5,3,4
14/04/2007,4,4,4,4,3,4,2,5,4,4,5,5,8,7,5,4
15/04/2007,4,5,6,5,3,5,3,5,5,3,4,5,7,5,6,5
16/04/2007,3,4,6,4,3,3,3,3,5,3,3,5,6,4,4,3
17/04/2007,3,3,4,3,4,3,3,3,4,3,3,4,4,4,4,3
18/04/2007,3,4,4,4,4,4,3,3,4,3,3,4,3,4,4,4
19/04/2007,3,4,4,4,4,3,3,4,4,3,3,4,3,4,4,4
20/04/2007,3,4,4,3,3,3,3,3,3,4,3,3,4,4,4,3
21/04/2007,4,4,4,4,4,4,3,5,4,4,4,4,5,4,4,4
22/04/2007,4,5,5,5,4,4,3,5,4,3,4,5,5,5,4,4
23/04/2007,3,3,4,4,3,3,2,3,3,3,3,4,3,4,3,3
24/04/2007,3,3,4,4,4,3,2,4,3,3,3,6,4,5,3,2
25/04/2007,3,3,4,3,4,3,3,3,3,4,3,4,4,4,4,3
26/04/2007,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
27/04/2007,3,3,4,3,3,3,3,3,3,3,3,3,3,4,3,3
28/04/2007,3,3,4,4,3,3,3,3,3,3,3,5,4,4,4,3
29/04/2007,3,4,4,4,3,3,3,3,3,4,3,5,4,4,4,3
30/04/2007,3,4,4,4,4,3,3,3,4,3,3,4,4,4,4,4
01/05/2007,4,4,4,4,4,4,4,4,4,4,4,5,5,5,4,4
02/05/2007,3,4,4,4,4,4,4,3,4,4,2,4,4,4,4,4
03/05/2007,4,4,4,4,4,4,4,3,4,4,3,3,3,4,3,4
04/05/2007,4,4,4,4,4,4,3,3,3,3,2,4,5,4,3,4
05/05/2007,4,4,4,4,5,4,3,4,4,4,3,4,4,4,4,4
06/05/2007,4,4,4,3,4,3,3,4,4,3,3,4,6,4,4,4
07/05/2007,3,3,3,3,3,3,3,3,3,3,2,3,6,3,4,4
08/05/2007,3,3,4,4,3,3,3,3,3,3,3,3,4,3,3,3
09/05/2007,3,3,3,4,3,3,3,3,3,3,3,3,4,3,4,3
10/05/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/05/2007,3,3,4,3,3,3,3,3,3,3,3,3,3,4,3,3
12/05/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/05/2007,3,3,4,4,3,3,3,3,3,4,3,4,3,4,3,3
14/05/2007,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
15/05/2007,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
16/05/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/05/2007,3,2,3,2,3,3,3,2,3,2,2,2,2,2,2,2
18/05/2007,3,4,3,3,4,4,3,3,4,3,3,3,4,3,4,4
19/05/2007,3,3,4,4,4,3,3,3,3,3,3,4,8,3,3,3
20/05/2007,3,4,4,4,3,3,3,3,3,3,3,4,5,3,4,4
21/05/2007,3,3,4,3,3,3,3,4,3,3,3,3,3,3,3,3
22/05/2007,3,3,4,4,3,3,3,3,3,3,3,4,3,4,3,3
23/05/2007,3,3,5,4,3,3,3,3,3,3,3,5,3,5,3,3
24/05/2007,3,3,6,4,3,3,3,2,3,3,3,5,2,4,3,2
25/05/2007,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
26/05/2007,3,3,4,3,3,3,3,3,3,3,3,4,3,3,3,3
27/05/2007,3,3,4,3,3,3,3,3,3,3,3,4,3,3,3,3
28/05/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
29/05/2007,3,3,4,3,3,3,3,3,3,3,3,4,3,3,3,3
30/05/2007,3,3,3,3,4,3,3,3,3,3,4,3,3,3,3,3
31/05/2007,3,3,4,3,4,3,2,3,3,3,3,3,3,3,3,3
01/06/2007,3,4,5,4,4,3,3,4,4,3,3,4,4,4,4,3
02/06/2007,3,5,5,5,3,5,3,3,4,3,3,5,3,3,4,5
03/06/2007,3,5,5,5,4,5,3,3,4,3,3,6,3,3,4,5
04/06/2007,3,4,4,3,4,4,3,3,5,3,3,3,3,4,4,4
05/06/2007,3,4,4,4,4,4,4,3,4,3,3,4,3,4,4,4
06/06/2007,4,4,4,4,3,4,4,4,4,4,3,4,3,4,3,4
07/06/2007,3,3,4,3,3,3,3,3,4,4,3,3,3,3,3,3
08/06/2007,3,4,4,4,4,3,3,4,5,4,3,4,4,4,4,4
09/06/2007,4,5,5,5,5,4,4,4,5,4,4,5,5,6,10,4
10/06/2007,4,5,5,5,4,4,4,5,5,4,4,5,5,5,10,4
11/06/2007,4,4,5,4,4,5,4,5,6,4,4,4,4,5,4,4
12/06/2007,4,4,5,4,3,5,3,4,5,3,3,4,4,4,4,4
13/06/2007,3,3,4,3,3,4,3,3,3,3,3,3,3,3,3,3
14/06/2007,3,2,3,4,3,3,3,2,3,2,3,3,3,3,3,3
15/06/2007,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
16/06/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/06/2007,3,3,3,3,3,3,4,3,3,3,3,3,3,3,3,3
18/06/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
19/06/2007,3,3,4,3,3,3,3,3,3,3,3,4,3,4,3,3
20/06/2007,3,3,4,3,3,3,3,3,4,3,3,3,3,3,3,3
21/06/2007,3,3,4,3,3,3,4,3,3,3,3,3,3,3,3,3
22/06/2007,3,3,4,3,4,3,3,3,3,3,3,3,3,3,3,3
23/06/2007,3,3,4,3,3,4,3,3,3,2,3,3,3,3,3,3
24/06/2007,3,3,3,3,3,3,3,2,3,2,3,3,3,3,3,3
25/06/2007,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
26/06/2007,2,3,3,2,2,3,2,3,3,2,2,3,3,3,3,3
27/06/2007,2,3,3,3,2,3,2,2,2,2,2,3,2,3,3,3
28/06/2007,2,3,3,3,3,2,2,2,2,2,2,3,3,3,3,3
29/06/2007,2,3,3,3,3,3,3,3,3,2,3,3,4,3,3,3
30/06/2007,2,2,2,3,3,2,2,2,3,2,2,2,4,2,2,2
01/07/2007,2,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/07/2007,2,2,3,3,3,3,2,2,3,2,3,3,3,3,3,3
03/07/2007,2,3,3,3,3,2,3,3,3,2,2,3,3,3,3,3
04/07/2007,3,2,3,3,3,2,3,2,3,2,2,3,2,3,3,3
05/07/2007,3,3,3,3,3,2,2,2,3,2,3,3,3,3,3,3
06/07/2007,3,3,3,3,3,3,3,3,3,2,2,3,3,3,3,3
07/07/2007,3,3,3,3,3,3,2,2,3,2,2,3,3,3,3,3
08/07/2007,2,3,4,3,3,3,2,2,3,2,2,3,2,3,3,3
09/07/2007,3,3,3,3,2,3,2,2,3,2,2,3,2,3,3,3
10/07/2007,2,3,4,3,2,3,2,3,3,2,2,3,2,2,3,3
11/07/2007,3,3,3,3,3,2,2,2,3,2,3,3,2,3,3,3
12/07/2007,2,3,2,3,3,2,2,2,3,2,2,2,2,2,3,2
13/07/2007,3,3,4,3,3,2,2,2,3,3,2,3,2,3,2,2
14/07/2007,3,3,3,3,3,2,2,2,2,2,2,3,3,3,3,3
15/07/2007,3,3,3,3,3,3,2,2,3,2,3,4,3,3,3,3
16/07/2007,3,3,4,3,3,3,3,3,3,2,3,3,3,3,3,3
17/07/2007,3,3,3,3,3,3,2,2,3,2,2,3,3,3,3,3
18/07/2007,3,3,3,3,2,3,2,2,3,2,2,3,3,3,3,3
19/07/2007,3,3,4,3,2,4,3,3,3,2,3,3,3,3,3,3
20/07/2007,3,3,4,4,3,3,3,2,3,2,2,4,2,3,3,3
21/07/2007,3,3,3,3,3,3,2,3,3,2,2,4,3,3,3,3
22/07/2007,3,3,4,3,3,3,2,3,3,3,3,3,3,4,3,3
23/07/2007,3,3,4,3,3,3,2,3,3,2,3,3,3,3,3,3
24/07/2007,3,4,4,3,3,3,3,3,3,3,3,3,3,3,3,3
25/07/2007,3,3,3,3,3,3,2,2,3,2,3,3,3,3,3,2
26/07/2007,2,3,3,3,3,2,2,2,2,2,2,3,2,3,2,2
27/07/2007,3,3,3,3,3,2,2,2,3,2,2,3,2,3,3,2
28/07/2007,3,3,3,3,2,2,2,2,3,2,2,3,3,3,3,3
29/07/2007,2,3,3,3,2,3,2,2,3,2,2,3,3,3,3,3
30/07/2007,3,3,3,3,2,3,2,2,3,2,3,3,2,3,3,3
31/07/2007,3,4,4,3,2,3,2,3,3,2,3,3,3,4,3,3
01/08/2007,3,5,5,5,2,3,2,3,3,2,3,4,3,4,4,3
02/08/2007,2,3,4,3,2,2,2,3,3,2,2,3,3,3,3,3
03/08/2007,2,3,4,3,2,2,2,2,2,2,2,4,2,3,3,3
04/08/2007,3,3,4,3,3,2,2,2,2,2,2,3,3,3,3,3
05/08/2007,3,6,6,5,3,5,3,3,4,3,2,5,5,4,5,5
06/08/2007,3,4,5,4,5,3,2,3,3,2,2,3,3,3,3,3
07/08/2007,2,3,3,3,3,3,2,3,3,2,2,3,3,3,3,3
08/08/2007,3,3,3,3,2,3,2,2,3,2,2,3,2,3,3,3
09/08/2007,3,3,3,3,2,3,2,3,3,2,3,3,3,3,3,3
10/08/2007,2,4,4,4,3,3,2,3,3,2,2,4,3,3,4,3
11/08/2007,3,5,5,5,3,3,2,3,3,2,2,5,4,4,4,3
12/08/2007,3,3,4,4,3,3,2,3,3,2,2,3,3,3,3,3
13/08/2007,2,3,3,3,4,3,2,2,2,2,2,3,2,3,3,2
14/08/2007,3,2,3,3,3,2,3,2,2,2,3,3,3,3,2,2
15/08/2007,3,3,3,3,3,3,3,3,3,2,3,3,5,3,3,3
16/08/2007,2,2,3,3,3,2,2,2,3,2,2,3,3,3,3,2
17/08/2007,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
18/08/2007,3,2,3,3,2,2,2,2,2,2,2,3,2,3,2,2
19/08/2007,3,2,3,2,2,3,3,2,2,3,2,2,3,3,2,2
20/08/2007,3,3,3,3,3,3,2,3,3,2,3,2,3,3,2,3
21/08/2007,3,3,4,3,3,3,3,3,3,2,3,3,3,3,3,3
22/08/2007,3,3,4,3,3,3,3,3,3,3,3,3,3,4,4,3
23/08/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3
24/08/2007,2,4,4,3,3,3,2,3,3,2,2,3,3,3,3,3
25/08/2007,2,3,3,3,3,2,2,2,2,2,2,4,3,4,3,2
26/08/2007,3,3,3,3,3,2,2,2,3,2,2,3,3,3,3,3
27/08/2007,2,3,3,3,2,2,2,2,3,2,2,3,3,3,3,3
28/08/2007,3,2,3,2,3,2,2,2,2,2,2,3,3,3,2,2
29/08/2007,3,2,3,3,3,3,2,3,3,3,3,3,3,3,3,2
30/08/2007,2,2,3,3,3,2,2,2,2,2,2,2,2,3,2,2
31/08/2007,2,2,2,2,2,3,2,2,2,2,2,2,2,2,2,2
01/09/2007,2,2,3,2,2,3,2,2,2,2,2,3,2,2,2,3
02/09/2007,3,2,3,2,3,2,2,2,3,3,2,2,2,3,2,3
03/09/2007,3,3,3,2,3,3,2,2,3,3,2,2,3,3,3,3
04/09/2007,2,3,3,3,2,3,2,2,3,2,2,3,3,3,2,3
05/09/2007,2,2,3,3,3,3,2,2,2,2,2,2,2,2,2,2
06/09/2007,2,2,2,3,2,2,2,2,2,2,2,2,3,2,2,2
07/09/2007,2,2,3,3,2,2,2,2,2,2,2,2,3,3,2,3
08/09/2007,3,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3
09/09/2007,2,3,3,3,3,2,2,2,3,3,2,3,2,3,3,3
10/09/2007,3,3,3,3,2,2,2,2,3,3,2,3,3,3,3,2
11/09/2007,2,2,3,3,3,3,2,3,3,2,2,3,2,3,3,2
12/09/2007,3,3,3,3,3,3,2,3,3,2,3,3,2,3,3,3
13/09/2007,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
14/09/2007,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
15/09/2007,2,3,3,3,3,3,2,3,3,2,2,4,3,9,3,3
16/09/2007,3,3,4,3,3,3,2,3,3,3,3,3,5,9,3,3
17/09/2007,3,2,3,3,3,3,2,3,2,2,2,3,5,3,3,2
18/09/2007,2,2,3,3,3,2,2,2,3,2,2,3,2,3,2,2
19/09/2007,3,2,3,3,3,2,2,2,3,2,3,3,3,3,3,2
20/09/2007,3,3,3,3,3,2,2,3,3,2,2,3,4,3,3,3
21/09/2007,2,2,3,4,3,3,2,3,3,2,2,3,4,3,2,2
22/09/2007,3,3,3,4,3,2,2,3,3,2,3,3,3,3,3,2
23/09/2007,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2,2
24/09/2007,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
25/09/2007,2,2,3,4,2,2,2,2,2,3,2,3,2,2,2,2
26/09/2007,3,2,3,3,2,3,2,2,2,3,2,2,2,2,2,3
27/09/2007,3,2,3,3,2,3,2,2,2,2,2,2,2,3,2,2
28/09/2007,3,3,3,3,3,3,3,2,3,2,2,2,3,2,2,2
29/09/2007,3,3,3,3,2,3,2,2,3,2,2,3,2,2,2,3
30/09/2007,3,3,3,2,2,3,2,2,3,2,2,3,2,3,2,2
01/10/2007,3,3,3,3,3,3,2,2,3,2,3,3,2,3,3,3
02/10/2007,3,3,3,3,3,3,2,2,3,2,3,2,2,2,3,3
03/10/2007,3,2,3,4,3,3,2,2,3,3,2,2,3,3,2,3
04/10/2007,2,3,3,4,3,2,2,2,3,2,2,3,3,3,2,2
05/10/2007,3,3,3,3,3,2,2,2,3,2,3,3,2,3,2,3
06/10/2007,3,3,3,3,3,3,2,3,3,2,2,3,3,3,3,3
07/10/2007,2,3,4,2,3,2,2,2,3,2,2,3,3,3,3,2
08/10/2007,3,3,3,3,3,2,3,3,3,3,2,3,3,3,3,3
09/10/2007,3,2,3,3,3,2,2,3,3,3,2,3,3,3,3,3
10/10/2007,3,3,3,3,3,3,2,2,3,3,3,3,2,2,3,3
11/10/2007,2,3,3,5,3,2,2,2,3,2,2,3,3,3,3,3
12/10/2007,3,2,3,5,3,2,2,2,3,2,2,3,2,2,2,2
13/10/2007,2,2,3,3,3,2,2,2,2,2,3,2,2,2,2,2
14/10/2007,3,3,3,3,3,3,2,2,3,3,3,3,2,3,2,2
15/10/2007,3,2,3,5,3,3,2,3,3,3,3,3,3,3,3,2
16/10/2007,3,2,3,5,3,2,2,3,3,2,3,3,3,3,2,2
17/10/2007,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
18/10/2007,3,2,3,3,3,2,2,3,3,2,2,2,3,3,3,3
19/10/2007,3,3,3,3,3,2,2,3,3,3,2,3,3,3,3,3
20/10/2007,3,3,3,3,3,3,2,2,3,2,2,3,3,3,3,3
21/10/2007,3,3,3,3,3,3,2,2,3,3,3,3,2,3,3,3
22/10/2007,3,3,3,4,3,2,2,2,3,3,2,2,2,3,3,3
23/10/2007,3,3,3,3,2,2,2,3,3,2,2,3,2,2,3,3
24/10/2007,3,3,3,2,2,3,2,3,3,2,2,3,2,3,2,3
25/10/2007,4,2,3,2,3,3,2,2,3,3,3,2,2,3,3,3
26/10/2007,3,2,3,4,3,2,2,3,2,3,2,3,2,2,2,3
27/10/2007,2,2,3,5,3,3,2,3,2,2,3,3,3,3,2,2
28/10/2007,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,2
29/10/2007,3,3,2,2,3,3,2,3,3,3,3,3,3,3,3,3
30/10/2007,3,3,3,3,3,3,3,2,3,2,2,2,2,2,2,3
31/10/2007,2,2,2,5,3,2,2,2,2,2,2,2,2,2,2,2
01/11/2007,2,3,2,4,3,2,2,3,2,2,2,3,3,3,3,2
02/11/2007,3,2,2,3,3,3,2,3,3,3,2,2,3,3,2,2
03/11/2007,3,3,3,3,3,2,3,3,6,3,3,3,3,3,4,3
04/11/2007,3,10,3,5,3,3,2,3,10,3,2,3,3,4,10,7
05/11/2007,3,10,5,9,3,2,3,3,10,3,3,4,3,4,9,7
06/11/2007,3,3,3,7,3,3,3,3,7,3,3,3,3,3,3,3
07/11/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
08/11/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/11/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
10/11/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/11/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/11/2007,2,2,3,3,3,2,2,3,3,3,2,2,3,2,2,2
13/11/2007,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
14/11/2007,4,2,2,3,3,2,2,3,3,3,2,2,3,3,3,2
15/11/2007,5,3,3,4,3,2,2,2,3,3,2,3,2,3,3,2
16/11/2007,4,3,3,7,3,2,2,2,3,3,2,3,3,3,4,3
17/11/2007,3,3,3,7,3,2,2,2,4,3,3,4,3,3,3,3
18/11/2007,3,3,2,3,3,2,2,2,2,3,3,3,3,2,3,2
19/11/2007,2,2,2,3,3,2,2,2,2,2,2,3,2,3,2,4
20/11/2007,3,2,2,3,2,2,2,2,2,2,2,2,2,3,2,3
21/11/2007,3,2,2,4,2,2,2,2,2,2,2,3,2,3,2,3
22/11/2007,3,2,3,4,3,3,3,2,3,3,3,3,2,2,3,3
23/11/2007,3,2,3,4,3,3,3,3,3,3,3,2,2,2,3,3
24/11/2007,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3,3
25/11/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/11/2007,2,2,3,3,3,2,2,3,3,3,2,2,2,2,2,2
27/11/2007,3,2,2,4,3,2,2,3,3,3,3,2,3,2,2,3
28/11/2007,3,2,2,4,3,2,3,3,3,3,3,3,3,3,2,3
29/11/2007,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
30/11/2007,3,3,3,3,3,3,2,3,3,3,3,3,7,3,3,3
01/12/2007,3,3,3,3,3,3,2,3,3,3,3,3,7,3,3,3
02/12/2007,3,3,3,3,3,3,3,3,3,3,3,3,5,3,3,3
03/12/2007,3,3,3,3,3,2,2,3,3,3,3,3,4,3,3,3
04/12/2007,3,2,2,3,3,3,2,3,3,3,3,3,5,3,3,2
05/12/2007,3,3,3,3,4,3,3,3,3,3,3,3,7,3,3,3
06/12/2007,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
07/12/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
08/12/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/12/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
10/12/2007,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/12/2007,3,2,3,4,2,2,2,3,4,3,2,3,2,3,3,2
12/12/2007,3,3,4,7,3,4,2,2,4,3,2,5,3,3,4,5
13/12/2007,3,3,4,7,3,2,2,2,3,3,2,6,2,3,2,4
14/12/2007,3,3,4,5,3,2,2,3,3,2,2,5,2,3,3,3
15/12/2007,3,3,3,4,2,2,2,3,3,2,2,3,2,2,2,3
16/12/2007,3,2,2,3,2,2,2,3,3,2,2,3,2,2,2,3
17/12/2007,3,3,2,2,2,3,2,3,3,3,3,3,2,2,3,3
18/12/2007,3,2,2,3,2,2,2,2,3,3,3,2,2,2,2,3
19/12/2007,4,2,3,5,2,2,2,2,3,3,2,3,3,3,3,3
20/12/2007,3,3,4,6,3,3,2,3,3,3,2,6,3,4,3,3
21/12/2007,3,3,3,5,3,3,2,3,3,3,2,5,3,4,3,3
22/12/2007,3,3,4,5,3,2,2,2,3,3,3,6,3,3,3,3
23/12/2007,3,3,3,4,3,3,3,2,3,3,3,5,3,3,3,3
24/12/2007,3,3,2,3,3,3,3,1,3,3,3,3,3,3,3,2
25/12/2007,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,2
26/12/2007,3,2,2,3,3,3,3,1,3,3,3,3,3,3,3,3
27/12/2007,3,3,3,3,3,3,3,1,3,3,3,3,5,3,3,3
28/12/2007,3,3,3,3,3,3,3,1,3,3,3,3,5,3,3,3
29/12/2007,3,3,3,4,3,3,3,2,3,3,3,3,3,3,3,3
30/12/2007,2,3,3,3,3,2,2,2,3,3,2,3,3,3,3,3
31/12/2007,3,2,2,4,3,2,2,1,3,3,3,2,3,3,2,2
01/01/2008,2,2,3,3,3,2,3,1,2,3,2,3,2,3,2,2
02/01/2008,3,2,3,3,3,2,3,1,2,3,3,2,2,3,3,2
03/01/2008,2,2,2,3,3,2,3,1,2,2,2,3,2,2,3,2
04/01/2008,2,3,3,3,3,2,2,1,3,3,2,3,3,3,3,3
05/01/2008,3,3,3,3,3,3,2,1,3,3,3,3,3,3,3,3
06/01/2008,3,3,3,2,3,3,2,1,3,3,2,3,3,3,3,2
07/01/2008,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3
08/01/2008,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3
09/01/2008,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3
10/01/2008,3,3,3,3,3,3,3,1,3,2,3,3,3,3,3,3
11/01/2008,3,3,3,3,3,2,3,1,3,2,3,3,3,3,3,4
12/01/2008,2,3,3,2,3,2,2,1,3,3,2,3,3,3,3,3
13/01/2008,3,3,3,2,3,3,3,1,3,3,3,3,3,3,3,3
14/01/2008,3,3,3,3,3,2,2,1,3,2,3,3,3,3,3,3
15/01/2008,4,3,3,3,3,2,3,1,3,2,2,3,3,3,3,3
16/01/2008,4,3,3,4,3,2,3,1,3,2,3,3,3,3,3,3
17/01/2008,3,3,3,4,3,2,2,1,3,3,3,3,3,3,3,3
18/01/2008,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3
19/01/2008,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3
20/01/2008,3,3,3,2,3,2,2,1,3,3,2,3,3,3,3,3
21/01/2008,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3
22/01/2008,3,3,3,3,3,2,2,1,4,2,3,3,3,3,3,3
23/01/2008,3,3,3,6,3,3,2,3,3,3,3,5,10,5,3,3
24/01/2008,3,4,4,7,3,3,3,3,3,3,3,7,10,6,4,3
25/01/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/01/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/01/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
28/01/2008,3,3,2,3,3,3,2,3,3,3,3,3,3,2,3,3
29/01/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/01/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
31/01/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
01/02/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/02/2008,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3
03/02/2008,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3
04/02/2008,3,3,3,3,3,2,3,1,3,3,3,3,3,3,3,3
05/02/2008,3,3,3,3,3,3,3,1,3,3,3,3,5,3,3,3
06/02/2008,3,3,3,3,3,2,3,1,3,3,3,3,5,3,3,3
07/02/2008,3,2,2,3,3,2,3,1,3,3,3,3,3,3,3,2
08/02/2008,3,2,2,3,3,2,3,1,3,3,3,3,3,3,3,2
09/02/2008,3,3,2,4,3,2,3,1,3,3,3,2,3,3,2,4
10/02/2008,3,3,3,4,3,4,3,1,4,2,2,3,3,4,3,5
11/02/2008,3,4,3,4,3,4,2,1,3,2,2,3,3,3,3,7
12/02/2008,6,6,4,4,3,3,3,1,5,4,2,3,3,3,7,9
13/02/2008,7,7,4,5,3,3,3,2,7,5,3,4,4,5,8,9
14/02/2008,5,5,3,3,3,3,3,1,5,3,3,3,4,4,5,4
15/02/2008,3,3,3,2,3,3,3,1,3,3,3,3,3,3,3,3
16/02/2008,4,2,3,3,3,3,2,1,3,4,2,3,3,3,2,3
17/02/2008,3,4,3,3,3,3,3,1,3,5,2,3,3,3,3,4
18/02/2008,5,7,4,6,3,3,2,2,6,6,3,4,4,4,7,7
19/02/2008,7,7,3,6,3,5,2,1,7,5,3,4,5,4,7,9
20/02/2008,7,5,6,8,4,5,3,1,7,3,2,5,6,5,5,8
21/02/2008,3,5,6,8,4,4,3,1,6,3,3,5,6,5,5,5
22/02/2008,3,3,3,4,4,3,3,1,4,3,3,3,3,3,3,4
23/02/2008,3,3,3,3,4,3,3,1,3,3,3,3,3,3,3,3
24/02/2008,3,3,3,3,4,3,3,1,4,3,3,3,3,3,3,3
25/02/2008,3,3,3,4,4,3,3,3,3,3,3,3,3,3,3,3
26/02/2008,3,3,3,3,4,3,3,3,3,3,3,3,4,3,3,3
27/02/2008,3,3,3,4,4,3,3,3,3,3,3,3,3,3,3,4
28/02/2008,3,3,3,3,4,3,3,4,3,3,3,3,3,3,3,3
29/02/2008,3,3,3,4,4,3,3,3,4,3,3,3,3,3,3,4
01/03/2008,3,3,4,3,4,3,3,4,4,3,3,4,4,3,4,4
02/03/2008,3,4,4,4,4,3,3,4,4,3,3,4,4,4,4,5
03/03/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
04/03/2008,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
05/03/2008,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
06/03/2008,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
07/03/2008,3,3,3,3,4,3,3,3,4,3,3,4,4,4,3,3
08/03/2008,3,3,3,3,4,3,3,3,4,3,3,4,3,3,3,3
09/03/2008,3,3,3,3,4,3,3,3,3,3,3,4,4,3,3,4
10/03/2008,3,4,4,4,3,3,3,4,4,3,3,4,4,4,3,3
11/03/2008,3,3,3,3,4,3,3,4,4,4,3,4,4,3,4,3
12/03/2008,3,3,3,3,4,3,3,3,4,4,3,4,4,4,4,4
13/03/2008,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,4
14/03/2008,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
15/03/2008,3,3,2,3,4,3,3,3,3,3,3,3,3,2,2,3
16/03/2008,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,4
17/03/2008,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,4
18/03/2008,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,4
19/03/2008,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,4
20/03/2008,3,3,3,3,4,3,4,3,4,4,3,3,3,3,3,4
21/03/2008,3,4,4,4,4,3,4,4,4,4,3,4,4,4,4,4
22/03/2008,3,3,3,3,4,3,4,3,10,3,1,3,3,3,3,4
23/03/2008,3,3,4,3,4,3,3,3,9,3,1,3,3,3,3,4
24/03/2008,3,3,4,3,4,3,3,3,3,3,1,3,3,3,3,4
25/03/2008,3,3,4,3,4,3,3,4,4,3,1,3,4,3,3,4
26/03/2008,3,3,3,4,4,3,3,4,4,4,2,3,3,3,4,4
27/03/2008,3,3,3,3,4,2,3,3,3,3,2,3,3,3,3,3
28/03/2008,3,3,3,3,4,3,2,3,4,3,2,3,4,4,3,3
29/03/2008,4,3,3,3,4,3,3,4,4,3,1,4,4,4,4,4
30/03/2008,3,4,4,3,4,3,3,4,3,4,1,4,4,4,4,4
31/03/2008,3,3,3,3,4,3,3,3,3,3,2,3,3,3,3,3
01/04/2008,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,5
02/04/2008,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,4
03/04/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
04/04/2008,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
05/04/2008,3,3,3,3,4,3,3,3,4,3,3,3,3,3,3,4
06/04/2008,3,3,4,3,4,3,4,3,3,3,1,3,3,3,3,4
07/04/2008,3,3,3,3,4,3,4,3,3,3,1,3,3,3,3,4
08/04/2008,3,3,4,3,4,3,3,3,3,3,2,4,4,4,3,4
09/04/2008,3,3,3,3,4,3,4,3,3,4,2,4,3,3,3,4
10/04/2008,3,3,3,3,4,3,3,3,3,3,2,4,4,4,3,3
11/04/2008,3,4,4,4,4,3,4,4,4,3,2,4,4,4,4,4
12/04/2008,4,4,4,3,4,3,4,4,4,3,2,4,4,4,4,4
13/04/2008,4,4,4,4,4,3,4,4,4,4,1,4,4,4,3,4
14/04/2008,3,3,4,4,3,3,3,4,3,3,2,4,3,4,3,4
15/04/2008,3,3,3,3,4,3,3,3,4,3,3,4,4,4,3,4
16/04/2008,3,3,4,3,4,3,4,3,3,3,3,4,3,4,3,4
17/04/2008,4,4,4,4,4,3,4,3,4,3,3,4,4,4,3,4
18/04/2008,4,3,4,3,4,3,4,3,4,3,3,3,3,3,3,5
19/04/2008,5,4,4,3,4,3,4,3,4,4,3,2,3,3,4,5
20/04/2008,6,3,5,3,4,3,4,3,4,4,4,3,3,3,3,5
21/04/2008,3,4,6,3,4,3,4,3,4,3,3,3,3,3,3,5
22/04/2008,4,4,6,4,4,3,4,4,4,4,4,3,4,4,3,5
23/04/2008,3,4,5,4,5,3,3,4,4,3,3,3,4,4,3,4
24/04/2008,4,4,4,4,4,4,3,4,4,4,3,4,4,4,4,5
25/04/2008,4,3,4,4,4,3,3,3,3,3,4,3,4,4,3,4
26/04/2008,4,4,5,5,4,3,4,4,3,3,3,5,4,4,4,5
27/04/2008,4,4,4,4,4,3,4,4,3,4,4,4,4,4,4,5
28/04/2008,3,3,4,4,4,3,3,3,3,3,3,4,4,4,3,4
29/04/2008,4,4,4,4,4,3,4,3,3,3,3,4,4,4,3,5
30/04/2008,4,4,4,4,4,4,4,4,4,3,4,4,4,4,3,6
01/05/2008,4,4,4,3,4,3,3,3,3,3,3,4,3,4,3,5
02/05/2008,3,4,3,3,4,3,3,4,3,3,3,4,3,4,3,5
03/05/2008,3,4,4,4,4,3,3,4,4,3,3,4,4,4,4,5
04/05/2008,3,3,4,4,4,3,3,3,3,4,3,4,4,4,3,5
05/05/2008,4,5,5,5,4,5,3,4,4,4,4,5,4,4,5,5
06/05/2008,5,5,4,5,5,4,4,5,5,5,5,5,5,5,4,5
07/05/2008,5,5,5,5,5,5,4,5,5,5,5,5,6,5,5,5
08/05/2008,5,6,5,6,5,5,4,6,5,6,6,6,6,5,6,5
09/05/2008,4,5,6,6,6,4,4,5,4,5,5,5,4,4,4,7
10/05/2008,4,6,6,6,5,5,4,5,5,3,4,5,5,4,5,6
11/05/2008,5,6,5,6,3,4,4,6,6,3,5,5,6,6,6,7
12/05/2008,5,5,5,5,5,4,4,5,5,5,4,5,5,6,4,6
13/05/2008,3,4,4,4,3,3,4,4,3,4,3,5,5,5,3,5
14/05/2008,4,4,4,4,4,4,4,3,3,4,4,4,4,5,4,5
15/05/2008,3,4,4,4,3,4,3,3,4,3,3,4,3,4,3,5
16/05/2008,3,3,3,4,4,2,3,3,3,3,3,3,3,3,3,3
17/05/2008,4,4,4,3,4,3,4,3,3,3,3,3,3,3,3,5
18/05/2008,4,4,4,4,4,3,4,4,4,4,3,4,4,4,4,5
19/05/2008,4,4,4,4,4,3,4,3,4,4,3,4,4,4,3,4
20/05/2008,4,4,4,4,4,3,3,4,3,4,4,5,4,5,4,4
21/05/2008,4,4,5,5,4,4,4,4,5,4,4,5,5,5,4,5
22/05/2008,4,5,5,5,5,4,4,5,5,4,4,5,4,5,4,5
23/05/2008,4,5,5,5,4,4,4,4,5,5,5,5,4,5,4,5
24/05/2008,4,4,5,5,4,4,4,4,4,4,4,5,5,5,4,5
25/05/2008,4,4,5,5,4,4,4,4,4,4,4,4,4,4,4,5
26/05/2008,4,4,5,4,4,4,4,4,4,4,4,4,4,3,4,5
27/05/2008,4,4,4,4,4,3,4,4,4,4,4,3,4,4,4,5
28/05/2008,4,3,3,3,4,4,4,3,3,3,4,3,3,3,3,4
29/05/2008,4,3,3,3,4,3,4,3,4,3,4,3,3,4,3,4
30/05/2008,3,3,4,3,4,3,3,4,4,3,3,3,3,3,3,6
31/05/2008,5,4,4,4,3,4,4,4,5,4,4,4,4,5,4,5
01/06/2008,4,4,4,4,3,4,4,4,4,4,4,4,4,5,3,5
02/06/2008,3,4,4,3,4,3,3,4,3,4,3,3,4,4,3,5
03/06/2008,3,3,4,3,4,3,3,4,4,3,3,3,3,3,3,4
04/06/2008,3,4,4,3,4,3,3,4,3,3,3,3,3,3,4,3
05/06/2008,4,4,4,4,3,3,4,4,4,3,4,4,3,4,3,4
06/06/2008,4,3,4,4,4,4,4,3,3,3,4,4,3,3,3,4
07/06/2008,4,4,4,4,4,4,4,4,3,3,4,4,3,3,4,5
08/06/2008,3,5,4,5,4,4,3,4,3,3,2,5,3,5,5,5
09/06/2008,3,4,5,5,3,3,3,3,3,3,3,6,5,5,4,4
10/06/2008,3,3,3,4,3,3,3,3,3,3,3,5,4,4,3,4
11/06/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/06/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4
13/06/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
14/06/2008,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3,3
15/06/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
16/06/2008,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3
17/06/2008,3,3,4,4,3,3,3,3,3,3,3,3,3,3,3,3
18/06/2008,3,3,3,3,3,3,3,3,3,3,3,3,5,3,3,3
19/06/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4
20/06/2008,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
21/06/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2,3
22/06/2008,3,3,4,3,3,3,4,3,3,3,3,3,5,3,3,4
23/06/2008,3,3,3,3,3,3,3,3,3,3,3,3,5,3,3,4
24/06/2008,3,4,4,4,3,3,3,4,4,3,3,5,3,4,4,4
25/06/2008,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,4
26/06/2008,3,3,3,3,3,2,3,3,3,3,3,3,5,3,3,3
27/06/2008,3,3,3,3,3,3,3,3,3,2,3,3,2,3,3,3
28/06/2008,3,3,4,3,3,3,3,3,3,3,2,3,3,3,3,3
29/06/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/06/2008,3,3,4,3,3,3,3,3,3,2,3,3,3,3,3,3
01/07/2008,3,5,6,5,3,4,0,4,4,2,4,6,4,5,4,5
02/07/2008,3,3,5,4,3,4,2,3,3,2,3,5,3,3,3,4
03/07/2008,3,3,4,4,3,3,3,3,3,2,3,3,3,3,3,4
04/07/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3,4
05/07/2008,3,3,3,4,4,3,3,3,3,3,3,3,3,3,3,3
06/07/2008,3,3,3,3,4,2,3,3,3,3,3,3,4,3,3,3
07/07/2008,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
08/07/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/07/2008,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
10/07/2008,3,3,3,3,3,3,2,3,3,3,3,3,8,3,3,3
11/07/2008,3,3,3,3,3,2,2,3,3,3,2,3,6,3,3,3
12/07/2008,2,3,3,3,3,2,2,3,3,2,2,3,2,3,3,3
13/07/2008,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,4
14/07/2008,2,2,4,3,2,2,2,3,3,2,2,3,3,3,2,3
15/07/2008,2,3,3,3,3,3,2,3,3,2,2,3,2,2,3,3
16/07/2008,2,2,3,2,3,2,3,3,2,2,3,3,2,3,2,3
17/07/2008,2,2,2,3,3,2,2,2,2,2,2,2,2,3,2,3
18/07/2008,2,2,2,3,3,2,2,2,2,2,2,2,2,2,2,2
19/07/2008,2,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
20/07/2008,2,3,3,3,3,2,2,3,3,3,2,3,3,3,3,3
21/07/2008,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
22/07/2008,2,2,3,3,3,2,2,3,3,2,2,3,3,3,2,3
23/07/2008,2,3,3,3,2,3,2,1,3,2,2,5,4,5,3,3
24/07/2008,3,5,5,6,3,3,2,1,3,3,3,6,5,5,6,4
25/07/2008,4,6,6,4,5,5,3,1,5,4,5,5,4,5,5,5
26/07/2008,4,4,5,4,4,5,3,1,4,3,4,4,3,4,4,6
27/07/2008,4,5,6,6,4,4,3,1,5,3,3,5,3,4,5,7
28/07/2008,4,5,6,6,4,4,4,1,5,4,4,6,4,5,5,5
29/07/2008,4,4,4,4,5,3,3,3,4,3,4,4,3,3,4,4
30/07/2008,3,4,5,4,4,4,3,2,2,3,2,3,3,3,3,5
31/07/2008,4,3,6,4,5,4,3,3,3,2,4,4,3,3,3,5
01/08/2008,4,3,5,3,4,4,3,3,3,3,3,3,10,3,3,6
02/08/2008,3,3,3,3,4,3,2,3,3,2,3,3,10,3,3,3
03/08/2008,2,3,3,3,3,3,2,3,3,2,2,3,4,3,3,4
04/08/2008,2,3,3,3,3,2,2,3,3,3,2,3,3,3,3,3
05/08/2008,2,2,3,4,3,2,2,3,3,2,2,2,3,2,2,2
06/08/2008,3,2,3,3,3,2,2,2,2,2,2,3,2,2,2,2
07/08/2008,2,3,3,3,3,3,2,2,3,2,2,3,3,3,3,3
08/08/2008,2,3,3,2,3,3,2,3,3,2,2,3,3,3,3,3
09/08/2008,2,2,3,3,3,2,2,2,2,2,3,3,7,3,2,3
10/08/2008,3,3,3,3,3,2,2,3,3,2,2,3,7,3,3,3
11/08/2008,3,3,3,4,3,3,2,3,2,3,3,3,3,3,3,3
12/08/2008,2,3,3,3,3,3,3,3,3,2,2,3,3,3,3,3
13/08/2008,3,2,3,3,3,2,2,3,3,3,3,3,3,3,2,3
14/08/2008,3,3,3,3,3,2,2,3,3,2,2,3,3,3,3,3
15/08/2008,2,3,3,4,3,3,2,3,3,2,2,3,3,3,3,3
16/08/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/08/2008,3,5,3,3,4,3,3,3,3,2,3,3,3,3,3,3
18/08/2008,2,3,3,2,3,2,3,3,3,2,2,3,3,3,3,3
19/08/2008,2,2,3,3,3,2,3,3,3,3,2,3,3,3,2,3
20/08/2008,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
21/08/2008,3,3,3,3,3,2,2,3,3,3,3,3,2,2,2,3
22/08/2008,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
23/08/2008,3,3,3,3,3,3,2,3,3,2,3,4,3,3,3,3
24/08/2008,2,3,3,3,3,2,2,2,2,2,2,3,3,3,3,3
25/08/2008,3,3,2,2,3,2,2,2,2,3,2,3,3,2,2,3
26/08/2008,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
27/08/2008,2,2,2,3,3,2,2,2,2,2,2,3,2,2,2,2
28/08/2008,2,2,3,3,3,2,2,2,2,2,2,2,2,2,2,2
29/08/2008,2,2,3,3,2,2,2,2,2,1,2,3,2,2,2,2
30/08/2008,2,4,4,4,2,3,2,3,3,2,2,4,4,4,3,4
31/08/2008,3,3,4,3,3,3,2,3,3,2,2,4,3,2,3,3
01/09/2008,2,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
02/09/2008,2,2,3,4,3,2,2,2,3,2,2,3,3,3,2,3
03/09/2008,2,3,3,3,3,2,2,3,3,3,2,3,3,3,2,2
04/09/2008,3,3,3,3,3,2,2,3,3,3,2,3,3,3,3,2
05/09/2008,3,2,3,3,3,2,3,3,2,3,3,3,3,3,2,2
06/09/2008,3,2,3,3,3,3,3,3,3,3,3,3,3,3,2,2
07/09/2008,2,3,3,2,3,3,2,3,2,3,2,2,3,2,2,4
08/09/2008,2,2,3,3,3,2,3,3,3,3,2,3,3,3,2,3
09/09/2008,3,2,3,3,3,2,2,3,3,2,2,3,3,3,2,2
10/09/2008,2,3,3,3,3,2,2,3,3,2,2,3,3,3,3,3
11/09/2008,2,2,3,4,3,2,2,3,2,2,2,3,3,3,2,3
12/09/2008,2,2,2,3,3,2,2,2,2,2,2,3,3,3,2,2
13/09/2008,2,3,3,3,3,2,2,3,3,2,2,3,3,3,3,3
14/09/2008,2,3,3,3,3,3,2,3,3,2,2,3,3,3,3,3
15/09/2008,2,3,3,3,3,3,2,3,2,2,2,3,3,3,3,3
16/09/2008,3,2,3,3,3,2,2,2,2,2,2,3,3,3,2,3
17/09/2008,3,3,3,3,3,2,2,2,3,2,2,3,2,3,2,3
18/09/2008,3,3,4,3,3,3,2,3,3,2,3,3,3,3,3,3
19/09/2008,2,3,4,3,3,3,2,3,3,2,3,3,3,4,3,3
20/09/2008,2,4,4,3,3,2,2,4,3,3,2,3,4,3,4,3
21/09/2008,3,4,4,3,4,3,3,4,3,3,3,3,4,3,4,4
22/09/2008,2,3,3,3,3,3,2,3,3,2,2,3,3,3,3,3
23/09/2008,3,3,3,3,3,2,2,2,3,2,2,2,2,2,2,3
24/09/2008,2,3,5,2,3,2,2,2,3,2,2,2,3,2,2,3
25/09/2008,3,3,5,3,3,2,2,3,3,2,3,3,3,2,2,3
26/09/2008,3,3,4,3,3,2,2,3,3,2,3,3,3,3,3,3
27/09/2008,3,3,4,3,3,3,2,4,3,3,3,4,3,4,4,3
28/09/2008,2,3,4,3,3,2,2,3,3,2,2,4,3,4,3,3
29/09/2008,2,2,3,3,3,2,2,2,3,2,2,3,2,3,2,2
30/09/2008,2,3,2,3,3,3,2,3,3,3,2,2,3,3,2,3
01/10/2008,2,3,3,3,3,2,2,3,3,2,2,3,3,3,3,3
02/10/2008,2,2,2,3,3,2,3,2,2,3,2,2,3,3,2,3
03/10/2008,2,2,3,2,3,2,2,2,3,2,2,2,3,2,2,3
04/10/2008,2,3,3,2,3,2,2,3,3,2,3,3,3,3,2,3
05/10/2008,2,3,3,2,3,2,2,3,3,2,2,3,3,2,3,3
06/10/2008,2,2,3,3,3,2,2,2,2,2,2,2,3,3,2,3
07/10/2008,2,2,2,3,3,2,2,3,3,2,2,3,3,3,3,3
08/10/2008,2,2,3,3,3,2,2,3,3,2,2,2,3,3,2,3
09/10/2008,2,2,3,4,3,2,2,3,2,2,3,3,3,3,2,2
10/10/2008,3,2,3,3,3,2,2,3,3,2,3,3,3,3,2,2
11/10/2008,2,2,3,3,3,2,2,3,3,2,3,3,4,3,2,2
12/10/2008,2,3,3,3,3,2,2,3,3,2,3,4,3,3,3,3
13/10/2008,3,3,2,3,3,3,2,3,3,2,3,3,3,3,2,3
14/10/2008,3,2,2,3,3,2,2,3,2,2,2,3,3,3,2,3
15/10/2008,2,2,2,3,3,3,2,3,3,2,2,3,3,3,2,2
16/10/2008,2,3,3,3,3,3,3,3,3,2,2,3,3,3,2,3
17/10/2008,2,2,2,4,3,2,3,2,3,2,2,3,3,2,2,3
18/10/2008,2,3,3,3,3,2,2,3,3,2,2,3,3,3,3,2
19/10/2008,3,3,3,3,3,2,2,3,3,2,3,3,5,3,3,2
20/10/2008,3,3,3,3,3,3,2,3,3,3,3,3,6,3,3,3
21/10/2008,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
22/10/2008,3,2,2,4,3,2,3,3,3,2,2,3,3,3,2,2
23/10/2008,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
24/10/2008,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
25/10/2008,3,3,3,3,3,3,2,3,3,3,3,3,8,3,2,2
26/10/2008,3,3,3,3,3,3,3,3,3,3,3,3,8,3,3,3
27/10/2008,3,2,3,2,3,2,2,3,3,2,3,3,3,3,3,3
28/10/2008,2,2,3,3,3,3,2,3,2,2,2,2,3,3,2,2
29/10/2008,3,2,3,4,3,2,3,2,3,2,2,2,3,3,2,2
30/10/2008,3,3,3,3,3,2,2,2,2,2,2,3,3,3,2,3
31/10/2008,3,2,3,2,3,2,3,2,2,2,2,2,3,2,2,3
01/11/2008,3,3,3,2,3,3,2,2,2,3,2,2,3,3,2,3
02/11/2008,3,3,2,2,3,3,2,2,3,4,4,2,3,2,2,3
03/11/2008,4,2,3,2,2,2,3,2,2,4,2,2,2,2,2,3
04/11/2008,4,2,3,3,2,3,3,2,3,5,3,2,2,2,2,3
05/11/2008,4,2,3,3,3,3,2,2,4,3,3,3,3,2,3,3
06/11/2008,3,3,3,3,2,2,2,1,7,2,2,2,5,3,5,3
07/11/2008,3,2,3,3,2,2,2,3,3,2,3,3,3,3,3,2
08/11/2008,3,3,3,3,3,3,2,3,3,2,3,3,5,3,3,3
09/11/2008,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
10/11/2008,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
11/11/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/11/2008,3,2,2,3,2,2,2,3,3,2,2,3,3,3,2,3
13/11/2008,3,2,2,3,3,2,2,3,2,2,2,3,3,3,2,2
14/11/2008,3,2,2,3,3,3,2,3,3,3,2,3,3,3,2,3
15/11/2008,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
16/11/2008,3,2,3,2,3,2,3,3,3,2,2,2,3,3,2,3
17/11/2008,3,3,3,3,3,2,2,3,2,3,2,3,3,3,2,2
18/11/2008,2,2,3,3,3,2,3,3,3,3,2,3,3,3,3,3
19/11/2008,3,3,2,3,3,3,3,3,3,3,2,2,3,3,2,3
20/11/2008,3,3,3,3,3,3,3,3,3,3,3,2,3,3,3,3
21/11/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
22/11/2008,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
23/11/2008,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
24/11/2008,3,3,3,3,3,3,3,3,3,3,2,2,3,3,3,3
25/11/2008,2,2,3,2,3,2,2,2,2,3,2,2,2,2,2,3
26/11/2008,2,2,2,4,3,2,2,3,2,3,2,2,2,2,2,2
27/11/2008,3,3,3,4,3,3,3,3,3,3,3,3,3,3,2,3
28/11/2008,2,2,3,3,3,2,2,3,3,2,2,3,2,3,2,2
29/11/2008,2,2,3,2,3,2,2,3,2,2,2,2,2,2,2,3
30/11/2008,2,2,3,2,3,2,2,2,3,2,1,2,3,2,2,3
01/12/2008,3,2,3,2,3,2,3,2,3,2,2,2,3,2,2,2
02/12/2008,3,2,2,3,3,2,2,3,3,3,2,3,3,3,2,2
03/12/2008,3,2,3,3,3,2,2,3,2,3,2,3,3,2,2,3
04/12/2008,3,3,3,3,3,2,3,3,2,3,2,3,3,3,3,2
05/12/2008,2,2,2,3,3,2,3,3,2,3,2,3,3,3,2,2
06/12/2008,3,2,3,3,3,2,2,2,2,4,2,2,2,2,2,2
07/12/2008,3,2,2,4,3,2,2,2,3,4,2,3,2,4,3,2
08/12/2008,2,2,2,4,3,2,3,3,2,2,2,3,3,3,2,2
09/12/2008,2,2,3,3,3,2,2,3,3,3,3,3,3,4,2,2
10/12/2008,3,2,3,2,2,2,2,3,3,3,2,2,3,3,2,2
11/12/2008,3,2,3,3,2,2,2,2,2,3,2,2,2,3,2,2
12/12/2008,3,2,2,4,3,2,2,3,3,2,2,3,3,3,3,3
13/12/2008,3,3,2,3,3,2,2,3,3,2,3,2,3,3,3,3
14/12/2008,2,2,2,2,2,1,2,2,2,3,2,2,3,2,2,2
15/12/2008,3,2,2,3,3,2,2,2,3,3,2,3,2,2,3,3
16/12/2008,3,3,3,4,3,2,2,3,3,3,3,2,3,3,3,3
17/12/2008,3,3,3,4,3,3,3,3,3,3,3,2,3,3,3,3
18/12/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2
19/12/2008,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
20/12/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
21/12/2008,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
22/12/2008,3,3,3,2,3,3,3,3,3,3,3,3,3,3,2,3
23/12/2008,3,2,2,3,3,2,2,2,2,2,3,2,3,3,2,2
24/12/2008,2,2,2,3,3,2,2,3,3,2,2,2,2,2,2,2
25/12/2008,2,3,3,2,3,2,2,3,3,3,2,3,3,2,3,3
26/12/2008,2,3,3,2,2,2,2,2,3,3,2,2,2,2,3,3
27/12/2008,2,2,3,2,2,2,2,2,3,3,2,2,2,2,2,3
28/12/2008,2,2,3,2,3,2,3,2,3,3,2,2,2,2,3,3
29/12/2008,2,3,3,3,3,2,2,2,3,2,2,3,2,2,2,3
30/12/2008,3,3,4,4,3,2,2,2,3,3,2,4,3,3,3,3
31/12/2008,3,3,4,4,3,3,2,3,5,4,2,4,3,3,5,3
01/01/2009,3,4,3,3,3,3,2,2,5,6,2,3,3,3,4,4
02/01/2009,3,4,3,3,3,3,2,2,4,3,2,3,3,3,4,3
03/01/2009,3,3,3,3,3,2,2,3,3,3,2,3,2,2,2,4
04/01/2009,2,2,2,3,3,2,2,3,3,4,2,3,2,3,3,3
05/01/2009,3,3,3,3,3,2,3,2,2,4,2,3,2,3,3,5
06/01/2009,3,3,3,6,3,2,2,3,3,4,2,3,3,2,3,6
07/01/2009,3,2,2,6,3,2,3,3,4,3,2,2,3,3,3,3
08/01/2009,2,2,3,3,3,2,2,3,3,3,2,3,3,3,3,2
09/01/2009,2,2,3,3,3,3,2,2,3,3,2,3,3,3,2,3
10/01/2009,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
11/01/2009,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3,3
12/01/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/01/2009,2,3,3,3,3,2,3,3,3,3,2,3,3,3,3,3
14/01/2009,3,2,2,4,3,2,3,3,3,3,2,3,3,3,2,2
15/01/2009,2,2,2,3,3,2,2,3,2,3,2,2,3,3,2,2
16/01/2009,3,2,2,3,3,2,2,3,2,3,3,2,3,3,3,2
17/01/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
18/01/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
19/01/2009,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
20/01/2009,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
21/01/2009,3,3,3,3,3,3,3,3,3,3,3,3,2,3,3,2
22/01/2009,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
23/01/2009,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,2
24/01/2009,3,3,2,3,3,3,2,3,3,3,3,3,3,3,3,2
25/01/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/01/2009,3,3,3,3,3,2,2,3,2,2,2,3,3,3,2,3
27/01/2009,3,2,3,4,3,2,2,2,3,3,2,3,3,3,2,3
28/01/2009,3,3,2,4,3,2,3,3,3,3,2,2,3,3,3,3
29/01/2009,2,2,3,3,3,2,2,2,3,3,2,3,2,2,2,3
30/01/2009,2,3,3,3,2,3,3,2,3,3,2,3,3,2,3,3
31/01/2009,2,3,3,3,3,2,3,2,3,3,2,3,3,2,3,4
01/02/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4
02/02/2009,3,3,3,2,3,3,3,2,2,3,3,3,3,2,2,3
03/02/2009,2,2,3,3,3,2,2,2,2,2,2,3,3,3,2,2
04/02/2009,2,3,3,4,3,2,2,3,3,3,2,3,3,3,2,3
05/02/2009,3,3,2,4,3,3,3,2,3,3,3,3,2,2,2,3
06/02/2009,3,3,3,3,3,3,2,3,3,3,3,2,3,3,3,3
07/02/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
08/02/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2,3
09/02/2009,3,3,3,3,3,2,2,3,3,2,3,3,3,3,2,3
10/02/2009,3,3,3,2,3,3,3,3,3,2,3,3,3,3,3,3
11/02/2009,3,3,3,4,3,3,3,3,3,3,3,2,3,3,2,4
12/02/2009,4,3,3,4,3,3,2,3,3,3,3,3,2,3,2,3
13/02/2009,3,3,3,4,3,3,3,3,3,3,3,3,3,3,2,4
14/02/2009,3,3,3,3,3,2,2,2,3,3,2,3,2,3,3,3
15/02/2009,3,3,3,3,3,3,2,3,3,7,3,3,3,3,3,3
16/02/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/02/2009,3,2,3,3,3,2,3,3,2,3,3,2,3,3,2,3
18/02/2009,3,3,3,4,3,2,2,3,2,5,3,3,3,3,3,2
19/02/2009,3,3,3,4,3,3,2,3,3,4,3,3,3,3,3,3
20/02/2009,3,2,3,3,3,3,2,3,3,3,2,3,3,2,3,3
21/02/2009,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
22/02/2009,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3,3
23/02/2009,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
24/02/2009,3,2,3,4,3,2,2,3,3,3,3,3,3,2,3,3
25/02/2009,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
26/02/2009,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
27/02/2009,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
28/02/2009,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
01/03/2009,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3,3
02/03/2009,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
03/03/2009,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
04/03/2009,3,3,3,3,3,3,2,4,3,3,3,4,3,3,3,3
05/03/2009,3,3,4,4,3,3,3,3,3,3,3,3,3,3,3,3
06/03/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
07/03/2009,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
08/03/2009,3,3,4,3,4,3,3,3,3,3,3,3,3,4,3,4
09/03/2009,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
10/03/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4
11/03/2009,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
12/03/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/03/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
14/03/2009,3,5,3,3,3,3,3,3,3,3,3,3,3,3,3,4
15/03/2009,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3,4
16/03/2009,3,3,5,4,3,3,2,3,3,3,3,4,3,3,3,3
17/03/2009,3,3,5,4,3,3,3,3,3,3,3,3,3,3,3,4
18/03/2009,4,4,3,3,3,3,3,3,4,4,3,3,6,4,5,4
19/03/2009,5,6,3,4,3,4,3,3,6,5,3,4,6,5,6,7
20/03/2009,5,3,3,3,4,3,3,1,4,6,2,3,4,4,3,4
21/03/2009,5,5,5,4,3,4,3,3,5,5,4,3,4,4,5,5
22/03/2009,3,4,4,3,4,3,3,3,3,3,3,3,3,3,4,4
23/03/2009,3,3,4,3,4,3,3,3,3,3,3,3,3,3,3,3
24/03/2009,3,3,4,3,4,3,3,3,3,3,3,3,3,3,3,4
25/03/2009,3,3,3,3,3,3,3,3,4,3,3,3,3,3,3,3
26/03/2009,3,3,4,3,4,3,3,4,4,3,4,3,4,4,3,4
27/03/2009,3,3,3,3,4,3,3,3,3,3,3,4,5,3,3,3
28/03/2009,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
29/03/2009,3,3,4,3,4,3,3,3,3,3,3,3,3,3,3,4
30/03/2009,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
31/03/2009,3,3,3,3,4,3,3,3,3,2,2,3,3,3,3,4
01/04/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3,4
02/04/2009,3,3,3,3,3,3,3,3,3,3,4,4,3,3,3,4
03/04/2009,3,4,4,5,4,3,3,5,5,3,4,5,4,4,4,3
04/04/2009,3,4,5,7,4,3,3,3,4,3,3,5,4,4,4,5
05/04/2009,3,3,4,3,4,3,3,3,3,3,4,3,4,3,3,4
06/04/2009,3,4,4,4,4,3,3,4,3,3,3,4,4,3,3,3
07/04/2009,3,3,4,4,4,3,3,3,3,3,4,4,4,3,3,4
08/04/2009,3,3,4,3,4,3,3,3,3,3,4,3,3,3,3,3
09/04/2009,3,3,3,3,4,3,2,3,3,3,3,3,3,3,3,3
10/04/2009,3,3,4,3,4,3,3,3,3,3,3,3,3,3,3,3
11/04/2009,3,3,3,2,4,3,3,4,4,3,4,3,4,4,4,3
12/04/2009,3,3,3,2,3,3,3,3,4,3,4,3,4,4,3,4
13/04/2009,4,4,4,4,4,3,4,4,4,3,4,4,4,4,4,4
14/04/2009,3,3,4,3,4,3,3,3,3,3,3,4,3,4,3,4
15/04/2009,4,4,5,6,4,4,3,3,4,3,3,4,3,3,3,4
16/04/2009,3,4,5,6,4,3,3,3,4,3,4,4,4,4,5,4
17/04/2009,4,4,4,4,4,4,3,3,4,3,4,3,3,3,5,4
18/04/2009,4,4,4,4,3,4,3,3,4,3,4,4,4,4,4,4
19/04/2009,4,4,4,4,4,3,3,4,4,4,4,4,4,4,4,5
20/04/2009,4,4,4,4,4,4,3,4,4,3,4,4,4,4,4,5
21/04/2009,3,4,5,4,4,3,3,5,3,3,4,4,3,4,4,4
22/04/2009,3,4,4,3,3,3,3,3,3,3,3,4,3,3,3,4
23/04/2009,4,4,4,4,3,3,3,4,4,3,4,4,4,4,4,4
24/04/2009,4,4,5,4,5,4,3,4,4,3,4,5,5,4,4,5
25/04/2009,4,4,4,4,4,4,4,4,4,3,5,4,4,4,4,5
26/04/2009,4,4,4,4,4,4,3,3,3,3,4,4,3,3,4,5
27/04/2009,3,4,4,4,4,3,3,4,4,3,4,4,4,3,3,3
28/04/2009,4,4,4,3,4,3,3,4,3,3,4,4,4,3,3,3
29/04/2009,4,4,4,4,4,4,3,4,3,3,4,4,4,4,4,4
30/04/2009,3,3,4,3,4,3,3,3,3,3,3,3,3,3,3,3
01/05/2009,3,4,5,4,4,3,3,3,3,3,3,4,3,3,3,4
02/05/2009,3,3,4,4,3,3,3,3,3,3,3,4,3,4,3,4
03/05/2009,3,3,4,3,4,3,3,3,4,3,3,3,3,3,3,3
04/05/2009,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
05/05/2009,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
06/05/2009,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
07/05/2009,3,4,4,3,4,3,3,4,4,3,4,3,4,3,4,4
08/05/2009,3,5,4,3,4,3,3,3,4,3,3,4,3,3,3,3
09/05/2009,3,4,4,4,3,3,3,3,4,3,3,4,3,3,3,4
10/05/2009,3,4,4,4,4,3,3,3,3,3,3,4,4,4,3,4
11/05/2009,3,4,4,3,3,4,3,3,3,3,3,3,3,4,3,5
12/05/2009,3,4,4,4,4,4,3,4,4,3,4,4,4,4,4,4
13/05/2009,3,3,4,3,4,3,3,3,3,4,4,3,3,3,3,4
14/05/2009,3,3,3,4,4,4,3,2,3,3,4,3,3,3,3,4
15/05/2009,3,3,4,4,4,3,3,3,3,3,3,3,3,3,3,4
16/05/2009,3,3,4,3,4,4,3,3,3,3,3,3,3,4,3,3
17/05/2009,3,4,4,3,4,3,3,4,3,3,3,3,4,3,3,4
18/05/2009,3,3,3,3,4,3,4,3,3,3,3,3,3,3,3,3
19/05/2009,3,3,4,3,3,3,3,3,3,3,4,4,3,4,3,3
20/05/2009,3,3,4,4,4,3,3,3,3,3,3,4,4,3,3,3
21/05/2009,3,3,4,4,3,3,3,3,3,3,3,4,3,3,3,4
22/05/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
23/05/2009,3,4,4,3,4,3,3,3,3,3,3,4,4,4,4,3
24/05/2009,3,4,4,5,4,3,3,3,3,3,3,5,4,4,4,4
25/05/2009,3,4,4,4,3,4,2,3,4,3,4,4,4,5,3,5
26/05/2009,3,4,3,3,3,3,3,3,3,3,3,3,3,3,4,3
27/05/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
28/05/2009,3,2,3,2,3,3,2,2,3,2,3,3,2,2,2,3
29/05/2009,3,3,3,3,3,3,3,4,3,2,4,3,4,3,3,4
30/05/2009,4,4,4,4,4,4,3,5,5,4,4,4,5,5,4,5
31/05/2009,4,4,4,4,4,4,4,4,4,4,4,4,5,5,5,5
01/06/2009,5,4,5,4,4,4,4,4,4,4,4,4,5,5,4,6
02/06/2009,4,5,5,4,4,4,4,5,5,4,5,5,5,5,5,6
03/06/2009,3,3,4,3,3,3,3,4,4,3,3,4,5,5,3,4
04/06/2009,3,4,4,4,3,3,3,4,4,3,3,4,4,4,3,3
05/06/2009,3,3,3,3,3,3,3,4,3,3,3,4,4,5,3,3
06/06/2009,3,3,4,3,3,3,3,3,3,3,3,4,4,4,3,3
07/06/2009,3,3,4,3,3,3,3,4,3,3,3,4,4,4,4,3
08/06/2009,3,3,4,4,3,3,3,3,3,3,3,4,4,4,3,4
09/06/2009,3,4,5,3,3,3,3,3,3,3,3,3,4,4,3,3
10/06/2009,3,4,4,3,3,3,3,3,3,3,3,4,4,4,3,3
11/06/2009,3,3,4,4,3,3,2,3,3,3,3,4,3,3,3,3
12/06/2009,5,4,4,3,3,3,3,3,3,3,3,4,3,4,3,4
13/06/2009,3,4,4,3,3,3,3,3,3,3,3,3,3,3,3,5
14/06/2009,3,4,4,4,3,3,4,3,3,3,3,3,3,3,3,4
15/06/2009,7,3,4,4,3,3,3,3,3,3,3,3,3,3,3,4
16/06/2009,4,4,4,3,3,3,3,3,3,3,3,3,3,3,3,4
17/06/2009,3,3,4,3,3,3,3,3,3,3,3,4,3,3,3,3
18/06/2009,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
19/06/2009,3,3,3,3,3,2,2,3,3,2,2,3,3,3,2,3
20/06/2009,2,3,3,3,3,2,3,3,3,2,2,3,3,3,3,3
21/06/2009,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,4
22/06/2009,2,3,3,3,3,2,2,2,2,2,2,3,2,3,3,3
23/06/2009,4,3,4,3,2,3,2,3,3,2,2,4,4,4,3,4
24/06/2009,3,3,4,4,2,3,3,4,3,4,3,4,5,5,4,4
25/06/2009,4,4,5,5,4,3,3,5,4,3,4,5,5,5,5,5
26/06/2009,4,3,4,4,4,3,4,4,3,4,3,5,4,4,4,4
27/06/2009,4,3,5,4,4,3,3,4,3,3,3,3,3,3,3,3
28/06/2009,3,4,4,3,4,3,3,4,4,3,3,4,3,3,3,4
29/06/2009,4,5,5,5,4,3,3,5,4,3,3,5,4,5,5,5
30/06/2009,3,5,5,4,4,3,3,4,4,3,3,5,5,4,4,3
01/07/2009,4,5,4,4,4,4,4,5,5,3,4,5,5,5,5,5
02/07/2009,5,6,6,6,4,3,3,5,6,3,4,7,5,5,7,4
03/07/2009,4,5,6,4,4,3,3,4,4,3,4,5,3,3,5,3
04/07/2009,3,3,4,3,3,2,3,3,3,3,3,4,3,3,3,3
05/07/2009,3,3,4,3,3,3,2,3,3,2,3,3,3,3,3,3
06/07/2009,2,3,3,3,3,3,3,3,3,3,2,3,3,3,3,2
07/07/2009,2,3,3,3,3,2,2,3,3,2,2,2,3,3,3,2
08/07/2009,2,3,3,2,2,2,2,3,3,2,2,3,3,3,3,2
09/07/2009,2,3,3,3,3,2,2,3,3,2,3,3,3,3,2,2
10/07/2009,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
11/07/2009,2,2,2,2,3,3,2,3,2,2,3,2,3,2,2,3
12/07/2009,2,3,3,3,3,2,3,3,3,2,2,3,3,3,3,3
13/07/2009,2,3,3,3,3,2,2,3,3,2,2,3,3,3,3,3
14/07/2009,2,3,3,3,3,2,2,3,3,2,2,3,3,3,2,2
15/07/2009,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
16/07/2009,3,3,3,3,3,2,3,2,2,2,3,3,2,3,2,2
17/07/2009,3,3,3,2,3,3,3,3,3,2,3,3,3,2,2,3
18/07/2009,3,3,3,3,3,3,3,2,2,2,3,3,2,3,2,2
19/07/2009,3,2,3,2,3,2,2,3,3,3,3,3,2,2,2,2
20/07/2009,3,3,3,3,2,2,2,3,3,2,3,3,3,3,3,3
21/07/2009,3,2,3,3,3,2,3,2,2,2,2,3,2,3,2,2
22/07/2009,3,3,3,2,3,2,2,3,2,2,3,3,3,3,3,2
23/07/2009,3,3,3,3,3,2,2,3,3,2,3,3,3,2,2,2
24/07/2009,3,2,3,3,3,2,2,3,2,2,2,3,2,2,2,2
25/07/2009,3,3,3,3,2,2,2,2,3,2,2,3,2,2,2,3
26/07/2009,3,3,3,2,3,2,2,3,2,2,2,2,3,3,3,2
27/07/2009,3,2,3,3,3,2,2,3,3,2,2,3,3,3,2,2
28/07/2009,3,3,3,3,3,2,2,2,3,2,3,3,3,3,3,2
29/07/2009,3,2,3,3,3,2,2,2,2,2,3,3,3,3,2,2
30/07/2009,3,2,3,3,2,2,2,2,3,2,2,3,2,2,2,2
31/07/2009,3,3,3,3,2,2,2,2,2,2,3,3,2,3,2,2
01/08/2009,3,3,4,2,3,3,2,3,2,2,2,3,3,2,3,3
02/08/2009,3,2,3,3,3,2,2,2,2,2,2,3,2,3,2,3
03/08/2009,3,3,3,3,3,3,2,2,3,2,3,3,2,3,2,2
04/08/2009,3,2,3,3,3,2,2,2,2,2,2,3,2,2,2,2
05/08/2009,3,3,5,3,3,2,2,3,3,2,3,4,3,3,3,2
06/08/2009,3,3,8,4,2,2,2,2,3,2,2,6,2,2,3,3
07/08/2009,3,3,4,2,3,2,2,3,3,2,3,3,3,3,3,3
08/08/2009,3,3,4,4,3,3,3,2,3,2,3,4,3,3,3,3
09/08/2009,3,4,4,4,3,3,2,2,3,2,2,4,3,4,4,3
10/08/2009,3,3,4,3,3,2,2,2,2,2,3,3,2,3,2,2
11/08/2009,2,3,3,3,2,2,2,2,3,2,2,3,3,3,3,3
12/08/2009,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2,2
13/08/2009,2,2,3,3,2,2,2,2,2,2,2,3,3,3,2,2
14/08/2009,2,2,3,3,3,2,2,2,2,2,2,3,2,3,2,2
15/08/2009,3,3,3,2,3,2,2,3,3,2,2,3,2,3,3,3
16/08/2009,3,2,3,3,2,2,2,2,2,2,2,3,2,2,2,2
17/08/2009,2,2,3,3,2,2,2,3,3,2,2,3,2,2,2,2
18/08/2009,3,3,4,3,3,3,2,3,3,2,2,3,3,3,3,2
19/08/2009,3,5,5,4,3,3,2,2,3,2,2,5,3,3,4,3
20/08/2009,3,3,4,3,3,2,2,3,3,2,3,3,3,3,3,3
21/08/2009,3,3,3,3,2,2,2,3,3,2,2,3,3,2,3,2
22/08/2009,3,3,3,3,2,3,2,3,3,2,2,3,3,3,3,2
23/08/2009,3,4,4,4,3,3,2,2,2,3,2,4,2,3,3,3
24/08/2009,3,3,4,3,3,2,2,2,3,2,2,3,3,3,2,2
25/08/2009,3,2,3,4,2,2,2,2,3,2,2,3,2,3,2,2
26/08/2009,3,2,3,3,3,2,2,2,2,3,2,3,2,3,2,2
27/08/2009,3,3,3,3,3,2,2,3,3,2,2,3,2,3,3,2
28/08/2009,3,2,3,3,3,2,2,2,2,2,2,3,2,2,2,2
29/08/2009,2,2,3,2,3,2,2,2,2,2,2,2,2,2,2,2
30/08/2009,3,2,3,2,3,2,2,2,2,2,2,3,2,2,2,2
31/08/2009,3,3,4,4,3,2,2,2,2,2,2,4,3,3,3,2
01/09/2009,3,3,3,3,3,2,2,2,2,2,2,3,2,2,2,2
02/09/2009,2,2,3,3,2,2,2,2,2,2,2,3,3,3,2,2
03/09/2009,3,3,3,3,3,2,2,3,3,2,2,3,3,3,3,2
04/09/2009,2,3,3,3,3,2,2,3,3,3,2,3,3,3,3,2
05/09/2009,3,2,3,2,3,2,2,3,3,3,2,3,3,2,3,3
06/09/2009,3,3,3,3,3,3,2,3,3,2,2,3,3,3,3,3
07/09/2009,3,2,3,3,3,3,2,2,3,2,2,3,2,3,2,2
08/09/2009,3,3,4,4,3,3,2,3,3,2,3,4,3,3,3,3
09/09/2009,3,3,3,3,3,2,2,3,2,2,2,3,3,3,3,3
10/09/2009,2,3,3,2,3,2,2,2,2,2,2,3,3,3,2,2
11/09/2009,3,3,3,2,2,2,2,3,2,3,2,3,3,3,3,2
12/09/2009,3,3,3,3,3,3,2,3,3,3,2,3,3,3,3,3
13/09/2009,3,3,3,2,2,3,2,3,2,3,2,3,3,3,3,3
14/09/2009,3,3,3,2,2,3,2,2,2,2,2,3,2,3,3,2
15/09/2009,5,3,3,2,3,2,2,2,3,3,2,3,3,3,3,3
16/09/2009,3,3,3,3,3,3,2,3,3,3,2,3,3,3,3,3
17/09/2009,3,3,3,3,3,3,2,3,3,3,2,3,3,3,3,3
18/09/2009,3,3,3,3,3,2,2,3,2,3,2,4,3,2,3,2
19/09/2009,3,3,4,3,3,3,2,3,3,3,2,5,3,3,4,3
20/09/2009,3,3,3,3,3,3,2,3,3,2,2,4,3,3,3,3
21/09/2009,3,2,3,3,3,2,2,2,2,2,2,3,3,3,2,2
22/09/2009,3,2,2,3,3,3,2,2,3,3,2,3,3,3,3,2
23/09/2009,4,2,3,3,3,3,2,2,3,3,2,2,2,2,2,2
24/09/2009,3,2,3,3,3,2,2,2,2,3,2,3,2,3,2,2
25/09/2009,3,2,3,4,3,2,2,3,2,2,2,3,2,3,2,2
26/09/2009,3,2,3,7,3,2,2,2,2,2,2,3,2,3,2,2
27/09/2009,3,2,3,7,3,2,2,2,2,2,2,3,2,3,2,2
28/09/2009,3,2,2,3,3,2,3,2,2,2,2,3,2,2,2,2
29/09/2009,3,2,2,3,3,2,2,2,2,2,2,3,2,2,2,2
30/09/2009,3,2,2,2,3,2,2,2,2,2,2,2,2,3,2,2
01/10/2009,2,2,3,3,2,2,2,2,2,2,2,3,3,3,2,2
02/10/2009,2,2,2,2,3,2,2,2,2,2,2,3,2,3,2,2
03/10/2009,3,3,3,3,3,3,2,2,3,3,2,3,3,3,2,3
04/10/2009,3,2,3,2,3,2,2,3,2,2,2,3,3,3,2,2
05/10/2009,3,3,3,2,3,2,2,3,2,2,2,2,2,2,2,3
06/10/2009,3,2,2,3,3,2,3,2,3,3,2,2,2,2,2,3
07/10/2009,3,3,3,2,3,3,3,2,3,3,2,2,2,2,2,3
08/10/2009,3,2,3,3,3,3,2,3,3,3,2,3,3,3,3,3
09/10/2009,3,3,3,2,3,3,3,2,2,2,2,2,2,3,2,3
10/10/2009,3,3,2,2,3,2,2,3,2,3,2,3,3,3,2,3
11/10/2009,3,3,6,2,3,3,3,3,3,3,2,2,3,3,3,3
12/10/2009,3,3,6,3,3,2,3,3,3,3,2,3,3,3,3,3
13/10/2009,2,2,3,3,2,3,2,3,2,2,2,2,3,3,3,2
14/10/2009,2,2,3,3,3,2,1,3,3,2,2,2,2,3,3,2
15/10/2009,3,2,2,3,3,2,2,2,3,2,2,3,3,3,3,3
16/10/2009,3,2,5,2,3,3,2,2,2,2,2,2,3,3,3,3
17/10/2009,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2,2
18/10/2009,3,2,3,2,3,2,2,2,2,2,2,3,3,2,2,2
19/10/2009,2,2,3,3,3,2,3,3,2,3,2,3,5,3,2,2
20/10/2009,2,2,2,2,3,2,2,2,2,2,2,3,3,3,2,4
21/10/2009,3,2,2,3,3,3,3,2,2,2,2,3,3,3,2,4
22/10/2009,3,2,3,3,3,3,3,2,3,2,2,3,3,3,2,2
23/10/2009,3,2,3,3,3,2,2,3,2,2,2,3,6,3,2,2
24/10/2009,3,3,3,3,3,3,2,3,3,3,2,3,6,3,3,2
25/10/2009,3,3,3,3,3,3,2,3,3,3,2,3,3,3,3,2
26/10/2009,3,2,2,3,3,2,2,3,2,2,2,3,2,3,2,2
27/10/2009,2,2,2,3,3,2,3,2,2,2,2,3,2,3,2,2
28/10/2009,3,2,3,3,3,2,2,3,2,2,2,2,4,2,2,2
29/10/2009,2,2,3,3,3,2,2,2,3,2,2,2,10,3,2,3
30/10/2009,2,2,2,3,2,2,3,2,2,3,2,3,9,3,2,3
31/10/2009,3,2,3,3,3,2,3,2,2,2,3,3,7,3,3,3
01/11/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/11/2009,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2
03/11/2009,3,3,3,4,3,2,2,3,2,3,3,3,3,3,2,2
04/11/2009,3,2,2,3,2,2,1,3,2,3,2,3,3,3,2,2
05/11/2009,3,2,2,3,2,2,2,2,2,3,2,3,2,3,2,3
06/11/2009,6,4,3,3,3,2,2,3,4,3,3,3,3,3,3,7
07/11/2009,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
08/11/2009,4,3,3,3,3,3,2,2,3,3,2,3,3,2,3,4
09/11/2009,9,2,3,3,2,2,2,2,3,3,2,2,3,3,3,3
10/11/2009,2,2,3,3,2,2,2,2,3,3,3,2,3,3,3,3
11/11/2009,5,2,3,3,3,2,2,2,2,3,2,3,3,2,2,3
12/11/2009,2,3,3,3,3,2,2,3,2,2,3,3,3,3,2,3
13/11/2009,3,3,3,3,3,3,2,3,2,2,3,3,3,3,3,2
14/11/2009,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
15/11/2009,3,3,3,3,3,2,2,3,2,3,3,3,3,3,2,2
16/11/2009,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2
17/11/2009,3,3,3,3,3,3,2,3,2,3,3,3,3,3,3,2
18/11/2009,4,3,3,3,3,3,2,3,3,3,3,3,6,3,3,3
19/11/2009,4,3,3,3,3,3,2,3,3,3,3,3,6,3,3,3
20/11/2009,4,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
21/11/2009,4,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2
22/11/2009,4,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
23/11/2009,3,3,4,3,3,3,2,3,3,3,3,3,3,3,3,3
24/11/2009,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
25/11/2009,3,3,3,3,3,3,2,3,3,3,3,4,3,3,3,3
26/11/2009,6,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
27/11/2009,10,3,2,3,3,3,2,3,3,2,3,3,3,3,2,2
28/11/2009,9,3,3,3,3,2,3,3,3,2,2,3,3,3,3,2
29/11/2009,4,3,3,3,3,3,3,2,2,3,3,3,3,3,3,3
30/11/2009,5,3,6,2,3,3,3,3,3,2,3,3,3,3,3,3
01/12/2009,7,2,4,3,3,2,2,2,3,3,2,3,3,3,2,2
02/12/2009,4,2,3,3,3,2,2,2,2,3,2,3,3,3,2,2
03/12/2009,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,2
04/12/2009,3,3,2,3,2,3,3,3,3,2,2,3,3,3,3,3
05/12/2009,4,3,3,3,3,2,3,3,3,3,3,3,3,3,3,2
06/12/2009,4,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
07/12/2009,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2
08/12/2009,3,3,2,3,3,2,2,3,3,3,3,3,3,3,3,3
09/12/2009,3,3,2,3,3,2,2,3,2,3,3,3,7,3,2,2
10/12/2009,7,3,2,3,3,3,2,3,3,2,3,3,5,3,2,3
11/12/2009,7,3,3,2,3,2,2,2,3,3,2,2,2,3,2,3
12/12/2009,5,2,3,2,3,2,2,2,3,2,2,2,2,2,2,3
13/12/2009,3,2,3,2,2,2,2,2,3,4,2,2,2,2,2,3
14/12/2009,4,2,3,3,3,2,3,2,3,4,2,2,2,2,2,2
15/12/2009,5,2,3,3,3,2,3,2,3,3,3,3,2,3,2,2
16/12/2009,3,3,3,4,3,3,3,2,2,3,3,3,2,3,3,3
17/12/2009,3,2,3,4,3,3,3,2,3,2,3,3,2,2,2,2
18/12/2009,3,2,2,2,3,3,3,2,2,2,3,2,2,2,2,3
19/12/2009,3,3,3,2,3,3,3,3,3,3,3,2,3,3,2,3
20/12/2009,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
21/12/2009,3,3,3,3,3,3,2,3,3,3,3,3,2,3,2,2
22/12/2009,3,3,3,3,3,3,3,3,3,3,3,3,2,3,2,2
23/12/2009,3,3,3,3,3,3,3,3,3,2,3,3,3,3,2,2
24/12/2009,4,2,3,3,3,2,3,2,3,4,3,3,3,3,2,3
25/12/2009,3,3,3,2,3,2,3,3,3,5,2,3,3,3,2,3
26/12/2009,3,3,3,3,3,3,2,3,3,4,2,3,3,3,3,3
27/12/2009,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
28/12/2009,3,2,3,2,3,2,2,2,2,3,2,2,2,2,2,2
29/12/2009,3,3,3,2,3,3,3,3,2,3,3,2,2,2,2,3
30/12/2009,4,3,3,2,3,3,3,2,3,3,3,3,2,2,3,3
31/12/2009,3,3,3,2,3,3,3,2,3,3,3,2,2,3,3,3
01/01/2010,3,3,3,2,3,3,3,3,3,3,3,3,3,3,2,3
02/01/2010,3,3,3,2,3,3,3,3,3,3,3,2,3,3,2,3
03/01/2010,2,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2
04/01/2010,3,2,2,3,3,3,3,2,3,3,2,2,2,3,2,3
05/01/2010,3,3,3,4,3,3,3,3,3,3,3,3,2,3,2,3
06/01/2010,3,3,3,4,3,3,3,3,3,3,3,3,2,3,3,3
07/01/2010,3,3,4,2,3,4,3,3,4,3,3,3,3,3,2,3
08/01/2010,4,3,3,2,3,2,2,3,5,5,3,2,3,3,2,3
09/01/2010,4,3,3,3,3,3,3,2,4,5,3,3,3,3,2,3
10/01/2010,4,3,3,3,3,3,3,3,3,6,3,3,3,3,3,3
11/01/2010,3,3,3,3,3,3,3,2,3,3,3,3,3,2,2,3
12/01/2010,3,2,3,3,3,3,3,2,2,2,3,3,3,3,2,3
13/01/2010,3,3,3,4,3,2,2,1,2,2,2,3,3,2,3,3
14/01/2010,3,4,3,4,3,3,2,2,3,3,2,3,3,3,3,5
15/01/2010,3,4,2,3,3,3,2,3,3,3,3,2,3,3,3,5
16/01/2010,3,3,2,3,3,2,2,3,2,3,3,3,3,3,2,3
17/01/2010,3,3,3,3,3,2,2,3,3,3,3,3,3,3,2,3
18/01/2010,3,3,2,3,3,3,2,3,2,3,3,3,3,3,2,2
19/01/2010,3,3,3,3,3,2,2,3,3,3,3,2,3,3,2,2
20/01/2010,2,3,2,3,3,2,2,2,3,3,3,2,2,3,2,2
21/01/2010,3,4,3,3,3,2,2,2,3,3,2,2,3,3,3,3
22/01/2010,3,4,3,3,3,2,3,3,3,3,2,2,3,3,2,4
23/01/2010,3,2,2,2,3,1,3,3,2,3,3,2,3,3,2,2
24/01/2010,7,2,2,2,3,2,3,3,2,2,3,2,3,3,2,2
25/01/2010,5,5,3,3,3,2,3,3,2,3,3,2,3,2,2,3
26/01/2010,3,6,4,3,3,2,3,2,3,5,3,3,3,3,3,4
27/01/2010,3,3,4,5,3,2,3,3,3,3,3,3,3,3,3,4
28/01/2010,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
29/01/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/01/2010,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
31/01/2010,3,3,2,2,3,3,3,3,3,3,3,3,3,3,3,3
01/02/2010,3,3,3,2,3,2,3,3,3,2,3,2,3,3,3,3
02/02/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/02/2010,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3,2
04/02/2010,3,3,3,3,4,2,3,3,3,3,3,3,3,3,2,3
05/02/2010,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3,3
06/02/2010,4,3,2,3,3,2,3,2,3,3,2,3,3,3,2,3
07/02/2010,4,3,3,2,3,3,3,2,3,3,3,2,3,3,2,3
08/02/2010,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3
09/02/2010,3,3,3,3,3,3,3,2,3,3,3,3,3,3,2,3
10/02/2010,4,3,3,3,3,3,3,2,3,4,3,3,3,3,3,3
11/02/2010,5,3,3,3,3,3,2,2,3,5,3,3,3,3,3,3
12/02/2010,4,3,3,3,3,3,2,2,4,4,3,2,2,2,2,3
13/02/2010,3,3,3,3,3,3,2,2,3,4,3,3,3,3,3,3
14/02/2010,2,3,3,3,3,2,2,3,3,4,2,3,3,3,3,3
15/02/2010,3,3,3,4,3,3,2,2,3,3,3,3,3,3,3,3
16/02/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2
17/02/2010,4,3,3,3,3,2,2,2,3,2,3,3,3,3,2,3
18/02/2010,4,3,4,5,3,2,2,3,3,5,3,3,3,3,3,4
19/02/2010,6,3,4,3,3,3,2,3,3,4,3,3,3,3,2,3
20/02/2010,6,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
21/02/2010,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
22/02/2010,4,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
23/02/2010,4,3,3,3,3,3,3,3,3,3,3,2,3,3,3,4
24/02/2010,5,3,3,4,3,3,2,3,2,3,3,3,3,3,3,3
25/02/2010,4,3,3,3,3,2,2,3,2,3,3,3,3,3,2,3
26/02/2010,3,3,3,3,3,3,2,3,2,3,3,3,3,3,3,3
27/02/2010,3,3,3,3,3,3,2,3,2,3,3,3,3,4,3,3
28/02/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
01/03/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
02/03/2010,3,3,3,5,3,3,3,3,3,3,3,3,3,3,3,3
03/03/2010,5,3,3,3,3,3,2,2,3,2,2,3,2,3,2,3
04/03/2010,5,3,3,3,3,2,3,3,3,5,3,3,3,3,3,3
05/03/2010,3,3,3,3,3,2,3,3,4,5,3,3,3,3,3,3
06/03/2010,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
07/03/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
08/03/2010,4,3,3,3,3,3,2,3,3,4,3,3,3,3,3,3
09/03/2010,5,3,3,3,3,3,3,3,3,6,3,3,3,3,3,3
10/03/2010,5,3,3,3,3,3,3,3,3,6,3,3,3,3,3,3
11/03/2010,3,3,4,3,3,3,3,3,3,6,3,3,3,3,3,3
12/03/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/03/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
14/03/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/03/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
16/03/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/03/2010,3,3,3,4,3,3,3,3,3,3,3,3,3,4,3,3
18/03/2010,4,4,4,4,3,3,3,3,4,3,4,4,4,4,3,3
19/03/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
20/03/2010,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3
21/03/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
22/03/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
23/03/2010,3,3,3,5,3,3,2,3,3,3,3,3,3,3,2,3
24/03/2010,3,3,3,5,3,2,2,3,3,3,3,3,3,3,3,3
25/03/2010,3,3,3,3,3,3,2,3,3,2,3,3,4,4,3,3
26/03/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/03/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
28/03/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
29/03/2010,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/03/2010,3,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3
31/03/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
01/04/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/04/2010,7,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/04/2010,3,3,4,4,3,3,3,3,3,3,3,3,3,4,3,3
04/04/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
05/04/2010,3,3,3,3,3,3,3,3,3,4,3,3,3,4,3,3
06/04/2010,3,3,3,3,4,3,3,3,3,3,3,3,4,4,3,3
07/04/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
08/04/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/04/2010,3,3,3,3,3,3,2,3,4,3,3,4,4,4,3,3
10/04/2010,3,4,4,4,3,3,3,3,4,4,3,4,4,4,4,4
11/04/2010,3,3,4,4,4,3,3,3,3,4,4,3,4,3,3,3
12/04/2010,3,3,4,3,4,3,3,3,4,4,4,3,3,3,3,4
13/04/2010,5,3,4,4,3,4,3,3,3,4,3,4,4,4,3,3
14/04/2010,6,4,4,3,3,4,3,3,3,3,3,3,3,3,3,3
15/04/2010,4,3,4,3,4,3,3,3,3,3,4,3,3,3,3,3
16/04/2010,4,3,4,3,3,3,3,3,3,3,4,3,3,3,3,4
17/04/2010,3,4,4,3,4,4,3,3,4,4,4,4,4,4,4,4
18/04/2010,3,4,4,4,3,3,3,3,4,3,3,4,4,5,4,3
19/04/2010,3,3,4,5,4,3,3,3,3,4,3,4,4,4,3,3
20/04/2010,3,3,4,4,3,3,3,3,3,3,3,4,4,4,3,3
21/04/2010,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
22/04/2010,3,3,4,3,3,3,3,3,3,3,3,3,4,4,3,3
23/04/2010,3,4,4,3,3,3,3,4,4,4,3,4,4,4,4,3
24/04/2010,4,4,5,4,4,4,3,4,4,4,4,5,5,5,5,4
25/04/2010,3,3,5,5,4,3,3,4,4,3,3,5,4,3,4,3
26/04/2010,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
27/04/2010,3,3,3,4,3,3,3,3,3,3,3,4,3,3,3,3
28/04/2010,4,4,4,4,3,4,3,4,4,3,4,4,4,4,4,4
29/04/2010,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
30/04/2010,3,3,4,4,3,3,3,3,3,3,3,3,3,4,3,3
01/05/2010,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
02/05/2010,3,3,4,3,3,4,3,3,3,3,3,3,3,3,3,3
03/05/2010,3,3,5,4,3,4,3,3,3,3,3,3,3,3,3,3
04/05/2010,3,3,4,3,3,3,3,3,3,3,3,3,3,4,3,3
05/05/2010,3,3,4,3,3,3,3,3,3,3,3,3,4,3,3,3
06/05/2010,3,3,4,3,3,3,3,2,3,3,3,3,4,3,3,3
07/05/2010,3,4,4,3,3,4,3,3,4,3,3,3,3,3,4,4
08/05/2010,3,3,4,3,3,4,3,3,4,4,3,3,3,3,3,3
09/05/2010,3,4,4,3,4,4,3,3,3,3,3,3,3,3,3,4
10/05/2010,3,3,4,4,3,3,3,3,3,3,3,4,3,4,3,3
11/05/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/05/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
13/05/2010,3,3,5,3,3,3,3,4,4,3,4,3,3,4,4,3
14/05/2010,3,3,4,4,3,3,3,3,3,3,3,4,3,4,3,3
15/05/2010,3,3,3,3,3,3,3,3,3,4,4,3,3,3,3,3
16/05/2010,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
17/05/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
18/05/2010,3,3,4,3,3,3,3,3,3,2,3,3,3,3,3,3
19/05/2010,3,3,4,3,3,3,2,2,3,3,2,3,3,3,3,3
20/05/2010,3,3,3,3,3,3,3,2,3,2,3,3,2,3,3,3
21/05/2010,2,3,3,3,3,3,3,3,4,2,3,4,4,4,4,3
22/05/2010,3,4,3,3,3,4,3,4,6,4,4,4,4,4,4,4
23/05/2010,4,4,5,4,4,4,2,4,4,5,4,4,3,5,4,4
24/05/2010,3,4,5,4,3,3,3,3,4,4,4,4,10,5,4,4
25/05/2010,3,3,4,3,3,3,3,3,3,3,3,3,4,5,3,3
26/05/2010,3,3,4,3,3,3,3,2,3,3,3,3,3,4,3,3
27/05/2010,3,3,4,4,3,3,2,3,3,3,3,3,3,3,3,3
28/05/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
29/05/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/05/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
31/05/2010,3,3,4,3,3,3,3,3,4,3,3,3,3,3,4,3
01/06/2010,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
02/06/2010,3,4,4,4,3,3,3,4,4,3,3,4,4,4,4,3
03/06/2010,7,5,4,4,3,4,3,4,5,4,4,4,5,4,5,4
04/06/2010,4,5,4,6,4,4,3,4,5,4,5,5,5,6,5,4
05/06/2010,5,6,6,5,4,5,3,4,5,3,5,5,5,5,6,5
06/06/2010,3,4,6,4,3,4,3,3,3,3,3,4,3,3,4,4
07/06/2010,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
08/06/2010,5,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3
09/06/2010,3,3,3,3,3,4,3,2,3,3,3,3,3,3,3,3
10/06/2010,3,3,4,3,3,3,2,2,3,3,3,3,3,3,3,3
11/06/2010,3,3,3,3,3,3,3,2,3,3,3,4,3,4,3,3
12/06/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/06/2010,3,3,3,4,3,2,2,3,3,2,3,3,3,3,3,2
14/06/2010,4,3,3,3,3,3,3,2,2,3,3,4,3,3,3,3
15/06/2010,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
16/06/2010,4,3,4,3,3,3,2,3,5,2,2,3,3,4,3,3
17/06/2010,3,3,3,4,2,3,3,3,4,2,3,4,3,4,3,3
18/06/2010,3,3,3,2,3,3,2,2,3,3,3,3,3,4,2,3
19/06/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
20/06/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
21/06/2010,3,3,3,3,3,3,2,3,4,3,2,4,3,4,3,3
22/06/2010,3,4,4,4,3,3,3,3,5,3,3,4,3,4,4,4
23/06/2010,3,4,5,5,3,3,2,3,4,2,3,4,3,4,4,3
24/06/2010,3,3,4,3,3,3,2,3,3,3,3,3,3,3,3,3
25/06/2010,3,4,4,4,3,3,2,3,5,3,3,4,4,5,4,3
26/06/2010,3,5,4,5,3,4,2,4,4,3,4,6,5,5,6,4
27/06/2010,3,5,7,5,3,4,3,3,4,2,3,5,4,4,5,5
28/06/2010,3,3,6,4,3,3,2,3,3,2,3,4,3,3,4,4
29/06/2010,3,3,3,3,2,3,2,2,3,3,3,3,3,3,3,3
30/06/2010,3,4,4,4,3,3,2,3,3,3,3,4,3,3,3,4
01/07/2010,3,3,4,3,3,3,3,3,3,3,3,3,3,4,3,3
02/07/2010,3,3,4,3,3,3,2,3,3,2,3,4,3,3,3,3
03/07/2010,3,3,3,3,3,3,2,3,3,2,3,4,3,8,3,3
04/07/2010,3,3,4,3,3,3,2,3,3,3,3,3,3,8,3,3
05/07/2010,2,3,3,3,3,2,2,2,3,2,2,3,3,3,3,3
06/07/2010,3,3,3,4,3,3,2,2,3,2,3,3,3,3,3,3
07/07/2010,3,3,3,3,3,2,2,2,2,2,3,3,2,3,3,2
08/07/2010,3,3,3,3,2,3,2,2,3,2,3,3,3,3,3,3
09/07/2010,3,3,4,4,3,3,2,2,2,2,2,5,2,3,2,2
10/07/2010,3,2,5,3,3,3,2,2,2,2,2,3,2,2,2,3
11/07/2010,3,3,4,4,3,3,2,3,3,3,3,4,3,3,3,3
12/07/2010,2,3,3,3,3,2,3,2,3,3,3,3,3,3,3,2
13/07/2010,3,2,3,3,3,3,3,2,2,3,3,2,3,3,2,2
14/07/2010,3,3,3,3,3,3,3,2,2,2,3,3,3,3,2,2
15/07/2010,3,3,4,3,3,3,3,2,3,2,3,3,3,3,3,2
16/07/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
17/07/2010,3,2,3,3,2,2,2,2,2,3,3,3,2,3,2,2
18/07/2010,2,2,3,3,2,2,2,2,2,2,2,3,2,3,2,2
19/07/2010,3,4,5,5,3,2,2,3,2,2,3,5,3,4,4,3
20/07/2010,3,5,6,6,2,2,2,2,2,2,3,5,2,3,4,3
21/07/2010,4,3,6,3,2,3,2,2,2,2,2,3,2,3,3,3
22/07/2010,3,2,3,3,3,2,3,2,2,3,3,3,2,3,2,2
23/07/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2
24/07/2010,3,3,4,3,3,3,2,2,2,2,3,4,3,3,3,3
25/07/2010,2,3,3,3,3,2,2,2,2,2,2,3,3,3,3,2
26/07/2010,2,2,3,3,2,2,2,2,2,2,2,3,2,3,2,2
27/07/2010,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
28/07/2010,2,2,3,3,2,2,2,2,2,2,2,3,2,3,2,2
29/07/2010,2,2,3,2,2,3,2,2,2,2,2,3,2,3,2,2
30/07/2010,2,2,3,3,2,2,2,2,2,2,2,3,2,3,3,2
31/07/2010,2,2,3,3,2,2,2,2,2,2,2,3,2,3,2,2
01/08/2010,2,2,2,3,2,2,2,2,2,2,2,2,2,3,3,2
02/08/2010,2,2,3,3,2,2,2,2,2,2,2,3,3,3,4,2
03/08/2010,2,3,3,3,2,2,2,2,2,2,2,3,3,3,5,2
04/08/2010,2,2,3,3,2,3,2,3,2,2,2,3,3,5,4,2
05/08/2010,2,2,3,2,2,2,2,2,2,2,2,3,2,3,5,2
06/08/2010,2,2,3,3,2,2,2,2,2,2,2,2,3,3,3,2
07/08/2010,3,2,3,2,2,2,2,2,2,2,2,3,2,3,2,2
08/08/2010,3,3,3,3,2,2,2,2,3,2,2,3,3,3,3,3
09/08/2010,2,3,3,3,2,2,2,2,2,2,2,3,2,3,2,2
10/08/2010,2,3,3,3,2,2,2,2,3,2,3,3,3,2,3,3
11/08/2010,3,3,3,3,3,3,2,2,3,3,3,3,3,4,3,3
12/08/2010,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3
13/08/2010,3,3,3,2,3,3,2,3,2,3,3,3,3,3,2,3
14/08/2010,3,4,5,3,2,2,3,3,3,3,3,3,3,3,3,3
15/08/2010,3,4,4,4,3,3,2,4,4,3,3,4,4,4,4,4
16/08/2010,3,3,3,4,2,2,3,3,3,2,3,4,4,4,4,3
17/08/2010,2,3,3,3,2,2,2,3,3,2,2,4,3,3,3,3
18/08/2010,2,2,3,3,2,2,2,2,2,2,2,3,3,3,2,3
19/08/2010,2,3,3,2,2,2,2,2,2,2,3,3,3,3,2,3
20/08/2010,3,2,3,3,3,2,2,2,2,3,3,3,2,2,2,2
21/08/2010,2,3,3,2,3,2,2,2,2,3,3,2,2,2,2,3
22/08/2010,2,3,3,2,3,2,2,2,3,2,3,3,3,3,3,3
23/08/2010,2,2,3,3,3,2,2,3,3,3,3,3,3,3,3,3
24/08/2010,2,2,3,3,3,2,2,2,3,3,2,3,3,3,2,3
25/08/2010,3,2,3,2,3,2,2,2,2,2,3,2,2,3,2,3
26/08/2010,2,3,3,3,3,2,2,2,2,3,3,2,2,2,2,3
27/08/2010,2,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
28/08/2010,2,3,3,3,3,2,2,2,3,2,3,3,3,3,2,2
29/08/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
30/08/2010,3,2,3,3,3,2,2,3,3,3,3,3,3,3,3,3
31/08/2010,3,3,3,4,2,3,2,3,3,3,3,3,3,3,3,3
01/09/2010,3,4,4,3,2,3,2,4,4,3,3,3,3,3,3,4
02/09/2010,3,3,3,3,3,4,2,4,4,4,4,4,4,4,4,3
03/09/2010,4,3,3,3,3,3,2,3,3,4,4,3,3,4,3,3
04/09/2010,3,3,3,3,3,3,2,3,3,3,4,3,3,3,3,3
05/09/2010,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
06/09/2010,4,4,3,3,4,4,3,3,3,3,4,3,3,3,3,5
07/09/2010,3,3,3,3,4,3,3,2,3,3,4,3,3,3,2,5
08/09/2010,3,3,3,2,3,3,3,2,3,3,3,3,3,3,3,3
09/09/2010,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
10/09/2010,2,2,2,3,3,2,3,3,2,3,3,2,3,3,2,2
11/09/2010,3,3,3,3,2,3,2,3,3,3,3,3,3,3,3,3
12/09/2010,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
13/09/2010,3,2,3,3,3,2,2,2,2,3,3,3,3,3,2,2
14/09/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
15/09/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
16/09/2010,3,3,3,2,3,2,3,2,3,3,3,3,3,2,2,3
17/09/2010,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
18/09/2010,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
19/09/2010,3,3,3,3,3,2,2,3,2,2,3,3,3,3,3,2
20/09/2010,2,3,3,3,3,2,3,2,2,2,3,3,3,3,2,2
21/09/2010,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,2
22/09/2010,3,4,4,5,3,3,2,3,3,2,3,5,3,4,3,3
23/09/2010,3,3,3,4,3,2,3,3,3,2,3,3,3,3,3,3
24/09/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,2,3,3
25/09/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/09/2010,3,3,3,2,3,3,3,3,3,3,3,2,3,3,3,3
27/09/2010,2,2,3,3,3,2,2,2,2,3,2,3,2,2,2,2
28/09/2010,2,2,3,3,3,2,2,2,2,2,2,3,3,3,2,3
29/09/2010,3,2,3,3,3,2,2,2,3,2,3,3,3,3,2,3
30/09/2010,2,2,3,4,3,2,2,2,2,3,3,3,3,3,2,2
01/10/2010,2,3,3,3,3,2,2,3,2,3,2,3,3,3,2,2
02/10/2010,2,2,3,3,4,2,2,2,2,2,2,3,2,3,2,2
03/10/2010,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,2
04/10/2010,3,3,2,3,3,2,2,3,2,2,3,3,2,3,3,2
05/10/2010,3,2,2,3,3,2,2,2,3,3,3,3,3,3,2,2
06/10/2010,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
07/10/2010,2,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
08/10/2010,3,3,3,3,3,2,2,2,2,2,2,3,3,4,3,4
09/10/2010,3,3,3,3,3,3,3,2,3,3,3,3,4,3,3,4
10/10/2010,3,3,4,3,3,3,3,2,3,3,3,3,4,3,3,3
11/10/2010,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
12/10/2010,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3
13/10/2010,3,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3
14/10/2010,6,3,3,3,3,2,2,2,3,3,2,3,5,3,3,3
15/10/2010,7,2,3,2,3,2,2,2,2,3,3,2,4,3,3,3
16/10/2010,4,3,3,2,3,3,2,2,3,2,3,3,2,2,2,3
17/10/2010,10,3,3,3,3,2,2,2,3,2,3,3,3,3,3,3
18/10/2010,3,3,2,3,3,2,2,2,3,3,3,3,3,3,2,3
19/10/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
20/10/2010,3,2,3,2,3,2,2,2,2,3,3,2,3,3,2,2
21/10/2010,3,3,2,4,3,2,2,3,3,3,3,3,3,3,2,3
22/10/2010,3,3,3,4,3,3,3,3,3,2,3,3,3,3,3,3
23/10/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,2,3
24/10/2010,3,2,3,2,3,2,3,3,2,3,2,2,3,2,2,3
25/10/2010,3,2,3,3,3,2,3,2,3,2,2,2,3,3,2,3
26/10/2010,3,3,2,3,3,3,2,3,3,3,3,3,3,3,3,2
27/10/2010,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
28/10/2010,3,3,2,3,3,3,2,3,3,3,3,3,3,3,3,2
29/10/2010,3,3,2,3,3,3,2,3,3,3,3,3,3,3,3,3
30/10/2010,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
31/10/2010,3,2,3,2,3,2,2,2,3,3,2,2,2,3,2,3
01/11/2010,3,2,3,3,3,2,2,3,2,3,3,3,3,3,3,3
02/11/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
03/11/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
04/11/2010,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3
05/11/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
06/11/2010,3,5,5,3,3,3,3,3,3,3,2,3,3,3,4,3
07/11/2010,3,7,8,5,3,3,2,3,3,3,3,5,3,3,5,4
08/11/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/11/2010,3,3,3,2,3,3,3,2,3,3,3,2,2,2,3,3
10/11/2010,3,3,3,3,3,3,3,3,3,3,3,2,3,3,3,3
11/11/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
12/11/2010,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/11/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
14/11/2010,3,2,3,3,3,2,2,3,3,2,2,3,3,3,2,2
15/11/2010,2,2,3,3,3,2,2,3,2,2,2,2,3,3,4,2
16/11/2010,3,2,3,5,3,2,2,2,2,3,2,3,3,3,3,3
17/11/2010,2,2,3,3,3,2,3,2,2,3,2,3,3,3,2,3
18/11/2010,2,2,2,3,3,2,3,2,2,2,2,2,3,2,2,3
19/11/2010,3,2,2,3,2,2,2,2,3,3,2,3,2,3,2,2
20/11/2010,3,2,2,3,2,2,2,1,2,3,2,2,2,2,2,3
21/11/2010,3,2,3,2,3,3,1,2,3,2,3,2,2,2,2,2
22/11/2010,2,2,2,2,3,2,1,1,2,3,2,2,2,2,2,2
23/11/2010,3,2,3,2,3,2,2,2,2,3,2,2,2,2,2,2
24/11/2010,3,3,3,2,3,3,2,2,3,3,3,2,2,2,2,3
25/11/2010,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
26/11/2010,3,3,3,3,3,3,2,3,3,3,3,2,3,3,3,3
27/11/2010,3,3,3,3,3,3,2,2,3,3,3,3,2,2,3,3
28/11/2010,3,3,3,3,3,3,1,3,3,4,2,2,3,2,2,3
29/11/2010,3,2,3,3,3,3,2,2,3,5,2,3,2,3,2,2
30/11/2010,3,2,3,3,3,3,2,2,3,3,2,2,2,3,2,3
01/12/2010,3,3,3,2,3,3,2,2,3,3,3,3,2,3,2,3
02/12/2010,3,3,3,2,3,3,2,2,3,4,3,2,2,2,3,3
03/12/2010,3,3,3,3,3,2,2,3,3,4,2,3,3,3,3,3
04/12/2010,3,3,3,3,3,2,2,3,3,3,3,3,3,3,2,3
05/12/2010,3,3,3,3,3,2,2,3,3,4,3,2,3,3,2,3
06/12/2010,3,4,2,3,3,3,3,3,4,6,3,2,3,3,3,3
07/12/2010,3,5,2,3,3,3,3,3,3,10,3,2,3,2,4,5
08/12/2010,3,4,3,3,3,2,2,3,5,10,3,2,3,2,3,5
09/12/2010,4,3,3,3,3,3,3,3,5,6,3,2,3,4,2,3
10/12/2010,3,3,2,3,3,3,2,3,3,3,3,2,3,3,3,3
11/12/2010,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
12/12/2010,3,2,3,2,3,3,2,3,3,5,2,2,3,2,2,3
13/12/2010,6,2,3,2,3,2,3,2,3,8,3,2,3,3,2,2
14/12/2010,8,3,3,3,3,2,2,2,3,5,2,2,2,3,2,2
15/12/2010,7,3,3,3,3,3,2,3,3,5,3,2,3,2,2,3
16/12/2010,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
17/12/2010,3,3,3,3,3,2,3,3,3,3,3,2,3,3,2,3
18/12/2010,3,2,3,3,3,2,2,2,3,6,2,2,3,3,2,3
19/12/2010,2,3,3,3,2,2,3,2,3,8,2,2,2,2,3,3
20/12/2010,2,5,3,4,3,2,2,2,4,8,2,2,2,2,3,4
21/12/2010,3,5,3,3,3,3,2,2,4,6,2,3,2,3,3,5
22/12/2010,6,3,3,3,3,4,2,2,3,9,2,3,2,3,3,4
23/12/2010,6,2,3,2,3,3,2,2,3,10,3,2,2,2,2,2
24/12/2010,5,3,3,3,3,2,3,3,4,10,2,2,3,2,2,3
25/12/2010,3,3,2,2,3,2,3,3,5,10,2,2,3,3,3,3
26/12/2010,3,3,2,4,3,2,2,3,6,10,2,3,3,3,3,3
27/12/2010,2,2,2,4,3,2,2,2,3,3,2,2,3,3,3,2
28/12/2010,4,2,2,3,3,2,2,2,2,2,2,2,3,2,2,2
29/12/2010,3,2,2,3,2,3,2,2,3,2,2,2,3,2,2,4
30/12/2010,3,3,2,3,3,3,2,3,3,3,2,2,2,2,2,4
31/12/2010,3,4,3,3,3,2,3,2,3,4,3,3,2,2,3,4
01/01/2011,3,3,3,3,3,3,3,2,3,4,3,3,3,2,3,3
02/01/2011,3,3,3,2,3,3,3,3,3,3,3,2,2,3,3,3
03/01/2011,3,3,3,2,3,3,2,3,3,3,3,3,3,3,2,3
04/01/2011,3,3,2,3,3,3,2,3,3,3,3,3,3,3,2,2
05/01/2011,3,3,2,3,3,3,3,3,3,3,3,3,3,3,2,3
06/01/2011,3,3,3,3,3,3,3,3,3,3,3,2,3,3,3,3
07/01/2011,3,2,3,3,3,3,3,3,3,3,2,3,3,3,3,3
08/01/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/01/2011,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
10/01/2011,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,2
11/01/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/01/2011,3,2,3,3,3,2,2,3,3,3,3,3,3,3,3,2
13/01/2011,3,3,2,3,3,3,2,3,3,3,3,2,3,3,3,3
14/01/2011,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
15/01/2011,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
16/01/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/01/2011,3,3,3,2,3,3,3,3,2,3,3,3,3,3,2,3
18/01/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
19/01/2011,3,2,3,3,3,3,3,3,3,3,3,2,3,3,2,3
20/01/2011,3,3,3,3,3,3,2,3,3,5,3,3,3,3,2,3
21/01/2011,3,3,3,3,3,2,3,3,3,5,2,2,3,3,2,3
22/01/2011,3,3,3,3,3,2,2,2,3,9,3,3,2,3,3,3
23/01/2011,3,2,3,3,3,3,2,2,3,9,3,3,2,3,3,3
24/01/2011,3,3,3,3,3,3,3,3,3,6,3,3,3,3,2,3
25/01/2011,3,3,2,3,3,3,3,3,3,3,3,2,3,3,3,3
26/01/2011,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
27/01/2011,7,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
28/01/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
29/01/2011,3,3,3,2,3,2,2,2,3,4,3,2,2,2,2,3
30/01/2011,3,3,3,3,3,3,2,3,3,5,3,3,3,3,3,3
31/01/2011,3,3,3,3,3,3,2,3,3,3,3,3,2,3,4,3
01/02/2011,3,3,3,4,3,3,3,3,3,3,3,3,3,3,4,3
02/02/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
03/02/2011,4,3,3,3,4,3,3,3,3,3,4,3,3,3,3,3
04/02/2011,4,3,3,3,4,3,3,3,3,4,4,3,6,3,3,3
05/02/2011,3,3,3,3,3,3,2,3,3,3,3,3,8,3,3,3
06/02/2011,3,3,3,3,3,3,2,3,3,3,3,3,10,3,3,3
07/02/2011,3,3,3,3,3,3,3,3,3,3,3,3,10,3,3,3
08/02/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/02/2011,3,2,2,3,3,2,2,3,3,3,3,2,3,3,3,3
10/02/2011,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
11/02/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/02/2011,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3,3
13/02/2011,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
14/02/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
15/02/2011,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3,3
16/02/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,2,3
17/02/2011,2,3,3,5,3,3,2,2,3,5,2,3,3,3,3,3
18/02/2011,3,3,5,7,3,3,2,2,3,5,2,5,4,3,3,4
19/02/2011,3,4,5,8,3,3,2,1,3,3,2,5,4,3,4,7
20/02/2011,2,3,4,3,3,3,2,2,2,3,2,3,3,3,3,5
21/02/2011,2,4,5,6,3,3,2,1,3,3,2,5,3,3,3,4
22/02/2011,3,4,5,6,3,3,2,2,3,3,3,5,3,3,3,4
23/02/2011,3,3,4,6,3,3,2,3,3,3,3,4,3,3,3,4
24/02/2011,3,3,2,3,3,3,2,3,3,3,3,3,3,3,3,3
25/02/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/02/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/02/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
28/02/2011,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
01/03/2011,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
02/03/2011,2,3,3,5,3,3,2,3,3,3,2,4,3,3,3,3
03/03/2011,3,3,3,5,3,3,2,2,4,3,3,4,3,3,3,4
04/03/2011,3,3,3,3,3,3,3,2,4,6,2,3,3,3,3,5
05/03/2011,3,3,4,3,3,3,3,3,4,5,3,3,3,3,3,4
06/03/2011,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
07/03/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
08/03/2011,3,4,3,5,3,3,4,3,3,3,3,3,3,3,3,4
09/03/2011,3,3,3,5,3,3,3,3,3,3,3,4,3,3,3,3
10/03/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/03/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/03/2011,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/03/2011,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
14/03/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/03/2011,4,3,4,5,3,3,3,2,3,3,3,3,3,3,3,3
16/03/2011,3,4,5,6,3,3,3,2,3,3,3,5,5,4,5,5
17/03/2011,3,4,5,5,3,3,3,3,3,3,3,5,5,4,5,5
18/03/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
19/03/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
20/03/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
21/03/2011,3,3,3,5,3,3,3,3,3,3,3,3,5,3,3,3
22/03/2011,3,3,4,4,3,3,3,3,3,3,3,4,3,3,3,3
23/03/2011,3,3,4,6,3,3,3,3,3,3,3,3,3,3,3,3
24/03/2011,3,3,3,5,3,3,2,3,3,4,3,3,3,3,3,3
25/03/2011,3,3,3,4,3,4,3,3,5,3,3,4,6,5,3,4
26/03/2011,3,4,4,7,3,3,3,3,4,3,3,6,6,6,4,5
27/03/2011,3,3,3,5,3,3,3,3,3,3,3,6,7,7,4,3
28/03/2011,3,4,3,4,4,3,3,3,4,3,3,4,6,6,4,3
29/03/2011,3,5,5,6,4,3,3,3,6,3,3,4,5,5,5,7
30/03/2011,3,5,5,6,4,3,3,3,5,3,4,4,3,3,5,7
31/03/2011,3,3,4,3,4,4,3,3,4,4,4,3,3,3,3,3
01/04/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/04/2011,3,3,3,3,4,3,3,3,4,4,4,3,4,4,3,3
03/04/2011,3,3,4,4,4,3,3,3,3,3,3,3,3,3,3,3
04/04/2011,3,3,3,3,4,3,3,3,3,3,4,4,3,4,3,3
05/04/2011,3,3,3,3,4,3,3,3,3,3,3,4,4,4,3,3
06/04/2011,3,4,3,4,4,4,3,4,4,3,3,4,4,4,4,4
07/04/2011,3,3,4,3,4,4,3,4,4,3,3,4,4,4,4,4
08/04/2011,3,3,4,3,3,3,3,3,3,4,3,4,3,4,4,3
09/04/2011,3,4,4,3,3,3,3,3,3,4,4,3,3,3,3,3
10/04/2011,3,4,3,3,4,3,3,4,4,4,3,3,4,4,4,3
11/04/2011,3,3,4,3,4,3,3,3,4,3,3,4,3,4,3,3
12/04/2011,3,3,4,3,4,3,3,3,3,3,3,3,3,3,3,3
13/04/2011,3,3,3,3,3,3,3,3,3,3,3,4,3,4,3,3
14/04/2011,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
15/04/2011,3,3,3,4,4,3,3,3,3,3,3,3,3,3,3,3
16/04/2011,3,3,3,4,3,3,3,3,3,3,3,3,3,4,4,3
17/04/2011,3,4,4,4,3,3,3,3,4,3,3,4,4,5,4,3
18/04/2011,3,4,4,4,4,4,3,4,4,4,4,4,4,4,4,4
19/04/2011,4,4,4,5,4,4,3,4,5,5,4,4,5,5,5,5
20/04/2011,3,5,6,5,4,3,4,5,5,5,4,6,5,6,5,6
21/04/2011,4,6,7,7,4,4,5,5,6,5,5,7,5,6,6,6
22/04/2011,5,6,8,8,6,4,5,5,7,5,6,7,5,5,6,7
23/04/2011,4,6,6,6,5,4,3,4,4,5,5,5,5,5,5,6
24/04/2011,3,4,6,5,3,3,3,3,4,3,3,5,3,4,4,5
25/04/2011,4,4,4,4,3,3,3,3,4,3,4,5,3,4,4,7
26/04/2011,3,3,4,4,4,3,3,3,3,4,3,4,3,4,3,6
27/04/2011,7,3,4,4,4,3,3,3,4,3,3,4,4,4,4,4
28/04/2011,4,4,4,4,4,3,3,3,4,4,4,4,4,4,4,4
29/04/2011,4,4,4,4,5,3,4,4,4,4,4,4,4,3,4,4
30/04/2011,4,4,4,4,4,4,4,4,4,4,4,5,4,5,5,4
01/05/2011,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4
02/05/2011,5,4,4,4,4,4,3,4,4,5,4,4,4,4,4,4
03/05/2011,4,4,4,3,4,3,3,3,4,4,4,3,4,4,4,4
04/05/2011,4,4,4,4,4,4,3,4,4,4,4,4,4,4,4,4
05/05/2011,4,4,5,5,4,3,3,3,3,4,4,5,4,5,4,3
06/05/2011,3,5,5,5,4,4,3,4,4,3,3,5,4,5,4,4
07/05/2011,4,4,6,5,5,4,4,4,4,3,4,4,4,4,4,5
08/05/2011,4,4,4,4,5,4,4,3,4,4,4,4,4,4,4,4
09/05/2011,3,4,4,4,4,3,3,3,4,3,3,3,3,4,3,4
10/05/2011,3,3,4,4,4,3,2,3,4,3,3,3,3,3,3,3
11/05/2011,3,3,3,3,3,3,3,3,4,3,3,3,4,3,3,3
12/05/2011,3,3,3,4,3,3,3,3,3,3,3,4,3,3,3,3
13/05/2011,3,3,4,4,3,3,3,3,3,3,3,4,3,3,3,3
14/05/2011,3,3,3,3,3,3,3,3,4,3,3,3,3,3,3,3
15/05/2011,3,3,3,3,3,4,3,3,4,3,3,3,3,4,3,3
16/05/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/05/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
18/05/2011,3,3,3,3,3,3,3,3,4,3,3,3,3,3,3,3
19/05/2011,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3
20/05/2011,4,3,4,3,4,3,3,3,4,3,3,4,3,3,3,3
21/05/2011,3,4,4,4,3,3,3,3,3,3,3,3,3,3,3,3
22/05/2011,3,3,3,3,4,4,3,3,3,3,3,3,3,3,3,3
23/05/2011,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
24/05/2011,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
25/05/2011,3,4,4,4,3,3,3,3,3,3,3,4,3,4,3,3
26/05/2011,3,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3
27/05/2011,3,3,4,3,3,4,3,3,3,3,3,3,3,3,3,3
28/05/2011,3,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3
29/05/2011,3,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3
30/05/2011,3,3,3,3,3,4,3,3,4,3,3,3,3,3,3,3
31/05/2011,3,3,3,3,3,4,2,3,3,3,3,3,3,3,3,3
01/06/2011,3,3,4,4,3,3,2,3,3,3,3,3,3,3,3,3
02/06/2011,2,3,3,3,3,3,2,2,3,2,2,4,3,4,3,3
03/06/2011,4,3,3,3,3,3,3,3,3,3,4,3,3,3,3,3
04/06/2011,3,3,3,4,3,3,3,3,3,3,3,4,3,4,3,3
05/06/2011,3,3,4,3,3,4,3,3,3,3,3,3,3,3,3,3
06/06/2011,3,3,4,3,3,4,3,3,4,3,3,3,3,3,3,3
07/06/2011,3,3,4,4,3,4,3,3,3,3,3,3,3,4,4,3
08/06/2011,3,3,4,3,3,4,3,3,3,3,3,3,3,3,3,3
09/06/2011,3,3,3,3,3,4,2,3,3,3,3,3,3,3,3,3
10/06/2011,3,3,3,3,3,4,2,3,3,2,3,3,3,3,3,3
11/06/2011,3,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3
12/06/2011,5,3,3,3,3,4,3,3,3,3,3,3,5,3,3,3
13/06/2011,4,3,3,3,4,4,3,3,3,3,3,3,7,3,3,3
14/06/2011,3,4,4,4,3,4,3,4,4,3,3,4,3,3,4,4
15/06/2011,3,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3
16/06/2011,3,3,3,3,4,4,3,3,3,3,3,3,3,3,3,3
17/06/2011,3,3,3,3,3,4,2,3,3,3,3,3,3,3,3,3
18/06/2011,3,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3
19/06/2011,3,3,3,3,3,4,2,3,3,3,3,3,3,3,3,3
20/06/2011,3,3,4,3,3,4,2,3,3,3,3,3,3,3,4,3
21/06/2011,4,3,3,3,3,4,3,3,3,3,3,3,4,3,4,3
22/06/2011,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
23/06/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
24/06/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
25/06/2011,3,2,3,3,3,2,2,2,2,2,3,2,2,3,3,3
26/06/2011,2,3,3,3,3,2,1,2,3,2,2,2,3,2,3,2
27/06/2011,2,4,6,6,3,2,2,3,3,2,2,5,3,3,4,5
28/06/2011,3,3,4,3,3,3,2,3,3,3,3,4,3,3,3,3
29/06/2011,2,3,3,3,3,3,2,2,3,2,2,3,3,3,3,3
30/06/2011,3,3,3,3,3,2,2,3,3,3,2,3,3,3,3,3
01/07/2011,3,3,4,3,3,2,2,3,3,2,3,3,3,3,3,3
02/07/2011,3,4,3,4,3,3,3,3,8,3,3,4,3,5,4,4
03/07/2011,4,4,4,5,3,4,2,3,4,3,3,5,4,5,4,4
04/07/2011,5,5,4,5,4,4,2,5,5,4,5,5,4,4,5,5
05/07/2011,4,5,5,5,4,4,3,4,4,5,4,5,4,4,4,4
06/07/2011,3,3,4,3,3,3,3,2,3,3,3,4,4,3,3,3
07/07/2011,3,3,3,3,3,3,2,2,3,2,3,3,3,3,3,3
08/07/2011,3,3,3,3,3,2,3,3,3,3,2,3,3,3,3,3
09/07/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
10/07/2011,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3
11/07/2011,3,3,4,4,2,3,2,3,3,3,3,4,3,3,3,3
12/07/2011,2,3,3,3,2,2,2,3,3,3,2,3,3,3,3,3
13/07/2011,3,2,3,3,3,2,2,3,3,3,2,3,3,3,3,2
14/07/2011,3,3,3,4,3,4,2,3,3,3,3,4,3,4,4,3
15/07/2011,3,4,4,5,3,5,2,3,3,2,3,4,3,3,3,4
16/07/2011,2,3,3,3,3,3,2,2,3,2,2,3,2,3,2,2
17/07/2011,3,3,3,3,3,5,3,3,3,3,3,2,2,2,2,3
18/07/2011,2,3,3,3,3,4,2,3,3,3,2,3,2,2,3,3
19/07/2011,4,2,3,3,3,5,2,2,3,2,2,3,2,3,2,3
20/07/2011,3,2,3,3,3,3,2,3,3,2,2,3,2,3,2,3
21/07/2011,3,3,3,3,2,2,2,3,3,2,2,3,2,3,3,3
22/07/2011,3,3,3,3,2,2,2,3,3,2,2,3,2,3,3,3
23/07/2011,2,3,3,3,2,2,2,3,3,2,3,3,3,3,3,3
24/07/2011,3,3,3,4,3,3,2,3,3,3,3,3,2,3,3,3
25/07/2011,3,3,3,4,3,2,2,3,3,2,3,4,3,3,3,3
26/07/2011,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,2
27/07/2011,6,3,4,3,3,2,2,3,4,2,3,3,3,3,3,3
28/07/2011,2,4,4,5,2,3,2,3,3,2,2,5,3,4,4,3
29/07/2011,2,3,3,3,2,2,2,2,2,2,2,3,3,4,3,3
30/07/2011,4,3,3,4,2,2,2,3,4,3,3,3,4,3,3,3
31/07/2011,3,5,4,5,3,4,2,4,4,2,3,5,4,4,4,5
01/08/2011,2,5,4,6,3,3,2,3,3,2,2,5,3,4,5,4
02/08/2011,2,4,5,6,3,3,3,2,3,2,2,4,2,3,3,3
03/08/2011,3,5,6,6,3,3,3,3,3,2,3,5,3,3,4,4
04/08/2011,3,3,4,3,4,2,3,2,3,2,2,3,2,2,3,4
05/08/2011,2,3,3,4,3,2,3,2,2,2,2,3,2,3,3,3
06/08/2011,3,3,3,3,3,2,3,2,3,2,2,3,2,2,3,2
07/08/2011,3,3,3,3,2,2,3,2,3,2,3,3,2,3,3,3
08/08/2011,2,3,3,3,2,2,2,3,3,3,2,3,2,2,3,3
09/08/2011,2,3,3,3,2,2,2,2,3,2,2,3,2,3,3,2
10/08/2011,2,3,3,3,3,2,3,2,3,2,2,3,2,3,4,2
11/08/2011,3,2,2,3,2,2,2,2,2,2,2,3,3,2,5,2
12/08/2011,2,2,3,3,3,2,2,2,2,2,2,2,2,2,2,2
13/08/2011,2,3,3,3,3,2,2,2,2,2,2,3,2,3,2,2
14/08/2011,2,3,3,3,3,3,2,3,3,2,2,3,3,3,3,3
15/08/2011,2,3,3,3,3,2,2,3,3,2,2,3,2,3,3,2
16/08/2011,2,3,3,3,3,2,3,3,3,2,2,3,3,3,3,2
17/08/2011,2,3,3,2,3,2,2,3,2,2,2,3,2,2,3,2
18/08/2011,2,2,3,2,2,2,2,2,2,2,2,3,2,2,2,2
19/08/2011,2,3,3,3,2,3,2,3,3,2,3,3,3,3,3,3
20/08/2011,2,3,3,3,2,3,2,3,3,2,2,3,3,3,3,2
21/08/2011,2,3,4,3,2,2,2,3,3,2,2,4,3,3,3,3
22/08/2011,2,3,3,2,2,2,2,3,3,2,2,3,3,2,3,2
23/08/2011,2,3,3,2,2,2,2,3,3,3,2,2,3,2,3,2
24/08/2011,3,3,3,3,3,2,2,3,3,2,2,3,3,3,3,2
25/08/2011,2,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/08/2011,3,3,3,3,3,2,3,3,3,2,3,3,3,3,2,2
27/08/2011,3,2,3,2,3,3,2,2,3,3,2,3,2,2,2,2
28/08/2011,2,3,3,2,3,3,3,2,3,2,2,3,3,2,3,3
29/08/2011,2,2,3,2,3,3,2,2,3,3,2,3,3,3,3,2
30/08/2011,2,2,2,2,3,2,2,2,3,3,2,2,2,3,2,2
31/08/2011,2,3,3,3,3,2,2,3,3,3,2,3,3,3,3,2
01/09/2011,3,3,3,3,3,3,2,3,3,3,3,3,4,4,3,3
02/09/2011,3,4,4,4,3,3,2,3,3,3,3,4,3,4,3,3
03/09/2011,2,3,4,3,2,3,2,3,3,2,3,4,3,3,3,2
04/09/2011,3,3,3,3,2,2,2,3,3,2,3,3,3,3,3,3
05/09/2011,3,3,3,2,3,2,2,2,3,2,3,3,3,3,3,2
06/09/2011,2,2,3,3,3,2,2,2,2,2,3,3,3,2,3,2
07/09/2011,3,2,2,2,3,3,2,2,3,2,3,2,2,2,2,2
08/09/2011,2,2,3,3,2,2,2,2,2,2,3,3,3,3,3,2
09/09/2011,2,2,2,3,2,2,2,2,2,2,2,3,2,2,2,2
10/09/2011,2,3,3,3,2,2,2,2,3,2,3,3,3,3,3,3
11/09/2011,2,3,3,3,2,2,2,3,3,2,3,3,5,3,3,2
12/09/2011,2,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
13/09/2011,2,2,3,3,2,2,2,2,3,2,2,3,3,3,3,2
14/09/2011,3,2,2,3,3,2,2,2,2,2,3,3,3,3,2,2
15/09/2011,2,2,3,3,3,2,2,2,3,2,2,3,2,3,3,2
16/09/2011,3,3,3,3,3,2,3,2,2,2,2,3,3,4,3,3
17/09/2011,2,2,2,3,3,2,3,2,2,2,2,3,2,2,2,2
18/09/2011,2,2,2,2,3,2,2,2,2,2,2,2,2,3,2,2
19/09/2011,2,3,3,2,3,2,2,2,2,2,2,3,2,3,2,2
20/09/2011,2,2,2,2,3,2,2,2,2,2,2,3,2,3,2,2
21/09/2011,3,3,3,3,3,3,2,2,3,2,3,3,3,3,3,2
22/09/2011,3,2,3,3,3,3,2,2,3,2,3,3,2,2,3,3
23/09/2011,3,2,3,3,3,2,2,3,3,2,3,3,3,3,3,2
24/09/2011,3,3,4,3,3,2,2,3,3,2,3,4,3,3,3,2
25/09/2011,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,2
26/09/2011,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
27/09/2011,2,2,3,3,2,2,2,2,2,2,3,3,3,3,2,2
28/09/2011,4,3,3,3,4,3,2,4,3,3,4,4,4,4,4,3
29/09/2011,3,5,5,5,3,3,2,5,5,3,4,5,4,5,5,4
30/09/2011,5,5,5,4,4,4,2,4,5,3,5,5,5,5,5,4
01/10/2011,4,5,5,5,3,4,2,5,5,2,3,5,4,5,5,4
02/10/2011,3,5,5,5,3,3,1,4,4,2,3,5,5,4,5,3
03/10/2011,2,4,4,4,3,4,2,4,4,2,3,4,4,4,4,4
04/10/2011,3,3,3,3,3,3,2,3,3,3,2,3,3,3,3,3
05/10/2011,3,3,3,3,3,3,2,2,3,2,3,3,3,3,3,2
06/10/2011,3,3,3,2,3,3,2,3,3,2,2,3,3,3,3,3
07/10/2011,2,2,3,2,3,2,2,2,3,2,2,2,2,2,2,2
08/10/2011,3,2,3,2,3,2,2,3,3,2,2,3,2,3,2,2
09/10/2011,3,2,2,2,3,2,2,2,2,2,3,2,2,2,2,2
10/10/2011,3,2,2,2,3,3,2,3,3,3,3,2,2,2,3,2
11/10/2011,3,2,3,3,3,3,2,2,3,3,3,2,3,2,2,2
12/10/2011,3,2,3,3,3,2,2,2,3,2,2,2,3,3,2,2
13/10/2011,2,2,3,3,3,2,2,2,2,2,2,3,2,2,2,2
14/10/2011,2,2,3,2,2,2,2,2,2,2,2,3,2,3,3,2
15/10/2011,3,2,2,3,3,2,2,2,3,2,3,3,2,2,3,2
16/10/2011,3,3,3,3,3,3,2,3,3,2,2,3,3,3,3,3
17/10/2011,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
18/10/2011,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
19/10/2011,3,3,3,2,3,3,2,3,3,3,2,3,3,3,3,2
20/10/2011,2,2,3,2,3,3,2,3,3,2,2,3,3,3,2,3
21/10/2011,3,3,3,3,3,3,2,3,3,3,3,3,8,3,3,2
22/10/2011,3,3,3,3,3,3,2,3,3,3,3,3,8,3,3,2
23/10/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
24/10/2011,3,2,2,3,3,3,3,3,3,3,3,3,3,3,3,3
25/10/2011,2,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/10/2011,3,3,3,3,3,2,3,3,2,2,3,3,3,3,3,2
27/10/2011,3,2,2,2,3,2,2,2,3,3,2,3,2,3,2,2
28/10/2011,3,3,2,3,3,2,2,3,3,3,3,3,3,2,2,3
29/10/2011,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,2
30/10/2011,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,2
31/10/2011,3,3,3,2,3,2,2,3,3,3,3,2,3,3,3,2
01/11/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
02/11/2011,2,2,3,2,3,2,2,2,2,3,2,3,3,3,2,2
03/11/2011,2,2,3,3,3,2,2,3,2,3,2,2,3,3,2,2
04/11/2011,3,2,3,3,3,2,2,3,2,2,2,3,3,3,2,2
05/11/2011,4,3,3,3,3,2,2,3,5,3,2,2,3,3,5,3
06/11/2011,8,3,3,3,3,2,2,3,10,3,2,3,4,3,10,3
07/11/2011,4,2,3,3,3,3,2,2,6,3,2,3,3,2,7,3
08/11/2011,3,3,4,4,3,3,2,2,3,2,2,3,2,2,3,5
09/11/2011,3,3,3,3,3,4,2,2,3,3,2,3,3,3,3,5
10/11/2011,3,3,2,3,3,2,2,2,2,3,2,3,3,3,2,3
11/11/2011,4,3,3,3,3,2,2,3,3,3,2,2,3,3,3,3
12/11/2011,3,3,3,3,3,2,2,2,2,3,3,2,3,3,3,3
13/11/2011,3,3,3,3,3,2,2,2,2,2,2,2,2,2,3,3
14/11/2011,3,3,3,3,3,3,2,2,3,3,2,2,2,2,3,3
15/11/2011,3,3,3,3,3,3,2,2,3,3,2,3,2,2,3,3
16/11/2011,3,3,3,3,3,3,2,1,3,3,2,3,3,3,3,3
17/11/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
18/11/2011,3,2,3,3,3,2,2,2,2,3,3,3,3,3,3,2
19/11/2011,2,3,2,3,3,2,2,2,2,3,2,2,3,3,3,3
20/11/2011,2,3,3,4,2,2,1,2,3,3,2,3,3,3,3,3
21/11/2011,2,3,3,5,3,3,1,2,3,3,2,3,3,2,3,3
22/11/2011,2,3,3,4,3,3,2,3,3,3,2,3,3,2,3,4
23/11/2011,3,2,3,3,3,2,2,3,3,3,3,3,3,2,3,3
24/11/2011,3,2,3,3,3,3,2,3,3,3,3,3,3,3,3,2
25/11/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
26/11/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
27/11/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
28/11/2011,3,3,3,3,3,2,2,3,3,3,3,3,4,3,3,2
29/11/2011,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
30/11/2011,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
01/12/2011,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
02/12/2011,3,3,2,3,3,2,2,3,3,3,3,3,4,3,3,2
03/12/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
04/12/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
05/12/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
06/12/2011,3,3,2,3,3,3,2,3,3,3,3,3,3,3,3,3
07/12/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
08/12/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/12/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
10/12/2011,3,2,2,3,3,3,2,3,3,3,3,3,2,3,2,3
11/12/2011,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
12/12/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
13/12/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
14/12/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
15/12/2011,3,3,3,3,3,2,2,3,2,3,2,3,3,3,3,2
16/12/2011,4,2,3,2,3,3,2,3,3,3,2,3,2,3,3,2
17/12/2011,2,2,3,2,3,2,2,3,3,3,2,2,2,3,2,2
18/12/2011,3,2,3,2,3,2,2,3,3,3,3,2,2,3,2,3
19/12/2011,3,2,2,3,3,3,2,3,3,3,3,2,2,3,3,2
20/12/2011,3,3,3,2,3,3,3,3,3,3,3,2,3,2,3,3
21/12/2011,2,2,2,2,3,2,2,2,3,3,2,2,2,3,2,2
22/12/2011,2,2,2,3,3,2,2,2,3,3,2,2,2,2,3,2
23/12/2011,3,3,3,2,3,2,2,3,3,3,3,3,3,3,3,3
24/12/2011,3,3,3,2,3,3,2,3,3,2,3,3,3,3,3,3
25/12/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
26/12/2011,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
27/12/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
28/12/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
29/12/2011,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/12/2011,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
31/12/2011,3,2,2,2,3,3,2,3,3,3,3,3,3,3,3,3
01/01/2012,3,2,3,2,3,3,2,3,3,2,3,3,3,3,3,2
02/01/2012,2,2,3,2,3,3,2,3,3,2,2,3,3,3,3,3
03/01/2012,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
04/01/2012,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
05/01/2012,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
06/01/2012,3,3,2,3,3,2,2,2,3,3,3,2,2,3,3,2
07/01/2012,3,2,3,2,3,3,2,3,3,3,3,3,3,3,3,3
08/01/2012,3,2,2,2,3,2,2,3,3,2,2,2,2,3,3,2
09/01/2012,2,2,2,3,3,2,2,2,3,2,2,2,2,2,2,2
10/01/2012,2,2,2,3,3,2,2,3,2,2,2,2,3,2,2,2
11/01/2012,3,2,2,3,3,2,2,2,2,2,2,2,3,3,2,2
12/01/2012,3,2,2,3,3,2,2,2,3,3,2,2,3,3,2,2
13/01/2012,4,3,3,4,3,3,2,2,4,3,2,4,2,3,3,3
14/01/2012,3,7,4,5,2,3,2,2,3,3,2,4,2,3,4,5
15/01/2012,3,7,3,3,2,6,2,2,2,2,2,3,2,2,2,6
16/01/2012,4,7,3,6,2,4,2,2,4,3,2,3,3,4,4,5
17/01/2012,3,5,5,5,2,4,2,2,6,2,2,7,5,7,5,10
18/01/2012,3,3,3,4,3,2,3,2,3,2,3,3,2,2,2,3
19/01/2012,3,2,2,3,3,3,3,3,3,3,3,2,3,3,3,3
20/01/2012,3,2,3,3,3,3,2,3,3,3,3,2,2,3,3,3
21/01/2012,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
22/01/2012,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
23/01/2012,3,2,2,3,3,3,3,2,3,3,3,2,2,3,2,3
24/01/2012,4,3,2,4,3,2,2,2,3,3,2,2,3,3,2,3
25/01/2012,3,2,2,4,3,2,2,3,3,3,3,2,3,3,2,2
26/01/2012,4,3,3,4,3,3,2,3,3,2,3,3,3,3,3,3
27/01/2012,3,3,2,4,3,2,3,3,3,3,2,2,3,3,2,2
28/01/2012,4,2,3,3,2,3,3,3,3,3,2,2,2,3,3,3
29/01/2012,3,4,3,3,3,3,2,2,3,2,2,3,3,4,4,3
30/01/2012,3,3,3,3,3,3,2,2,3,2,2,4,3,3,3,4
31/01/2012,5,6,7,7,3,3,3,2,5,3,2,6,5,5,6,7
01/02/2012,3,3,3,3,3,3,2,2,3,3,3,4,3,3,2,4
02/02/2012,3,4,3,2,3,3,3,2,3,6,2,3,3,3,3,3
03/02/2012,4,4,3,4,3,3,2,2,4,3,2,3,3,3,5,5
04/02/2012,3,4,4,4,3,3,2,2,3,3,2,4,3,3,3,4
05/02/2012,3,3,2,2,3,2,2,3,3,3,2,3,3,3,2,3
06/02/2012,4,4,3,5,3,2,3,2,3,3,2,5,2,4,3,4
07/02/2012,4,3,3,5,3,2,3,2,4,2,2,4,3,3,3,3
08/02/2012,4,3,3,3,3,3,2,2,3,2,2,4,3,2,3,6
09/02/2012,5,4,3,4,2,3,3,2,4,3,2,4,3,3,4,5
10/02/2012,3,4,3,4,3,3,2,2,4,2,2,4,3,3,4,5
11/02/2012,5,6,6,7,3,5,2,2,6,2,2,8,4,5,4,7
12/02/2012,2,3,4,7,3,3,2,2,9,4,2,7,4,7,7,3
13/02/2012,3,2,3,3,3,2,2,3,3,3,2,3,3,3,3,3
14/02/2012,3,2,3,3,3,2,2,3,3,3,3,3,3,3,3,3
15/02/2012,3,2,3,2,3,2,3,3,3,3,3,3,3,3,3,3
16/02/2012,3,2,3,3,3,2,3,3,3,3,3,3,3,3,3,3
17/02/2012,3,3,2,3,3,2,2,3,3,3,2,2,3,3,2,3
18/02/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
19/02/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
20/02/2012,3,3,3,3,3,3,2,3,3,3,3,4,3,3,3,3
21/02/2012,3,3,2,3,3,3,2,3,3,3,2,3,4,3,3,3
22/02/2012,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
23/02/2012,3,2,2,3,3,2,2,2,2,3,3,3,2,3,2,2
24/02/2012,3,2,2,3,3,3,3,3,3,3,3,2,2,2,2,3
25/02/2012,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
26/02/2012,3,2,2,3,3,2,2,3,3,3,3,3,3,3,3,3
27/02/2012,2,2,2,3,3,2,2,2,3,2,2,2,3,2,2,2
28/02/2012,2,2,3,4,3,2,3,2,2,3,2,3,3,3,2,2
29/02/2012,3,2,3,5,3,2,3,3,3,3,2,3,3,3,3,3
01/03/2012,3,4,5,7,3,3,2,3,4,3,3,7,4,5,3,4
02/03/2012,3,4,5,8,3,4,2,3,4,3,2,6,5,7,5,6
03/03/2012,3,3,3,4,3,3,2,3,3,3,3,4,4,3,3,3
04/03/2012,3,3,3,2,3,2,2,3,3,3,3,3,3,3,3,3
05/03/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
06/03/2012,3,3,3,3,3,3,2,3,3,3,3,4,3,3,3,3
07/03/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
08/03/2012,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
09/03/2012,3,3,3,4,3,2,3,3,3,3,3,3,3,3,3,3
10/03/2012,3,2,2,2,3,3,2,2,3,3,3,2,3,3,2,3
11/03/2012,3,2,3,3,3,3,2,2,2,2,3,3,3,3,2,3
12/03/2012,3,4,3,4,3,2,2,2,2,2,3,4,3,3,3,3
13/03/2012,2,4,3,4,3,2,2,2,3,3,2,7,4,3,4,3
14/03/2012,3,6,4,6,3,5,2,2,7,3,2,7,5,5,6,7
15/03/2012,4,6,7,10,3,5,3,2,8,3,2,9,7,6,4,7
16/03/2012,3,2,4,6,3,3,2,3,3,3,3,4,3,3,3,3
17/03/2012,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
18/03/2012,3,2,3,2,3,3,3,3,3,3,3,3,3,4,3,3
19/03/2012,3,3,3,3,3,3,2,3,3,3,3,4,3,3,3,3
20/03/2012,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
21/03/2012,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
22/03/2012,3,6,6,8,3,3,2,2,7,4,3,8,5,6,6,6
23/03/2012,6,8,8,10,3,4,2,3,9,7,3,8,5,5,9,9
24/03/2012,9,10,6,8,3,9,2,3,10,8,3,9,4,6,9,10
25/03/2012,8,3,3,3,4,6,4,3,9,8,3,3,3,4,3,6
26/03/2012,7,3,3,4,4,3,5,3,5,6,3,3,3,3,3,3
27/03/2012,4,3,3,4,4,4,3,3,3,4,3,5,3,5,3,3
28/03/2012,3,4,4,4,4,3,3,3,5,4,3,4,6,4,4,3
29/03/2012,3,5,5,4,4,3,3,4,5,4,3,8,3,4,4,3
30/03/2012,3,3,5,6,3,3,3,3,4,3,3,5,4,4,3,3
31/03/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
01/04/2012,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
02/04/2012,3,3,3,3,3,3,3,3,4,3,3,3,3,3,3,3
03/04/2012,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
04/04/2012,3,3,3,3,3,3,3,3,4,3,3,3,3,3,3,3
05/04/2012,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
06/04/2012,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
07/04/2012,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
08/04/2012,3,3,3,2,3,3,2,3,3,3,3,2,3,3,3,3
09/04/2012,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
10/04/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/04/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/04/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/04/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
14/04/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/04/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
16/04/2012,3,3,3,4,3,3,3,3,3,3,3,3,3,4,3,3
17/04/2012,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
18/04/2012,6,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
19/04/2012,3,3,3,4,4,3,3,3,3,3,3,3,3,3,3,3
20/04/2012,3,3,3,4,4,2,3,3,3,3,3,3,3,3,3,3
21/04/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
22/04/2012,5,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
23/04/2012,5,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
24/04/2012,3,3,4,4,4,3,3,3,4,3,3,3,3,4,3,4
25/04/2012,3,3,3,3,4,3,4,3,3,3,4,3,3,4,3,3
26/04/2012,4,3,4,4,3,3,3,3,3,3,4,4,7,4,3,3
27/04/2012,3,3,4,4,3,3,3,3,3,3,3,4,3,4,3,3
28/04/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
29/04/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/04/2012,3,4,4,3,3,3,3,3,3,3,3,3,3,4,4,4
01/05/2012,3,3,4,4,3,3,3,3,3,3,3,3,3,4,3,3
02/05/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/05/2012,3,3,3,4,3,3,3,3,3,3,3,3,2,3,3,3
04/05/2012,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
05/05/2012,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
06/05/2012,3,4,4,3,3,4,2,3,4,4,3,3,4,3,3,4
07/05/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
08/05/2012,3,3,3,4,3,3,4,3,3,3,3,3,3,3,3,3
09/05/2012,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
10/05/2012,3,3,2,3,3,3,3,3,3,3,4,2,4,3,3,3
11/05/2012,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3,3
12/05/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,4,4,3
13/05/2012,3,4,3,4,3,3,3,3,3,3,3,4,3,4,3,3
14/05/2012,3,3,3,4,3,3,3,3,3,3,3,4,3,4,3,3
15/05/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
16/05/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/05/2012,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
18/05/2012,3,3,3,4,3,4,3,3,3,3,3,4,3,3,3,3
19/05/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3
20/05/2012,5,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
21/05/2012,3,3,4,3,4,3,3,4,3,3,3,3,3,4,4,3
22/05/2012,3,4,4,4,4,3,3,4,4,3,5,4,3,4,5,4
23/05/2012,3,4,4,4,4,5,3,3,3,2,4,5,3,4,4,5
24/05/2012,4,4,6,5,4,5,3,3,3,3,4,7,5,5,3,4
25/05/2012,4,5,4,4,5,3,3,4,4,5,4,5,6,6,5,5
26/05/2012,4,5,4,5,4,4,4,4,4,4,4,6,5,7,5,4
27/05/2012,4,6,5,6,4,4,3,5,5,6,4,6,5,6,6,4
28/05/2012,4,6,4,5,3,4,3,5,5,4,5,4,3,3,5,6
29/05/2012,3,3,4,3,3,4,3,3,3,3,3,4,3,3,3,4
30/05/2012,6,3,4,4,3,3,3,3,3,2,2,3,3,3,3,3
31/05/2012,2,2,3,3,3,3,3,3,3,3,2,3,3,3,3,3
01/06/2012,5,3,3,3,3,3,3,3,3,3,3,3,2,2,3,3
02/06/2012,3,3,3,3,3,3,3,2,3,3,2,3,3,3,2,3
03/06/2012,4,3,3,3,2,3,2,3,3,3,2,3,3,3,3,3
04/06/2012,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
05/06/2012,3,3,3,3,3,3,2,3,2,2,2,3,3,3,3,3
06/06/2012,5,3,3,3,3,3,3,3,3,2,2,3,3,3,3,3
07/06/2012,5,3,2,3,4,2,3,2,2,2,2,3,3,3,3,3
08/06/2012,3,3,3,3,3,2,3,3,3,3,2,3,3,3,3,2
09/06/2012,3,3,3,3,3,2,3,3,3,3,2,3,3,3,3,3
10/06/2012,3,3,3,3,3,2,2,3,3,2,2,3,3,3,3,3
11/06/2012,4,3,3,3,3,3,2,3,3,3,2,3,3,3,3,3
12/06/2012,5,3,3,4,3,3,2,3,3,2,2,3,2,2,3,3
13/06/2012,3,3,3,4,2,2,2,3,2,2,2,3,3,3,3,3
14/06/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/06/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
16/06/2012,3,3,3,3,3,2,3,3,3,2,2,3,3,3,3,2
17/06/2012,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
18/06/2012,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
19/06/2012,3,3,3,4,3,3,2,3,3,3,3,3,3,4,3,3
20/06/2012,3,4,4,4,3,3,3,4,3,3,3,4,3,3,4,4
21/06/2012,3,3,3,4,3,3,3,3,3,3,3,4,3,3,3,4
22/06/2012,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3
23/06/2012,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
24/06/2012,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
25/06/2012,3,3,3,3,3,2,2,3,3,3,3,3,2,3,4,3
26/06/2012,5,3,3,4,3,3,2,3,2,2,3,3,2,2,3,3
27/06/2012,3,2,2,3,3,2,2,2,2,2,2,2,2,2,2,2
28/06/2012,3,3,3,4,3,2,2,2,2,2,2,3,2,2,2,2
29/06/2012,2,3,3,3,3,2,2,3,2,2,2,3,4,3,3,2
30/06/2012,2,3,3,3,3,2,2,2,3,2,2,3,3,3,3,3
01/07/2012,2,2,3,2,2,2,2,2,2,2,2,3,3,3,2,2
02/07/2012,3,2,3,3,2,2,2,2,2,2,2,2,2,3,2,2
03/07/2012,2,2,2,3,3,2,2,2,2,2,2,2,2,2,2,2
04/07/2012,2,2,3,3,3,2,2,2,2,2,2,2,2,2,2,2
05/07/2012,3,3,3,3,3,3,3,3,3,2,3,3,2,2,3,4
06/07/2012,3,3,3,4,3,3,3,3,2,3,3,3,2,2,2,3
07/07/2012,3,3,2,3,3,3,3,2,3,3,3,2,2,3,2,3
08/07/2012,2,3,3,3,2,3,2,3,3,2,2,3,3,3,3,3
09/07/2012,3,3,3,3,2,2,2,2,2,2,2,3,2,3,2,2
10/07/2012,2,3,3,4,2,3,2,2,2,2,2,3,2,2,2,2
11/07/2012,2,2,2,3,2,2,2,2,3,2,2,2,2,2,2,2
12/07/2012,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
13/07/2012,4,2,3,3,2,2,2,2,2,2,2,2,2,2,2,2
14/07/2012,2,3,3,3,3,2,2,2,3,2,2,2,2,3,2,2
15/07/2012,2,3,3,3,2,2,2,3,3,2,2,3,3,3,2,3
16/07/2012,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
17/07/2012,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
18/07/2012,5,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
19/07/2012,2,2,3,3,2,2,2,2,2,2,2,2,2,2,2,2
20/07/2012,3,3,2,3,2,2,2,2,2,2,2,2,3,3,2,2
21/07/2012,2,3,3,3,2,2,2,3,3,2,2,3,3,3,3,3
22/07/2012,2,4,4,3,2,2,2,3,3,2,2,4,3,4,3,3
23/07/2012,2,4,4,4,2,2,2,3,3,2,2,4,3,3,3,3
24/07/2012,2,5,5,6,2,2,2,2,2,2,2,5,3,5,4,3
25/07/2012,3,3,7,7,2,2,2,3,2,2,2,6,3,6,4,2
26/07/2012,2,6,6,6,2,2,2,4,4,2,2,6,6,7,6,3
27/07/2012,2,4,3,4,2,2,2,3,3,2,2,4,3,4,4,2
28/07/2012,2,3,3,3,2,2,2,3,3,2,2,3,3,3,3,3
29/07/2012,2,3,3,3,3,2,2,3,3,2,2,3,3,3,3,2
30/07/2012,2,3,3,3,2,2,2,3,3,2,2,3,3,3,3,2
31/07/2012,4,3,2,3,3,2,2,2,2,2,2,3,3,3,2,3
01/08/2012,2,3,3,3,3,2,2,2,2,2,2,3,3,2,2,2
02/08/2012,2,3,2,3,3,2,2,2,2,2,2,2,3,2,2,2
03/08/2012,3,3,2,3,3,2,2,3,2,2,2,3,3,3,2,2
04/08/2012,3,3,2,2,2,2,2,2,3,2,2,2,3,3,2,2
05/08/2012,4,2,2,2,2,2,2,2,3,2,2,2,2,2,2,2
06/08/2012,3,2,2,3,3,2,2,2,3,2,2,3,3,3,2,3
07/08/2012,2,2,2,4,3,2,2,2,3,2,2,3,2,3,2,2
08/08/2012,6,3,3,3,2,2,2,3,3,2,3,2,2,2,3,3
09/08/2012,3,3,3,4,2,2,2,3,3,2,2,4,3,3,3,3
10/08/2012,3,3,4,4,2,2,2,3,3,3,3,4,4,4,3,3
11/08/2012,3,4,4,4,3,3,2,4,3,4,3,4,5,4,4,3
12/08/2012,3,4,4,4,3,3,3,4,3,3,3,4,4,4,3,4
13/08/2012,3,3,3,4,3,3,3,2,2,2,3,3,2,2,2,3
14/08/2012,2,3,3,3,3,2,2,3,3,2,2,3,3,2,3,2
15/08/2012,3,3,4,3,4,4,3,3,3,2,3,3,3,3,2,4
16/08/2012,3,2,2,3,3,3,3,2,2,3,3,2,3,2,2,2
17/08/2012,3,3,3,3,3,2,2,2,2,2,2,3,3,3,2,2
18/08/2012,3,3,5,3,3,2,2,2,2,2,2,3,2,2,2,2
19/08/2012,3,3,6,3,2,2,2,2,2,2,2,3,2,2,2,3
20/08/2012,2,3,4,3,2,2,2,2,3,2,2,3,2,3,3,3
21/08/2012,3,2,3,4,2,2,2,2,2,2,2,2,3,2,2,2
22/08/2012,2,2,3,4,2,2,2,2,3,2,2,3,3,3,2,2
23/08/2012,3,3,3,4,3,2,2,2,3,2,2,3,3,3,2,2
24/08/2012,3,3,3,4,3,2,2,2,2,2,2,3,3,3,2,3
25/08/2012,3,2,3,3,2,3,2,3,3,2,2,3,3,3,3,3
26/08/2012,2,2,3,3,2,3,2,3,3,2,2,3,2,3,3,3
27/08/2012,2,2,3,3,3,2,2,2,2,2,2,3,3,2,2,2
28/08/2012,3,3,3,3,3,3,2,2,3,2,2,3,3,3,3,3
29/08/2012,2,2,3,3,3,2,2,2,3,2,2,3,3,3,2,2
30/08/2012,2,2,3,3,2,2,2,2,2,2,2,3,3,3,2,2
31/08/2012,3,2,3,3,2,2,2,2,2,2,2,3,2,3,2,2
01/09/2012,2,3,2,3,2,2,2,2,2,2,2,2,2,2,2,2
02/09/2012,2,2,2,2,2,2,2,2,2,2,2,2,3,2,2,2
03/09/2012,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
04/09/2012,3,3,2,3,3,2,2,2,3,2,2,2,3,2,2,3
05/09/2012,2,3,3,4,3,2,2,2,3,2,2,3,3,3,3,2
06/09/2012,2,3,3,4,2,3,2,3,3,2,2,3,3,3,3,3
07/09/2012,2,3,3,3,2,2,2,3,3,2,2,4,3,3,3,2
08/09/2012,2,3,3,3,2,2,2,2,3,2,2,3,3,3,3,2
09/09/2012,4,5,5,4,3,4,3,3,4,3,3,4,3,4,4,4
10/09/2012,3,3,4,3,3,3,2,3,3,2,2,4,3,3,3,3
11/09/2012,3,3,3,3,3,2,2,3,3,3,2,3,3,3,3,2
12/09/2012,3,2,2,3,3,2,2,3,3,3,2,3,3,3,2,2
13/09/2012,2,2,3,3,3,2,2,3,2,2,2,3,3,3,2,2
14/09/2012,2,2,2,2,3,2,2,2,3,2,2,3,3,2,2,2
15/09/2012,2,2,3,2,3,2,2,2,3,2,2,3,2,3,2,2
16/09/2012,2,2,2,3,3,2,2,2,2,2,2,3,2,2,2,2
17/09/2012,2,2,2,4,2,2,2,2,3,2,2,3,3,3,2,2
18/09/2012,2,2,2,3,2,2,2,2,2,2,2,3,3,2,2,2
19/09/2012,2,2,2,2,2,2,2,2,3,2,2,2,3,3,2,2
20/09/2012,3,2,2,4,2,2,2,2,3,2,2,3,3,3,2,2
21/09/2012,2,3,3,4,2,2,2,2,2,2,2,2,3,3,2,2
22/09/2012,3,2,3,3,2,2,2,2,2,2,2,3,2,2,2,2
23/09/2012,2,3,3,2,2,2,2,2,2,2,2,2,2,2,3,2
24/09/2012,3,3,3,3,3,3,2,2,3,2,3,3,3,3,3,3
25/09/2012,3,2,3,3,3,2,2,2,3,2,3,3,2,3,2,2
26/09/2012,4,2,3,3,2,2,2,2,3,2,2,3,2,2,2,3
27/09/2012,2,2,3,3,3,2,2,2,3,2,2,2,2,2,2,3
28/09/2012,3,2,2,4,3,2,2,2,2,2,2,3,2,3,2,2
29/09/2012,3,3,2,2,3,2,2,3,3,2,2,3,3,3,3,2
30/09/2012,2,2,2,2,2,2,2,2,3,2,2,3,3,3,2,2
01/10/2012,3,2,2,4,3,2,2,2,2,2,2,3,3,3,2,2
02/10/2012,2,2,2,3,3,2,2,2,2,2,2,3,3,3,2,2
03/10/2012,3,3,3,4,3,2,2,3,3,2,2,3,3,3,3,2
04/10/2012,3,2,2,4,2,2,2,2,3,2,2,3,2,3,2,2
05/10/2012,2,2,2,3,3,2,2,3,3,2,2,3,2,3,2,2
06/10/2012,2,2,2,3,3,2,2,3,2,2,2,3,2,3,2,2
07/10/2012,2,2,3,3,3,2,2,2,2,2,2,3,2,2,2,3
08/10/2012,3,3,2,3,3,2,2,2,3,2,2,3,2,2,3,4
09/10/2012,3,3,3,3,3,3,3,2,3,2,2,3,3,2,2,3
10/10/2012,3,3,3,3,2,3,2,2,2,2,2,3,2,2,2,3
11/10/2012,3,3,2,3,3,2,2,2,3,2,3,2,2,2,2,5
12/10/2012,2,2,2,4,3,2,2,2,3,2,3,2,2,2,2,2
13/10/2012,3,2,2,3,3,2,2,2,2,2,2,2,2,3,2,2
14/10/2012,2,2,2,2,2,2,2,3,3,2,2,2,2,2,2,2
15/10/2012,2,2,2,4,2,3,2,2,2,2,2,3,2,3,2,2
16/10/2012,2,3,3,3,2,2,2,3,3,2,2,3,3,3,3,2
17/10/2012,3,3,3,4,2,2,2,3,2,2,2,3,3,4,3,2
18/10/2012,3,3,2,4,2,3,2,3,3,2,2,3,4,3,2,2
19/10/2012,3,2,2,3,2,2,2,2,2,2,2,2,2,2,2,3
20/10/2012,3,2,3,4,2,2,2,2,2,2,2,2,2,2,2,3
21/10/2012,3,2,3,2,2,3,2,2,3,3,2,2,3,2,2,3
22/10/2012,3,2,3,3,2,2,2,2,2,2,2,4,2,2,2,2
23/10/2012,3,2,4,3,2,2,2,1,2,2,2,4,2,2,2,3
24/10/2012,3,2,7,8,3,2,2,2,2,2,2,8,2,3,2,2
25/10/2012,3,3,3,2,3,3,2,2,3,2,2,3,2,3,2,3
26/10/2012,3,3,3,3,3,3,2,2,3,3,2,3,3,2,3,3
27/10/2012,3,2,3,2,3,3,2,3,3,3,2,2,3,3,3,3
28/10/2012,3,2,3,3,3,2,2,3,3,2,2,2,3,2,2,2
29/10/2012,3,2,3,3,3,2,2,3,3,3,2,2,3,3,2,2
30/10/2012,3,2,3,4,3,2,2,3,3,2,2,2,3,3,3,2
31/10/2012,3,3,3,4,3,3,2,3,3,3,3,3,3,3,2,2
01/11/2012,2,2,3,4,3,2,2,3,3,2,2,3,3,3,2,2
02/11/2012,2,2,2,4,3,2,2,3,3,2,2,3,3,3,2,2
03/11/2012,2,2,3,3,3,2,2,3,3,2,2,3,2,3,2,3
04/11/2012,2,4,3,3,3,4,2,3,4,3,2,3,2,3,4,5
05/11/2012,4,5,3,4,3,7,2,2,10,5,2,3,5,5,9,6
06/11/2012,3,3,3,4,3,2,2,2,10,3,2,3,3,7,3,5
07/11/2012,3,2,2,3,3,3,2,3,3,3,2,2,3,3,3,3
08/11/2012,3,2,2,4,3,3,2,3,3,3,3,3,3,3,3,3
09/11/2012,2,2,2,3,3,2,2,3,3,2,2,3,3,3,2,2
10/11/2012,3,2,2,3,3,2,2,3,3,3,2,2,3,3,2,3
11/11/2012,2,2,3,3,3,2,2,3,3,3,2,3,2,2,2,2
12/11/2012,2,2,2,3,2,2,3,3,2,2,2,2,3,2,2,2
13/11/2012,3,2,2,4,3,2,2,3,3,3,3,2,3,3,3,2
14/11/2012,2,2,3,3,3,2,2,3,3,4,2,3,3,3,3,2
15/11/2012,2,3,5,4,3,3,2,2,4,3,2,4,3,3,3,3
16/11/2012,2,3,4,4,3,4,2,2,6,2,2,4,3,3,3,5
17/11/2012,3,2,2,2,3,2,2,3,3,2,2,3,3,2,2,3
18/11/2012,3,2,2,3,3,2,2,3,3,3,2,3,3,2,2,2
19/11/2012,3,2,2,3,3,2,2,2,2,3,2,3,3,3,2,2
20/11/2012,3,2,2,3,3,2,2,3,3,3,2,3,3,3,2,2
21/11/2012,3,3,2,3,3,3,2,3,3,3,2,2,3,3,3,3
22/11/2012,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
23/11/2012,3,3,3,3,3,3,2,3,3,3,3,3,3,4,3,3
24/11/2012,3,2,2,3,3,2,2,3,3,6,2,3,3,2,2,3
25/11/2012,3,2,3,3,3,3,3,3,3,10,2,3,3,3,2,2
26/11/2012,3,3,3,4,3,2,2,3,2,3,2,3,3,3,3,3
27/11/2012,3,3,2,3,3,2,3,3,3,3,2,2,3,2,2,3
28/11/2012,3,2,3,4,3,3,3,3,3,3,2,2,3,3,3,3
29/11/2012,4,3,3,4,2,2,2,2,5,5,2,2,4,3,3,2
30/11/2012,5,3,3,4,2,2,3,3,7,4,2,3,4,6,5,3
01/12/2012,3,2,3,3,3,2,2,2,3,3,2,3,2,3,3,2
02/12/2012,2,3,3,3,3,2,2,2,4,4,2,3,2,3,2,3
03/12/2012,3,2,2,4,3,3,2,3,3,3,3,3,3,3,2,2
04/12/2012,4,2,2,3,3,3,2,3,3,3,3,2,3,3,3,3
05/12/2012,4,2,3,3,3,2,3,3,3,3,3,2,3,2,2,2
06/12/2012,3,2,2,4,3,2,3,3,3,3,3,3,3,3,3,2
07/12/2012,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
08/12/2012,3,2,3,3,3,2,2,3,3,3,2,2,3,2,2,2
09/12/2012,3,3,3,3,3,3,2,3,3,3,3,2,3,3,3,3
10/12/2012,3,3,3,4,3,2,2,3,3,4,3,2,2,3,2,2
11/12/2012,6,3,2,3,2,2,2,3,3,6,2,4,3,3,3,3
12/12/2012,5,5,3,6,2,2,2,2,3,6,2,4,3,3,3,3
13/12/2012,4,8,4,5,2,3,2,2,4,3,2,5,3,3,4,5
14/12/2012,3,3,3,3,2,2,2,3,2,3,2,3,3,3,2,3
15/12/2012,3,3,3,3,2,2,2,3,3,2,2,3,3,3,3,2
16/12/2012,3,2,2,2,3,2,2,3,3,2,2,3,3,3,2,2
17/12/2012,3,3,2,3,2,2,2,3,3,2,2,3,3,3,2,2
18/12/2012,3,3,2,4,2,2,3,3,3,3,2,2,3,3,3,2
19/12/2012,2,3,2,3,2,2,2,2,3,2,2,2,2,2,2,3
20/12/2012,3,2,2,3,2,2,3,2,2,3,2,2,2,3,2,3
21/12/2012,3,2,2,4,2,2,3,2,2,3,2,3,3,3,2,2
22/12/2012,3,2,2,3,2,2,2,3,2,3,2,3,3,3,2,2
23/12/2012,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
24/12/2012,3,2,2,2,3,3,2,3,3,2,2,3,3,3,2,2
25/12/2012,3,3,3,3,3,2,2,3,3,3,2,3,3,3,2,2
26/12/2012,3,3,3,3,3,3,2,3,3,3,2,3,3,3,3,2
27/12/2012,3,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3
28/12/2012,3,3,3,3,3,2,2,3,3,3,2,3,3,3,3,2
29/12/2012,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
30/12/2012,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
31/12/2012,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
01/01/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/01/2013,3,2,2,3,3,2,2,2,3,2,2,2,3,2,2,2
03/01/2013,3,2,2,2,3,2,3,3,3,3,3,2,3,3,2,2
04/01/2013,3,3,2,3,3,2,2,3,3,3,2,3,3,3,3,2
05/01/2013,3,2,2,2,3,3,2,3,3,3,2,2,3,2,3,2
06/01/2013,3,2,2,2,3,2,2,2,3,3,2,2,2,2,2,2
07/01/2013,3,2,2,3,3,3,2,3,2,2,2,2,2,3,2,2
08/01/2013,3,2,2,3,3,2,2,3,3,3,3,2,3,3,2,2
09/01/2013,3,4,3,4,3,2,2,3,3,6,2,2,3,2,2,3
10/01/2013,4,5,3,4,3,2,2,2,3,3,2,3,3,3,3,3
11/01/2013,3,3,3,3,3,2,2,2,4,4,2,3,3,3,3,3
12/01/2013,3,2,2,3,3,2,3,2,3,4,2,3,2,3,2,3
13/01/2013,2,2,3,3,3,2,2,2,3,5,2,3,3,3,3,2
14/01/2013,3,2,2,3,3,2,2,3,3,3,3,3,3,3,3,2
15/01/2013,3,2,2,3,3,2,2,3,3,2,3,3,3,3,3,2
16/01/2013,3,5,3,4,2,3,2,2,3,2,3,4,3,3,3,4
17/01/2013,3,3,4,6,3,3,2,2,3,2,2,5,3,2,3,3
18/01/2013,3,3,3,4,3,2,2,2,3,2,2,3,2,2,3,5
19/01/2013,3,3,3,3,3,3,3,2,3,2,3,3,3,3,3,3
20/01/2013,3,3,3,3,3,3,3,2,3,3,3,3,2,2,3,3
21/01/2013,3,3,3,3,3,3,3,2,3,2,3,3,3,3,2,3
22/01/2013,3,4,3,4,3,3,3,2,4,3,2,3,2,2,3,4
23/01/2013,4,3,3,4,3,3,3,2,3,3,2,5,3,3,4,3
24/01/2013,3,3,3,3,3,3,2,2,5,3,2,4,5,4,4,3
25/01/2013,3,3,3,4,3,3,2,2,3,3,2,3,3,2,3,3
26/01/2013,3,3,2,3,3,3,2,3,3,3,3,3,3,3,3,3
27/01/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
28/01/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
29/01/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/01/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
31/01/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
01/02/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/02/2013,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
03/02/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
04/02/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
05/02/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
06/02/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
07/02/2013,3,3,3,2,3,2,2,3,3,3,3,2,3,3,3,2
08/02/2013,4,3,3,4,3,2,2,3,3,3,3,3,3,3,3,3
09/02/2013,3,3,3,3,3,3,2,3,3,2,2,2,3,3,2,3
10/02/2013,3,2,3,2,3,2,3,3,2,3,2,2,3,3,2,3
11/02/2013,3,3,3,3,3,3,3,2,2,2,3,2,3,3,2,4
12/02/2013,3,4,4,5,3,3,3,2,3,3,2,6,3,4,4,4
13/02/2013,3,4,5,6,3,3,2,2,3,3,2,6,3,3,5,4
14/02/2013,3,2,2,3,3,2,3,3,3,3,3,3,3,3,2,2
15/02/2013,3,2,3,3,3,2,2,3,3,3,3,3,3,3,3,3
16/02/2013,3,3,3,3,3,3,2,3,3,3,3,3,3,2,3,3
17/02/2013,3,3,4,5,3,3,2,2,3,3,3,4,3,3,3,3
18/02/2013,4,4,4,6,3,5,2,2,5,3,2,4,3,3,5,5
19/02/2013,5,7,4,6,3,3,2,2,6,5,2,5,3,4,8,6
20/02/2013,3,3,3,3,3,2,2,2,3,4,3,4,3,3,3,5
21/02/2013,3,3,3,3,3,3,2,2,3,2,3,3,2,4,3,3
22/02/2013,3,3,3,3,3,3,2,3,3,2,3,3,3,2,3,3
23/02/2013,3,3,3,3,3,3,3,2,3,3,3,3,3,3,2,3
24/02/2013,3,3,3,3,3,3,3,2,3,5,3,3,3,3,3,3
25/02/2013,3,3,3,3,3,3,3,2,3,5,3,3,3,2,2,3
26/02/2013,3,3,4,5,3,3,2,2,3,6,3,5,3,3,3,3
27/02/2013,3,3,3,3,3,4,2,2,3,4,3,3,3,2,3,3
28/02/2013,4,3,3,3,3,3,3,3,3,3,3,3,2,3,3,4
01/03/2013,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/03/2013,3,3,3,3,3,3,3,3,3,5,3,3,3,3,3,3
03/03/2013,3,3,3,3,3,3,2,3,3,3,2,3,3,3,3,3
04/03/2013,3,4,4,5,3,4,2,3,4,3,2,5,4,6,5,5
05/03/2013,6,10,6,6,3,9,4,2,10,8,2,6,6,5,10,10
06/03/2013,5,8,8,8,3,9,3,2,10,8,3,6,5,5,8,10
07/03/2013,5,8,8,8,3,9,6,2,9,3,3,6,4,3,8,9
08/03/2013,3,7,9,5,3,3,3,2,4,2,3,3,3,3,8,7
09/03/2013,3,2,3,6,3,3,3,1,3,2,3,3,3,3,3,3
10/03/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/03/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/03/2013,4,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
13/03/2013,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
14/03/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/03/2013,3,3,3,4,3,3,2,3,3,3,3,3,5,3,3,2
16/03/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/03/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
18/03/2013,3,3,3,6,3,3,3,3,3,3,3,3,3,3,3,3
19/03/2013,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3
20/03/2013,4,3,3,5,3,3,3,2,3,3,3,5,3,3,3,3
21/03/2013,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3
22/03/2013,3,3,4,5,3,3,3,3,3,3,3,5,3,3,4,4
23/03/2013,3,3,3,3,3,3,3,3,3,3,3,5,2,3,3,3
24/03/2013,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3
25/03/2013,3,4,4,3,4,4,3,3,4,3,3,3,3,3,4,4
26/03/2013,4,4,4,3,4,3,3,3,3,3,3,3,3,3,4,3
27/03/2013,3,4,4,4,4,3,3,3,3,3,3,4,3,4,3,4
28/03/2013,3,3,4,4,4,3,3,3,4,3,3,4,3,4,3,4
29/03/2013,4,4,4,4,4,3,2,4,4,3,4,4,4,4,4,4
30/03/2013,4,4,4,3,4,4,2,3,4,3,4,3,4,4,4,4
31/03/2013,4,4,4,4,4,4,2,4,4,4,4,4,4,4,4,4
01/04/2013,4,4,4,4,4,4,2,4,4,3,4,4,3,4,4,4
02/04/2013,4,3,4,4,4,4,2,4,4,3,4,4,3,3,4,3
03/04/2013,3,4,4,3,4,3,2,3,4,3,4,3,3,3,4,4
04/04/2013,4,3,4,3,4,3,2,3,4,3,4,3,7,4,3,4
05/04/2013,4,3,4,3,4,3,2,3,3,3,4,4,3,3,3,4
06/04/2013,3,3,4,4,3,3,2,3,4,4,3,4,4,3,3,4
07/04/2013,3,3,4,4,3,3,2,4,3,4,3,4,4,4,4,3
08/04/2013,3,3,4,4,3,3,3,3,3,3,3,4,4,3,3,5
09/04/2013,3,4,5,4,3,3,3,3,4,3,3,5,4,4,5,5
10/04/2013,4,7,6,7,4,4,3,3,8,6,3,7,6,5,8,7
11/04/2013,4,6,6,3,4,4,3,3,7,6,3,4,3,3,6,7
12/04/2013,4,4,3,3,4,4,3,3,3,3,3,3,3,3,3,6
13/04/2013,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
14/04/2013,4,4,3,3,4,3,3,4,4,3,4,4,5,4,3,3
15/04/2013,4,4,3,3,4,3,3,4,4,3,4,4,6,4,4,3
16/04/2013,3,3,3,3,4,3,3,3,3,3,3,3,8,3,3,3
17/04/2013,4,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
18/04/2013,3,3,3,3,3,3,3,3,4,3,3,4,4,3,5,3
19/04/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
20/04/2013,3,3,3,3,3,3,3,3,4,3,3,3,3,3,3,3
21/04/2013,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
22/04/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
23/04/2013,3,3,3,3,3,3,3,3,3,3,3,3,2,3,3,3
24/04/2013,3,2,3,3,3,3,3,3,3,3,3,2,2,3,2,3
25/04/2013,3,3,3,4,3,4,3,3,3,3,3,4,3,3,2,3
26/04/2013,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
27/04/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
28/04/2013,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
29/04/2013,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3
30/04/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
01/05/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/05/2013,3,3,4,3,3,3,2,4,4,3,3,3,3,3,4,3
03/05/2013,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
04/05/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
05/05/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
06/05/2013,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
07/05/2013,4,4,4,3,3,4,2,4,4,3,4,4,4,3,4,4
08/05/2013,3,3,4,4,4,4,3,3,4,3,3,3,5,3,3,4
09/05/2013,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
10/05/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/05/2013,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
12/05/2013,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
13/05/2013,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3
14/05/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/05/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
16/05/2013,3,3,3,3,3,4,2,3,3,3,3,3,3,3,3,3
17/05/2013,3,3,4,4,3,3,3,3,3,3,3,3,3,3,3,3
18/05/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3
19/05/2013,3,3,3,3,3,5,3,3,3,2,3,3,3,3,3,3
20/05/2013,3,3,4,4,3,3,2,3,3,3,3,3,3,3,3,3
21/05/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
22/05/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
23/05/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
24/05/2013,3,3,3,3,3,3,3,3,3,3,3,2,3,3,3,3
25/05/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,4,4,3
26/05/2013,3,4,4,4,3,3,2,3,3,2,3,4,4,4,4,4
27/05/2013,3,4,4,4,3,3,2,3,3,3,3,4,4,4,4,4
28/05/2013,4,3,4,4,4,3,3,3,3,2,4,4,3,4,4,4
29/05/2013,4,3,3,3,4,3,3,3,4,4,4,3,4,3,3,4
30/05/2013,4,3,3,3,4,3,3,3,3,4,3,3,4,3,3,3
31/05/2013,3,4,4,5,3,3,2,3,3,3,3,4,3,4,4,3
01/06/2013,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
02/06/2013,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
03/06/2013,3,3,3,3,2,3,2,3,3,2,2,3,3,3,3,3
04/06/2013,3,3,3,3,2,3,2,3,3,3,3,3,3,3,3,3
05/06/2013,3,2,3,3,2,2,2,2,2,3,2,3,3,3,2,2
06/06/2013,3,3,3,3,2,3,2,2,3,3,3,3,3,4,3,3
07/06/2013,3,3,3,3,2,2,2,3,3,3,3,3,3,3,3,2
08/06/2013,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,2
09/06/2013,3,3,3,2,3,3,3,3,3,3,2,3,3,3,3,3
10/06/2013,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
11/06/2013,2,3,3,3,3,3,2,3,3,3,2,3,3,3,2,3
12/06/2013,3,3,3,3,3,2,2,3,2,2,3,3,6,3,2,2
13/06/2013,3,3,2,3,3,2,3,2,2,2,3,3,3,3,2,2
14/06/2013,3,3,3,3,3,3,2,3,2,2,2,3,7,3,2,3
15/06/2013,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
16/06/2013,3,3,3,3,3,2,3,2,3,2,3,3,3,3,3,3
17/06/2013,2,3,3,3,3,3,3,2,3,2,3,3,3,3,3,3
18/06/2013,3,3,3,4,3,3,2,3,3,2,3,3,3,3,3,3
19/06/2013,3,4,3,3,3,3,2,3,3,2,3,4,3,3,3,3
20/06/2013,4,4,4,6,3,2,2,3,3,2,4,3,3,3,3,3
21/06/2013,3,3,3,4,3,3,2,3,3,2,3,3,3,3,3,3
22/06/2013,3,3,2,2,3,2,2,3,3,2,3,3,3,3,3,2
23/06/2013,2,3,3,2,3,2,2,2,3,3,3,2,2,2,2,3
24/06/2013,2,3,2,2,3,2,2,2,3,2,2,2,2,3,3,2
25/06/2013,2,3,3,4,2,2,2,3,3,2,2,3,3,3,3,3
26/06/2013,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
27/06/2013,2,3,3,3,2,2,2,3,3,2,2,3,3,3,3,2
28/06/2013,2,2,2,3,2,2,2,2,2,2,2,3,2,2,2,2
29/06/2013,2,3,3,3,2,2,2,2,3,2,2,3,2,3,3,2
30/06/2013,2,3,2,2,3,2,2,2,2,2,2,2,2,2,2,2
01/07/2013,3,3,3,3,3,2,2,2,3,3,2,3,2,3,2,3
02/07/2013,2,2,2,3,2,2,2,2,3,2,2,2,2,4,2,2
03/07/2013,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2
04/07/2013,2,2,2,4,3,3,2,3,3,2,2,2,2,2,3,3
05/07/2013,3,3,3,4,3,2,2,3,3,2,2,3,3,3,3,3
06/07/2013,3,4,4,5,3,4,2,3,3,2,3,4,3,3,5,4
07/07/2013,3,4,4,5,2,3,2,3,3,2,3,5,5,6,6,3
08/07/2013,4,3,3,4,2,3,2,3,3,2,2,4,4,5,5,3
09/07/2013,3,3,3,3,2,3,2,3,3,2,3,3,3,4,3,3
10/07/2013,3,3,3,3,2,3,2,3,3,2,2,3,3,3,3,3
11/07/2013,6,3,3,3,2,3,1,3,3,3,2,3,3,3,3,3
12/07/2013,3,3,3,4,3,3,2,4,5,3,3,3,4,3,4,3
13/07/2013,3,3,3,4,3,3,1,4,5,3,3,3,4,5,5,3
14/07/2013,3,3,3,4,2,3,2,3,3,2,3,5,3,4,4,3
15/07/2013,2,4,4,4,3,3,2,3,3,2,2,5,3,5,3,3
16/07/2013,3,4,4,7,3,3,2,3,3,3,2,6,3,4,5,3
17/07/2013,3,5,6,7,3,3,2,4,3,3,3,6,4,5,5,3
18/07/2013,2,4,3,5,3,3,2,6,5,2,2,4,6,7,7,4
19/07/2013,3,3,3,3,3,2,2,5,5,4,3,3,5,4,4,3
20/07/2013,3,2,2,2,3,2,1,3,3,3,2,3,4,3,2,2
21/07/2013,3,3,4,5,3,3,2,3,3,3,3,4,4,4,3,3
22/07/2013,3,6,6,6,3,3,2,5,4,4,3,7,5,5,6,3
23/07/2013,3,4,5,4,3,3,2,5,4,4,3,5,4,4,5,4
24/07/2013,3,3,3,4,3,3,2,3,3,2,3,3,3,2,3,4
25/07/2013,3,3,3,4,3,3,2,3,3,2,3,3,3,3,3,3
26/07/2013,3,3,3,4,3,3,2,3,3,2,2,4,3,3,3,3
27/07/2013,3,4,4,3,3,3,2,3,4,2,3,4,3,2,4,3
28/07/2013,3,3,3,3,3,3,1,3,3,2,3,3,2,3,3,3
29/07/2013,2,2,3,3,3,2,1,3,3,2,2,3,5,3,3,2
30/07/2013,2,3,2,3,3,2,2,2,2,2,2,3,3,2,3,2
31/07/2013,3,2,2,3,2,2,1,2,2,2,2,2,3,2,2,2
01/08/2013,3,4,4,4,3,3,2,4,3,2,2,4,4,4,5,3
02/08/2013,3,3,3,3,3,3,2,3,3,2,3,4,3,3,4,3
03/08/2013,3,3,3,3,3,3,1,2,3,2,3,3,3,3,3,3
04/08/2013,3,2,3,3,3,3,1,2,2,2,3,3,2,2,2,2
05/08/2013,2,2,3,3,3,2,2,2,3,3,2,3,3,2,2,2
06/08/2013,3,3,3,3,2,2,2,2,3,2,2,3,3,3,3,3
07/08/2013,3,3,3,3,2,3,2,3,3,2,2,3,3,3,3,3
08/08/2013,3,3,3,4,2,3,1,3,3,2,3,4,3,4,4,3
09/08/2013,3,3,3,3,3,3,2,3,3,2,3,3,2,3,3,3
10/08/2013,3,3,3,3,3,3,1,3,3,2,2,3,3,3,3,3
11/08/2013,2,2,3,3,2,2,1,2,3,2,2,3,2,3,3,2
12/08/2013,2,2,3,3,2,2,2,2,3,2,2,3,2,3,2,2
13/08/2013,2,2,3,2,3,2,2,2,3,2,2,3,2,3,2,3
14/08/2013,3,2,3,4,2,3,2,2,2,1,2,3,2,2,2,2
15/08/2013,2,2,2,3,2,2,1,2,2,2,2,2,4,2,2,2
16/08/2013,2,2,2,3,2,2,2,2,3,2,2,2,2,3,2,2
17/08/2013,2,2,2,2,3,2,1,2,2,2,2,3,3,2,2,2
18/08/2013,3,3,3,2,3,3,1,3,3,2,3,3,3,2,3,3
19/08/2013,3,3,3,3,3,3,2,3,3,2,2,3,3,3,3,2
20/08/2013,2,3,3,3,2,3,2,2,2,2,2,3,3,3,3,2
21/08/2013,2,3,3,4,2,2,2,2,2,2,2,4,3,3,2,2
22/08/2013,3,2,3,3,3,3,2,4,3,2,2,3,4,4,3,3
23/08/2013,3,5,5,6,3,3,2,4,3,2,3,6,3,3,4,3
24/08/2013,2,4,4,5,3,3,2,3,3,2,2,5,2,3,3,4
25/08/2013,3,4,4,4,3,3,2,3,3,2,3,4,3,3,4,3
26/08/2013,3,3,4,4,3,3,2,3,4,2,3,4,3,4,4,3
27/08/2013,2,3,3,3,3,3,2,3,3,2,2,4,3,3,3,3
28/08/2013,2,3,4,3,3,3,2,3,3,2,2,4,3,3,3,3
29/08/2013,2,3,3,3,3,3,2,2,3,2,2,4,2,3,2,2
30/08/2013,2,3,2,3,2,2,2,2,2,2,2,3,2,2,2,2
31/08/2013,2,3,3,3,2,2,2,2,3,2,2,3,3,3,3,2
01/09/2013,2,2,2,3,3,2,2,2,3,2,2,3,2,3,2,2
02/09/2013,2,2,2,2,2,2,2,2,2,2,2,3,2,2,2,2
03/09/2013,2,2,2,3,2,2,2,2,2,2,2,3,2,3,2,2
04/09/2013,3,4,4,4,2,3,2,3,3,2,3,4,3,5,4,3
05/09/2013,3,5,5,5,3,3,2,3,3,2,2,6,3,4,3,3
06/09/2013,3,2,4,3,2,2,2,2,3,2,2,3,3,3,2,3
07/09/2013,2,3,3,3,3,2,3,2,2,2,2,3,2,3,2,2
08/09/2013,2,2,3,2,2,2,2,2,2,2,2,3,2,3,3,2
09/09/2013,2,2,3,4,2,2,2,2,3,2,2,3,3,3,3,2
10/09/2013,2,2,3,3,2,2,2,2,2,2,2,2,3,3,3,2
11/09/2013,2,2,2,3,2,2,2,2,2,2,2,2,2,3,2,2
12/09/2013,2,2,3,3,2,2,1,2,2,2,2,2,2,2,2,2
13/09/2013,3,2,2,3,2,2,2,2,3,2,2,2,2,3,2,2
14/09/2013,2,2,3,3,3,2,2,2,3,2,2,2,2,2,2,2
15/09/2013,3,2,2,2,3,3,2,3,3,2,3,3,3,3,3,2
16/09/2013,3,2,2,3,3,3,2,3,3,2,3,2,3,3,3,2
17/09/2013,2,2,2,4,3,2,2,2,3,2,2,2,2,3,2,2
18/09/2013,2,2,2,3,3,2,2,2,2,2,2,2,3,3,2,2
19/09/2013,2,2,2,4,3,2,2,2,2,2,2,2,2,3,2,2
20/09/2013,2,2,2,3,3,2,2,2,2,2,2,2,2,3,2,2
21/09/2013,2,2,2,3,3,2,2,2,2,2,2,3,2,2,2,2
22/09/2013,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2
23/09/2013,2,2,2,4,2,2,2,2,2,2,2,2,2,2,2,2
24/09/2013,3,3,5,5,2,4,2,2,3,3,2,4,3,3,3,3
25/09/2013,3,4,7,9,3,3,3,2,5,3,2,6,3,4,5,4
26/09/2013,3,3,3,3,2,3,2,2,2,2,2,4,3,3,2,2
27/09/2013,3,2,3,3,2,2,2,2,2,3,2,3,2,2,2,3
28/09/2013,3,3,3,3,2,3,2,2,3,3,2,3,3,3,3,3
29/09/2013,3,3,3,2,3,3,3,3,3,2,3,2,2,3,3,3
30/09/2013,3,2,3,3,3,3,2,2,3,3,3,3,3,2,3,3
01/10/2013,3,3,3,4,3,3,2,2,3,3,3,3,3,3,3,3
02/10/2013,3,3,3,3,3,3,3,2,3,2,2,3,3,2,3,3
03/10/2013,3,2,2,3,2,3,3,2,2,2,2,2,2,2,2,3
04/10/2013,2,2,2,3,3,2,2,2,2,2,2,3,2,3,2,2
05/10/2013,2,2,2,2,3,2,2,3,3,2,2,2,5,3,3,2
06/10/2013,2,3,3,3,3,2,2,2,3,2,2,3,2,3,3,2
07/10/2013,2,2,2,3,3,4,2,2,2,2,2,3,2,3,2,2
08/10/2013,2,2,2,3,3,3,2,2,2,2,2,2,2,3,2,2
09/10/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
10/10/2013,3,2,3,3,3,3,3,3,3,2,3,3,3,3,3,3
11/10/2013,3,2,3,3,3,3,3,2,3,2,3,3,3,3,2,3
12/10/2013,3,2,2,3,3,3,3,2,2,2,3,3,2,2,2,3
13/10/2013,3,2,2,2,3,3,3,2,3,2,3,2,2,2,2,3
14/10/2013,3,3,2,3,3,3,2,2,3,3,3,2,2,2,2,2
15/10/2013,3,2,3,3,3,3,3,2,3,2,3,2,2,3,2,2
16/10/2013,3,2,3,4,2,5,3,3,3,2,2,3,3,3,3,2
17/10/2013,3,3,2,4,3,4,3,3,3,2,2,3,3,3,3,3
18/10/2013,3,2,2,3,3,2,3,2,5,2,2,3,2,2,2,3
19/10/2013,3,2,2,3,3,2,3,3,3,2,3,3,3,3,2,2
20/10/2013,2,3,3,3,2,2,2,3,3,2,3,3,3,3,3,2
21/10/2013,3,2,2,3,2,2,2,3,3,2,3,3,3,3,2,2
22/10/2013,3,2,2,3,2,2,2,3,2,2,3,2,3,3,3,2
23/10/2013,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2
24/10/2013,3,2,2,3,3,3,2,2,3,3,3,2,2,2,2,2
25/10/2013,3,3,2,3,2,2,2,3,3,2,3,2,3,3,3,2
26/10/2013,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
27/10/2013,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,2
28/10/2013,3,3,3,3,3,3,2,3,3,2,3,3,3,3,2,2
29/10/2013,3,2,2,3,3,2,2,3,3,2,3,3,3,3,3,2
30/10/2013,3,3,2,3,3,2,2,3,3,4,3,3,3,3,2,2
31/10/2013,3,3,2,3,3,2,2,3,3,2,3,3,3,3,2,2
01/11/2013,3,3,2,3,3,2,2,3,3,2,3,3,3,3,2,2
02/11/2013,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
03/11/2013,3,3,3,3,3,3,3,3,3,4,3,3,3,3,3,3
04/11/2013,3,3,3,3,3,2,2,3,3,5,2,3,3,3,2,3
05/11/2013,3,2,2,4,3,4,2,3,3,2,3,2,3,3,2,3
06/11/2013,3,3,2,3,3,3,3,3,3,2,3,3,3,3,2,2
07/11/2013,3,2,2,3,3,2,2,3,3,2,3,3,3,3,2,2
08/11/2013,3,2,2,4,3,3,2,3,2,2,3,3,3,3,2,2
09/11/2013,3,2,2,3,3,2,2,3,3,3,2,3,3,3,2,2
10/11/2013,2,2,2,3,3,2,2,3,3,2,2,2,3,3,2,3
11/11/2013,4,2,2,3,3,2,2,2,3,2,2,3,3,3,2,2
12/11/2013,3,3,2,4,3,2,2,3,3,2,3,2,2,3,2,3
13/11/2013,3,2,2,3,3,2,2,3,3,2,3,3,3,3,2,2
14/11/2013,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
15/11/2013,3,3,3,4,3,3,2,3,3,3,3,3,3,3,2,3
16/11/2013,3,2,3,3,3,3,2,3,3,2,3,3,3,4,2,3
17/11/2013,2,2,2,3,3,2,2,3,3,3,5,3,2,3,2,2
18/11/2013,3,2,2,3,3,2,2,2,3,2,2,3,2,3,2,2
19/11/2013,3,2,3,3,3,2,2,3,3,3,3,2,3,3,2,2
20/11/2013,3,3,3,3,3,2,2,3,3,3,3,2,3,3,2,3
21/11/2013,4,3,3,4,3,2,3,3,3,3,2,2,3,3,2,3
22/11/2013,4,3,3,4,3,2,2,2,3,4,2,3,2,2,2,3
23/11/2013,4,2,3,3,3,2,2,2,3,3,2,2,3,4,3,2
24/11/2013,3,2,3,2,3,2,2,2,3,9,2,3,3,3,2,3
25/11/2013,4,3,4,5,3,2,2,2,3,4,2,3,3,2,3,3
26/11/2013,3,3,3,4,3,2,2,2,3,2,3,3,3,3,3,3
27/11/2013,3,3,3,4,3,3,3,3,3,2,3,3,3,3,2,3
28/11/2013,3,3,3,4,3,2,2,3,3,2,3,3,3,3,2,3
29/11/2013,3,2,2,3,3,3,2,3,3,3,3,2,3,3,3,3
30/11/2013,3,2,3,3,3,2,2,3,3,2,3,2,3,3,2,2
01/12/2013,3,2,2,3,3,3,2,3,3,2,3,3,3,3,3,2
02/12/2013,2,3,3,3,3,2,2,2,3,2,3,3,2,3,2,3
03/12/2013,2,3,3,3,3,2,2,2,3,2,3,3,3,3,3,3
04/12/2013,3,2,3,3,3,2,2,3,3,2,3,3,3,3,2,3
05/12/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
06/12/2013,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3
07/12/2013,3,2,2,3,3,2,2,3,3,3,3,2,4,4,2,3
08/12/2013,3,2,2,3,3,3,2,3,3,2,3,3,3,3,3,3
09/12/2013,3,2,2,4,3,3,2,3,3,2,3,3,3,3,3,3
10/12/2013,3,2,3,5,3,2,2,3,2,3,3,4,3,3,2,2
11/12/2013,3,3,3,7,3,3,2,2,3,3,3,4,6,4,4,5
12/12/2013,3,4,5,9,2,2,2,2,3,2,2,5,5,3,4,5
13/12/2013,2,2,3,4,3,2,2,3,3,3,3,3,3,3,2,2
14/12/2013,3,3,2,3,3,3,2,3,3,3,3,3,3,3,3,2
15/12/2013,3,3,2,2,3,3,3,3,3,3,3,3,3,3,3,3
16/12/2013,3,2,2,3,3,3,3,3,3,3,3,3,3,3,3,3
17/12/2013,3,3,3,3,3,3,2,3,3,3,3,3,3,3,2,5
18/12/2013,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
19/12/2013,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
20/12/2013,3,3,2,3,3,3,2,3,3,3,3,3,3,3,3,2
21/12/2013,3,3,3,3,3,3,3,3,3,3,3,3,5,3,3,3
22/12/2013,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
23/12/2013,3,3,3,3,3,3,2,3,3,3,3,3,6,3,3,2
24/12/2013,3,3,3,3,3,3,3,3,3,3,3,3,5,3,3,3
25/12/2013,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
26/12/2013,3,2,2,3,3,2,3,3,3,3,3,3,3,3,2,2
27/12/2013,3,3,3,3,3,3,2,3,3,3,3,3,5,3,3,3
28/12/2013,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
29/12/2013,3,2,2,2,3,2,2,3,3,3,3,2,3,3,2,2
30/12/2013,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
31/12/2013,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
01/01/2014,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,2
02/01/2014,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,2
03/01/2014,3,3,3,3,3,3,2,3,3,3,3,3,9,3,3,3
04/01/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
05/01/2014,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,2
06/01/2014,3,3,3,3,3,3,2,3,3,3,3,3,9,3,3,3
07/01/2014,3,3,3,3,3,3,3,3,3,3,3,3,7,3,3,3
08/01/2014,3,2,2,3,3,3,2,3,3,4,3,3,3,3,3,3
09/01/2014,3,3,3,3,2,3,2,3,3,2,3,3,3,3,3,3
10/01/2014,3,2,2,3,3,3,2,3,2,3,3,3,3,3,2,2
11/01/2014,3,2,2,3,3,2,2,3,3,2,3,3,3,3,3,2
12/01/2014,2,2,2,3,2,2,2,2,3,2,2,3,3,3,2,2
13/01/2014,3,2,3,3,2,3,2,3,3,3,3,3,3,4,2,2
14/01/2014,3,3,3,3,2,3,2,3,3,3,2,3,3,3,2,2
15/01/2014,3,3,3,3,3,2,2,3,2,3,3,3,4,3,2,2
16/01/2014,3,3,3,3,2,2,2,3,2,2,3,3,3,3,2,2
17/01/2014,4,3,3,3,2,2,2,3,2,3,2,3,3,3,3,2
18/01/2014,2,2,2,2,2,2,2,3,2,3,2,2,3,3,2,2
19/01/2014,2,2,2,3,2,2,2,3,2,3,2,2,3,3,2,2
20/01/2014,2,4,4,6,2,3,2,2,3,2,2,3,2,2,3,5
21/01/2014,3,3,3,4,3,3,2,2,2,3,2,2,2,3,2,5
22/01/2014,3,2,2,4,2,2,2,3,2,3,3,2,3,3,2,3
23/01/2014,3,3,2,3,3,2,2,3,3,3,3,3,3,3,3,3
24/01/2014,3,2,2,3,3,3,3,2,3,3,2,3,3,3,2,3
25/01/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
26/01/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
27/01/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
28/01/2014,3,2,3,3,3,2,3,3,2,3,3,3,3,3,3,2
29/01/2014,3,2,2,3,2,3,3,2,2,2,2,3,2,3,2,2
30/01/2014,3,3,3,3,3,3,2,2,3,2,2,3,3,3,3,4
31/01/2014,3,2,2,3,2,2,2,3,2,3,2,3,3,4,2,2
01/02/2014,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,2
02/02/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2
03/02/2014,3,2,2,2,3,2,2,3,2,3,3,3,3,3,2,2
04/02/2014,3,3,3,3,2,2,2,3,2,2,2,3,3,4,3,2
05/02/2014,3,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3
06/02/2014,3,3,3,3,3,3,2,3,3,2,3,3,3,5,3,3
07/02/2014,3,3,3,3,3,2,2,3,3,3,2,3,3,4,3,3
08/02/2014,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
09/02/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
10/02/2014,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
11/02/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2
12/02/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
13/02/2014,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
14/02/2014,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
15/02/2014,2,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
16/02/2014,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
17/02/2014,3,2,2,2,3,2,3,3,3,3,2,3,3,3,2,2
18/02/2014,4,2,2,3,3,3,2,3,2,2,3,2,3,3,2,2
19/02/2014,3,2,2,3,3,2,2,3,2,2,2,3,3,3,2,2
20/02/2014,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
21/02/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2
22/02/2014,3,3,3,3,3,3,2,3,3,3,3,3,5,3,3,3
23/02/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
24/02/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
25/02/2014,3,3,3,3,3,3,2,3,3,3,3,3,5,4,3,3
26/02/2014,3,3,3,4,3,3,2,3,3,3,3,3,3,4,3,2
27/02/2014,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
28/02/2014,3,3,3,3,3,4,2,3,3,3,3,3,3,3,2,3
01/03/2014,3,3,3,3,3,2,2,3,3,3,3,3,3,3,2,3
02/03/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
03/03/2014,3,3,3,3,4,2,2,3,3,3,3,3,3,4,3,4
04/03/2014,3,2,2,4,3,3,2,3,3,3,3,3,3,3,3,3
05/03/2014,3,3,3,4,3,4,2,3,3,2,3,2,3,3,3,3
06/03/2014,3,3,3,3,3,3,2,3,3,2,3,3,3,3,2,2
07/03/2014,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
08/03/2014,3,3,3,3,3,3,3,3,3,2,3,4,3,3,3,3
09/03/2014,3,4,4,5,3,3,3,3,4,2,3,6,4,3,4,5
10/03/2014,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
11/03/2014,3,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3
12/03/2014,3,4,3,5,3,2,2,2,4,4,3,6,5,8,3,4
13/03/2014,3,7,8,9,3,7,2,3,5,3,3,9,8,10,8,7
14/03/2014,3,6,5,10,3,3,2,2,4,3,3,9,5,6,6,5
15/03/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
16/03/2014,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3,3
17/03/2014,3,3,3,3,3,3,2,3,3,3,3,2,3,3,3,3
18/03/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
19/03/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
20/03/2014,3,3,3,3,4,3,3,3,3,3,3,3,4,3,3,3
21/03/2014,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
22/03/2014,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3
23/03/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
24/03/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
25/03/2014,3,3,3,3,3,2,3,3,3,3,2,3,3,3,3,3
26/03/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/03/2014,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
28/03/2014,4,4,5,6,3,3,3,3,3,3,3,6,4,3,4,6
29/03/2014,4,8,6,7,3,6,3,3,8,3,3,6,4,4,6,9
30/03/2014,5,10,4,5,3,9,3,3,8,5,3,5,3,3,7,10
31/03/2014,4,10,3,3,4,8,3,3,8,5,3,3,3,3,6,10
01/04/2014,4,4,4,4,4,3,3,3,3,3,3,5,3,3,3,5
02/04/2014,3,5,8,8,3,3,3,3,4,2,3,9,3,3,6,6
03/04/2014,3,8,6,8,3,8,3,2,7,5,3,7,8,7,8,9
04/04/2014,4,3,4,4,3,3,3,3,3,3,3,3,3,3,3,4
05/04/2014,3,2,3,3,3,2,2,3,3,3,3,3,3,3,3,3
06/04/2014,3,2,2,2,4,3,3,3,3,3,3,2,3,2,2,3
07/04/2014,3,3,2,3,4,3,3,3,3,3,3,3,3,3,3,3
08/04/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/04/2014,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
10/04/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/04/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/04/2014,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
13/04/2014,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
14/04/2014,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
15/04/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
16/04/2014,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
17/04/2014,3,3,3,3,4,4,3,3,3,3,3,3,3,3,3,3
18/04/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
19/04/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
20/04/2014,4,3,5,5,4,3,3,3,4,3,4,6,5,3,3,4
21/04/2014,4,4,4,4,4,4,3,3,3,3,4,5,3,3,3,4
22/04/2014,4,3,3,3,4,4,3,3,3,3,4,3,3,3,3,4
23/04/2014,3,3,4,3,4,3,3,3,3,3,3,4,3,3,3,3
24/04/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,4
25/04/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/04/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/04/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
28/04/2014,3,3,4,3,4,3,3,3,3,3,3,3,3,3,3,3
29/04/2014,3,3,3,4,3,3,3,3,4,3,4,3,3,3,3,6
30/04/2014,3,3,4,3,3,4,3,3,3,3,3,3,3,4,4,4
01/05/2014,4,3,4,4,3,4,3,3,3,3,3,3,3,3,3,4
02/05/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/05/2014,3,4,4,3,3,3,2,3,3,3,3,4,3,4,3,3
04/05/2014,3,4,4,4,3,3,2,3,3,2,3,4,4,4,4,3
05/05/2014,3,4,4,4,4,4,2,3,3,3,3,5,4,4,4,4
06/05/2014,3,4,4,3,3,3,3,3,3,3,3,3,3,3,3,3
07/05/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
08/05/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
09/05/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
10/05/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/05/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/05/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/05/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
14/05/2014,3,3,3,4,3,3,2,3,3,2,3,3,3,3,3,3
15/05/2014,3,3,3,3,3,3,2,3,3,2,3,4,3,3,3,3
16/05/2014,3,3,3,4,3,3,2,3,3,3,3,4,3,4,3,3
17/05/2014,4,4,3,3,3,4,2,4,4,3,4,4,4,4,4,4
18/05/2014,4,5,5,5,3,4,3,4,4,3,4,6,5,4,5,5
19/05/2014,4,5,5,4,4,5,3,4,4,3,5,6,3,4,4,5
20/05/2014,3,4,4,4,4,4,3,3,4,3,5,5,4,4,4,4
21/05/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4
22/05/2014,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,4
23/05/2014,3,3,3,3,3,3,2,3,3,2,3,4,3,3,3,3
24/05/2014,3,3,3,3,3,3,3,3,3,2,3,3,3,4,3,3
25/05/2014,3,3,3,3,3,3,3,3,3,2,4,3,3,3,3,3
26/05/2014,3,3,4,2,3,3,3,3,3,3,3,3,3,3,3,3
27/05/2014,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
28/05/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
29/05/2014,3,2,3,3,3,3,3,2,3,3,3,3,2,3,2,3
30/05/2014,3,3,3,3,3,3,3,2,3,3,3,3,2,2,3,3
31/05/2014,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3
01/06/2014,3,4,4,4,3,3,3,3,3,2,3,4,3,3,4,3
02/06/2014,3,3,3,4,2,2,2,2,3,2,3,3,3,3,3,3
03/06/2014,3,3,3,3,3,2,2,2,3,3,3,3,3,3,2,2
04/06/2014,3,2,3,3,3,2,3,3,3,3,3,3,2,3,2,3
05/06/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
06/06/2014,3,3,4,4,3,3,2,3,3,3,3,4,3,4,3,3
07/06/2014,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3
08/06/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/06/2014,3,3,3,4,3,3,3,3,3,2,3,3,3,3,3,3
10/06/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/06/2014,3,3,3,4,3,3,2,2,3,3,3,3,3,3,3,3
12/06/2014,2,4,4,4,2,3,2,2,3,3,3,4,3,4,3,3
13/06/2014,2,3,4,4,2,2,2,2,2,3,3,5,2,4,3,2
14/06/2014,3,2,3,3,2,2,2,2,2,2,2,3,3,3,3,2
15/06/2014,2,2,3,3,3,2,2,2,2,2,2,3,3,2,2,2
16/06/2014,4,3,3,3,2,3,2,3,3,3,3,2,3,3,3,3
17/06/2014,2,3,3,3,2,2,2,2,2,2,2,3,3,3,2,2
18/06/2014,2,2,2,3,2,2,2,2,2,2,2,3,2,2,3,2
19/06/2014,2,2,2,3,2,2,2,2,2,2,3,3,2,2,2,2
20/06/2014,2,3,3,3,2,2,2,2,3,2,3,3,3,3,3,3
21/06/2014,2,3,3,3,2,2,2,3,3,2,3,3,3,3,3,3
22/06/2014,3,3,3,3,2,2,2,3,3,2,3,4,3,4,3,3
23/06/2014,2,3,3,3,2,2,2,3,3,2,2,3,3,4,3,3
24/06/2014,2,3,3,4,2,2,2,2,2,3,3,4,3,3,3,3
25/06/2014,2,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/06/2014,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
27/06/2014,3,3,3,3,3,3,3,3,3,2,3,3,3,3,2,3
28/06/2014,3,3,3,3,3,3,2,2,3,3,3,2,2,2,2,3
29/06/2014,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
30/06/2014,3,3,3,3,2,3,2,3,3,3,3,3,3,3,3,3
01/07/2014,3,3,3,3,2,3,2,3,3,3,3,3,3,4,3,3
02/07/2014,3,4,3,3,3,4,2,4,4,3,3,3,3,3,4,4
03/07/2014,3,3,4,4,3,4,2,3,4,2,3,3,3,3,4,3
04/07/2014,2,3,4,3,3,2,2,2,2,2,2,5,3,3,2,2
05/07/2014,3,3,3,2,2,2,2,2,3,2,2,3,2,2,3,3
06/07/2014,2,3,3,3,2,3,2,2,3,2,2,3,2,2,3,3
07/07/2014,3,3,2,3,2,2,2,2,2,2,2,3,2,3,3,3
08/07/2014,3,3,3,3,3,3,3,2,3,3,2,3,2,2,2,3
09/07/2014,3,3,3,3,3,3,2,3,3,2,3,3,2,3,3,3
10/07/2014,3,3,3,3,3,3,3,2,3,2,3,3,2,3,3,3
11/07/2014,3,3,3,3,2,4,3,3,3,2,3,3,2,3,3,3
12/07/2014,2,4,3,4,2,4,2,3,3,2,2,3,2,3,3,3
13/07/2014,2,3,3,2,2,2,2,2,2,2,2,3,2,2,2,2
14/07/2014,3,3,3,4,2,2,2,2,2,2,2,3,2,3,2,2
15/07/2014,2,3,3,3,2,2,2,2,2,2,2,3,3,3,3,2
16/07/2014,2,3,3,4,2,2,2,2,2,2,2,4,2,2,2,2
17/07/2014,3,3,3,3,2,3,2,3,3,2,2,3,3,3,3,3
18/07/2014,2,6,7,4,3,3,2,3,3,3,2,5,3,3,4,4
19/07/2014,3,4,6,4,3,6,2,3,4,3,3,4,3,2,3,4
20/07/2014,3,4,5,5,3,3,3,3,3,2,3,3,2,2,3,3
21/07/2014,3,3,4,4,3,3,3,2,2,2,3,3,2,3,3,3
22/07/2014,3,3,3,3,2,3,2,3,3,2,3,3,3,3,3,3
23/07/2014,3,4,4,4,3,3,2,4,4,3,3,4,4,4,4,3
24/07/2014,3,4,4,4,3,4,3,4,4,3,3,5,4,5,4,4
25/07/2014,5,4,3,3,3,4,3,5,3,3,3,4,4,4,4,3
26/07/2014,3,4,4,5,3,4,3,4,4,2,4,4,4,4,4,3
27/07/2014,2,3,3,3,3,3,2,4,3,2,3,3,4,4,3,3
28/07/2014,3,3,3,3,3,2,2,3,3,2,2,3,3,3,3,3
29/07/2014,2,3,3,3,3,2,2,3,3,2,2,3,3,3,3,2
30/07/2014,2,3,3,4,2,2,2,3,3,2,2,3,3,3,3,2
31/07/2014,2,3,3,8,2,3,2,3,2,2,2,3,2,2,2,2
01/08/2014,3,3,3,4,2,2,2,3,2,2,2,3,3,2,3,2
02/08/2014,2,3,4,3,3,3,2,3,3,2,3,3,3,3,3,3
03/08/2014,2,3,3,3,3,3,3,3,3,2,3,3,3,2,3,3
04/08/2014,2,3,3,6,2,2,2,3,2,2,2,3,2,3,3,3
05/08/2014,3,3,3,3,2,3,2,3,2,2,3,3,2,2,2,3
06/08/2014,2,3,3,4,3,2,2,3,3,3,3,3,2,2,3,3
07/08/2014,2,3,3,4,2,3,2,3,3,3,2,3,3,3,3,3
08/08/2014,3,3,3,3,2,2,2,3,3,3,3,3,3,3,3,3
09/08/2014,2,3,3,3,2,2,2,3,3,2,2,3,3,2,3,3
10/08/2014,2,3,3,2,3,2,3,3,3,2,2,3,3,3,3,3
11/08/2014,2,3,3,3,3,2,3,3,3,2,2,3,3,3,3,3
12/08/2014,2,3,3,3,3,2,2,3,3,2,2,3,3,3,3,3
13/08/2014,3,3,3,3,3,2,2,3,3,2,3,3,2,3,2,3
14/08/2014,3,3,3,3,3,2,2,3,3,3,2,3,2,3,3,2
15/08/2014,2,3,3,2,3,3,2,3,3,2,2,2,3,3,3,2
16/08/2014,2,3,3,3,3,3,2,3,3,2,2,3,3,3,3,3
17/08/2014,2,3,3,3,3,2,2,3,3,2,2,3,3,3,3,2
18/08/2014,2,3,3,3,3,2,2,3,3,2,2,2,2,3,3,2
19/08/2014,2,3,3,3,3,2,2,2,3,2,2,3,2,3,3,2
20/08/2014,2,2,3,2,3,2,2,2,3,3,3,2,3,2,2,3
21/08/2014,2,3,3,3,3,2,2,3,3,2,2,3,2,3,2,2
22/08/2014,2,2,3,3,3,2,2,3,3,3,3,3,3,3,3,2
23/08/2014,2,3,3,3,3,2,2,3,5,2,3,3,3,3,3,3
24/08/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
25/08/2014,3,2,3,3,3,3,3,3,3,2,3,3,3,2,2,3
26/08/2014,3,3,3,2,3,3,3,3,3,3,3,3,3,2,3,3
27/08/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,2,3,3
28/08/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
29/08/2014,3,3,3,3,2,3,2,2,2,3,3,3,3,2,2,2
30/08/2014,3,2,2,3,3,3,2,2,2,2,3,3,2,3,2,3
31/08/2014,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
01/09/2014,2,2,2,3,3,2,2,3,3,3,2,2,3,2,3,2
02/09/2014,2,3,3,3,3,2,2,3,3,2,2,3,3,2,3,2
03/09/2014,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
04/09/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
05/09/2014,2,3,4,5,3,5,3,3,3,3,3,4,3,3,5,3
06/09/2014,2,3,6,6,3,2,2,3,2,2,2,5,3,3,3,3
07/09/2014,2,3,3,3,3,2,2,3,3,2,3,5,3,3,3,3
08/09/2014,2,2,3,3,2,2,2,3,2,3,2,3,3,3,3,3
09/09/2014,2,3,3,3,2,2,2,3,3,2,2,3,3,3,3,3
10/09/2014,3,3,3,3,2,3,2,4,3,3,3,3,3,3,4,3
11/09/2014,3,3,3,4,3,3,3,3,3,5,3,3,3,2,3,3
12/09/2014,6,3,3,4,3,3,4,3,4,5,3,3,3,3,3,3
13/09/2014,5,3,3,3,3,3,3,3,7,4,3,3,3,3,3,3
14/09/2014,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
15/09/2014,3,3,3,3,3,3,2,2,3,3,3,3,3,3,3,2
16/09/2014,3,3,5,5,2,3,2,3,3,3,3,5,3,4,3,3
17/09/2014,3,3,5,5,3,3,3,3,3,3,3,5,3,3,3,3
18/09/2014,3,4,6,6,3,5,3,3,4,3,3,6,4,4,4,4
19/09/2014,3,4,5,5,3,4,3,3,5,4,3,6,3,2,4,4
20/09/2014,3,3,3,3,3,3,2,3,3,3,3,4,4,3,4,3
21/09/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
22/09/2014,2,3,3,5,3,3,3,3,3,3,3,3,3,3,3,3
23/09/2014,2,3,4,7,3,2,2,3,3,3,2,4,3,3,3,3
24/09/2014,2,2,2,3,3,2,2,3,3,3,2,2,3,3,3,2
25/09/2014,2,2,2,4,3,2,2,2,3,2,2,3,2,3,2,2
26/09/2014,2,2,2,3,3,2,2,2,2,3,2,2,2,3,3,3
27/09/2014,3,2,2,3,3,2,2,2,2,2,3,3,2,2,2,3
28/09/2014,2,3,3,3,3,2,2,2,2,2,2,3,2,2,3,3
29/09/2014,2,3,3,4,2,3,2,2,3,2,2,3,2,3,3,5
30/09/2014,3,3,3,4,2,3,2,3,2,3,3,3,3,3,3,3
01/10/2014,2,2,2,3,3,2,2,2,2,3,2,3,2,2,2,2
02/10/2014,3,2,2,3,3,2,2,2,2,3,3,2,3,2,2,3
03/10/2014,3,2,2,3,3,2,2,2,2,3,3,3,3,2,2,2
04/10/2014,2,2,3,2,3,2,2,2,3,2,3,2,2,2,2,3
05/10/2014,2,2,3,3,2,2,2,2,2,2,2,3,2,3,2,2
06/10/2014,2,2,3,3,3,2,2,3,3,3,2,3,3,3,2,3
07/10/2014,2,2,2,3,2,2,2,2,3,3,3,3,2,3,2,2
08/10/2014,3,3,3,3,2,2,2,3,2,3,2,3,3,3,2,2
09/10/2014,3,3,3,3,2,2,2,3,2,3,2,3,3,3,2,3
10/10/2014,3,3,2,3,2,2,2,3,2,3,2,3,3,3,3,3
11/10/2014,2,2,2,3,2,2,2,3,2,2,2,3,3,3,2,2
12/10/2014,2,2,3,2,3,2,2,3,3,2,2,3,3,2,2,3
13/10/2014,2,3,3,3,3,2,2,2,2,2,3,3,2,2,2,3
14/10/2014,3,3,3,3,3,3,2,2,3,2,3,2,2,2,3,3
15/10/2014,2,2,3,3,3,2,2,2,2,2,2,2,3,3,2,3
16/10/2014,3,2,2,4,3,2,2,2,2,3,2,3,4,3,2,3
17/10/2014,3,3,2,3,3,2,2,2,2,3,2,3,3,3,2,2
18/10/2014,3,3,2,3,3,2,2,2,2,2,3,2,3,3,2,2
19/10/2014,3,3,3,3,3,2,2,3,3,2,3,3,4,3,3,3
20/10/2014,2,2,2,3,3,2,2,2,2,2,2,3,3,2,2,2
21/10/2014,3,3,2,2,3,2,2,3,3,3,3,3,3,3,2,3
22/10/2014,2,3,2,3,3,2,3,3,3,3,3,2,3,3,3,3
23/10/2014,2,2,2,3,3,2,2,3,2,3,2,3,3,3,3,3
24/10/2014,2,2,2,3,3,2,2,2,3,3,3,2,3,3,2,3
25/10/2014,3,3,2,3,3,2,2,3,3,3,3,3,3,3,3,3
26/10/2014,3,3,3,3,3,3,3,3,3,3,3,3,6,3,3,3
27/10/2014,2,3,3,3,3,2,2,3,3,2,3,3,2,3,2,3
28/10/2014,3,2,2,3,3,2,3,3,3,3,3,2,4,3,2,3
29/10/2014,3,3,3,3,3,2,2,3,3,3,2,3,3,2,3,3
30/10/2014,3,2,3,4,2,2,2,2,2,3,3,3,3,3,3,3
31/10/2014,3,3,2,3,3,3,2,2,3,3,3,3,3,3,3,3
01/11/2014,3,3,3,3,3,2,2,3,3,2,3,3,5,3,3,3
02/11/2014,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
03/11/2014,2,3,2,3,3,2,2,3,3,3,3,3,4,3,3,3
04/11/2014,2,3,2,4,3,2,2,2,3,2,2,2,4,3,2,3
05/11/2014,3,7,3,3,3,7,3,3,10,3,3,3,8,8,10,8
06/11/2014,2,6,3,3,3,3,2,2,6,2,2,3,4,3,9,10
07/11/2014,3,3,3,3,3,2,2,3,3,3,3,3,3,3,2,3
08/11/2014,3,3,3,3,3,2,2,3,3,3,2,3,3,3,3,3
09/11/2014,3,5,3,3,2,2,2,2,3,3,2,3,3,2,3,3
10/11/2014,3,3,2,3,2,3,3,2,3,3,2,3,4,3,2,3
11/11/2014,3,2,2,3,2,2,2,2,2,2,2,2,3,3,2,2
12/11/2014,3,2,2,3,2,2,2,2,2,3,2,3,3,3,2,3
13/11/2014,3,2,2,3,3,2,2,3,2,3,2,3,3,3,2,2
14/11/2014,4,2,2,3,3,2,3,3,3,3,2,3,3,3,2,2
15/11/2014,3,2,2,3,3,3,2,2,3,3,2,3,3,3,2,3
16/11/2014,3,2,3,2,2,3,2,2,3,3,7,2,2,2,2,3
17/11/2014,3,2,2,3,2,2,1,2,2,2,2,3,4,2,2,3
18/11/2014,3,3,2,3,2,2,2,2,2,2,2,2,3,3,2,3
19/11/2014,3,3,3,4,2,2,2,2,3,3,2,4,3,3,3,3
20/11/2014,3,5,4,4,2,3,2,2,5,4,2,4,3,3,5,4
21/11/2014,3,3,3,4,3,3,1,2,3,3,2,3,3,3,3,3
22/11/2014,3,3,3,3,3,3,2,2,2,3,2,2,3,3,3,3
23/11/2014,3,3,3,2,3,2,2,2,2,3,2,2,2,3,2,3
24/11/2014,3,3,2,4,3,2,2,2,3,3,3,3,4,3,5,3
25/11/2014,3,3,2,3,3,3,2,3,3,3,2,2,5,3,4,3
26/11/2014,3,3,3,3,2,3,3,2,3,7,2,3,3,3,2,3
27/11/2014,3,2,2,3,2,2,2,2,3,4,2,3,3,2,2,3
28/11/2014,3,3,3,3,1,2,2,2,3,2,2,2,3,2,3,3
29/11/2014,3,3,4,4,1,3,3,1,3,3,2,3,3,3,3,4
30/11/2014,2,3,3,3,3,2,2,2,2,3,2,2,3,3,2,2
01/12/2014,3,3,3,3,3,3,2,2,3,3,2,2,3,2,3,6
02/12/2014,3,2,3,4,3,4,3,3,3,3,3,2,3,3,3,3
03/12/2014,4,3,3,3,3,2,2,3,4,3,2,3,5,3,3,3
04/12/2014,3,3,3,3,3,4,2,2,3,3,2,4,4,3,3,3
05/12/2014,3,2,2,3,3,2,3,3,3,3,3,2,4,3,2,3
06/12/2014,3,2,2,4,3,2,2,3,3,3,2,3,3,3,3,3
07/12/2014,3,4,2,3,3,3,3,3,3,3,3,3,3,3,3,3
08/12/2014,3,2,2,4,3,2,2,3,3,3,3,2,4,3,2,3
09/12/2014,3,3,2,4,3,2,2,3,3,3,3,3,4,3,2,3
10/12/2014,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
11/12/2014,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
12/12/2014,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
13/12/2014,3,2,2,4,3,2,2,3,3,2,3,3,4,3,2,3
14/12/2014,3,3,2,2,3,2,3,3,3,3,3,2,3,3,3,3
15/12/2014,3,3,2,4,3,3,3,3,3,3,3,3,4,3,3,3
16/12/2014,3,2,2,4,3,3,3,3,3,3,3,2,6,3,2,3
17/12/2014,3,2,2,4,3,2,3,3,3,3,3,3,3,3,2,3
18/12/2014,3,2,2,3,3,2,2,3,3,3,3,3,3,3,2,3
19/12/2014,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
20/12/2014,3,3,3,5,3,4,3,3,3,3,3,3,3,3,3,3
21/12/2014,3,3,3,3,3,5,2,3,3,3,3,3,3,3,3,3
22/12/2014,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
23/12/2014,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
24/12/2014,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
25/12/2014,3,2,2,3,2,2,3,3,3,3,3,2,2,3,3,3
26/12/2014,2,2,2,2,2,2,2,2,3,3,2,3,3,3,2,3
27/12/2014,3,2,3,2,2,2,2,3,3,3,2,3,3,3,2,3
28/12/2014,3,2,3,3,2,3,2,2,3,5,2,3,3,3,3,3
29/12/2014,4,3,2,3,2,4,2,2,7,4,2,3,3,6,3,3
30/12/2014,3,3,3,4,2,2,3,3,4,3,2,10,4,4,3,3
31/12/2014,3,2,2,3,3,2,2,3,2,3,3,4,3,3,2,3

01/01/2015,3,3,2,2,3,3,3,3,3,3,3,3,3,3,3,3
02/01/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/01/2015,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
04/01/2015,3,2,2,3,3,2,2,3,3,2,2,3,2,3,2,3
05/01/2015,2,2,2,3,3,2,2,3,3,3,3,2,4,4,2,3
06/01/2015,3,2,2,2,3,2,3,3,3,3,3,3,4,3,2,3
07/01/2015,3,3,2,3,3,2,2,3,3,3,3,3,4,3,3,3
08/01/2015,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
09/01/2015,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
10/01/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/01/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/01/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/01/2015,3,3,3,3,3,2,3,3,3,3,3,3,4,3,3,3
14/01/2015,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
15/01/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
16/01/2015,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
17/01/2015,3,2,2,3,3,2,2,3,3,3,3,2,3,3,2,3
18/01/2015,3,2,2,3,3,2,3,3,3,3,3,2,3,3,2,3
19/01/2015,3,2,2,3,3,2,3,3,3,3,3,2,4,3,3,3
20/01/2015,3,3,3,3,3,2,3,3,3,4,2,3,4,3,3,3
21/01/2015,3,3,3,3,3,2,3,2,3,5,2,3,4,3,2,3
22/01/2015,3,4,4,4,3,2,3,2,5,4,2,4,3,3,5,5
23/01/2015,3,4,4,5,3,2,3,2,3,3,3,4,4,3,4,4
24/01/2015,3,3,2,2,3,3,3,3,3,3,3,3,4,3,3,3
25/01/2015,3,3,2,3,3,3,2,3,3,3,3,3,3,3,3,3
26/01/2015,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
27/01/2015,3,2,2,3,3,3,3,3,3,3,3,2,4,3,3,3
28/01/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
29/01/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/01/2015,3,3,2,3,3,2,3,3,3,3,3,3,4,3,3,3
31/01/2015,3,3,3,2,3,3,3,3,3,3,3,2,3,3,3,3
01/02/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/02/2015,3,2,3,3,3,3,3,3,3,6,3,3,4,3,3,3
03/02/2015,3,2,3,3,3,2,3,3,3,3,3,2,4,3,2,3
04/02/2015,3,2,3,4,3,2,2,3,3,3,3,2,4,3,2,3
05/02/2015,5,2,3,4,3,2,2,3,3,3,3,2,4,3,2,3
06/02/2015,3,3,2,2,3,2,3,2,3,3,2,3,2,2,2,3
07/02/2015,3,3,3,3,3,2,2,2,3,3,2,3,3,3,3,3
08/02/2015,3,2,3,3,3,2,2,2,3,3,3,3,3,3,3,3
09/02/2015,3,2,3,3,3,3,4,2,3,3,3,3,5,4,3,3
10/02/2015,3,3,3,3,3,2,3,2,3,3,3,3,3,3,3,3
11/02/2015,3,3,3,3,3,4,2,2,4,3,2,3,3,3,3,4
12/02/2015,3,3,5,5,3,3,2,2,4,3,2,3,4,3,4,5
13/02/2015,3,3,3,3,3,4,3,3,3,3,2,3,4,3,3,3
14/02/2015,3,2,3,3,2,3,4,3,3,3,2,3,3,3,2,4
15/02/2015,3,5,5,3,3,5,4,2,4,2,2,3,2,3,4,6
16/02/2015,3,2,3,3,3,2,2,2,3,3,3,2,3,3,2,3
17/02/2015,3,3,2,3,3,2,2,3,3,3,3,3,5,3,3,3
18/02/2015,3,3,2,6,3,3,1,3,3,3,3,3,6,3,3,3
19/02/2015,3,3,3,2,3,3,2,3,3,3,3,3,6,3,3,3
20/02/2015,3,2,3,3,3,3,2,3,3,3,3,3,4,3,3,3
21/02/2015,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,4
22/02/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
23/02/2015,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3,4
24/02/2015,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,4
25/02/2015,3,3,3,3,3,3,4,3,3,3,3,3,4,3,3,3
26/02/2015,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
27/02/2015,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
28/02/2015,3,3,3,3,3,3,1,3,3,3,3,3,4,3,3,2
01/03/2015,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3,3
02/03/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
03/03/2015,3,3,3,4,3,3,2,3,3,3,3,3,5,3,3,3
04/03/2015,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
05/03/2015,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
06/03/2015,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
07/03/2015,3,3,3,3,3,3,1,3,3,3,3,3,5,3,3,3
08/03/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
09/03/2015,3,2,3,3,3,3,2,3,3,3,3,3,3,3,3,3
10/03/2015,3,3,3,3,3,3,2,3,3,3,3,3,5,3,3,3
11/03/2015,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
12/03/2015,3,3,3,3,3,3,3,2,4,3,2,3,5,4,4,4
13/03/2015,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,4
14/03/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/03/2015,3,3,3,3,3,3,3,3,3,3,3,3,2,3,3,3
16/03/2015,3,3,5,4,3,3,3,2,3,3,3,4,3,3,3,5
17/03/2015,4,7,10,10,3,6,6,2,6,6,2,9,4,5,7,7
18/03/2015,5,6,7,7,3,6,4,2,7,6,3,6,6,8,6,6
19/03/2015,4,6,6,4,3,6,3,3,5,7,3,4,8,8,7,7
20/03/2015,3,5,5,4,3,3,3,3,3,3,3,4,6,8,6,4
21/03/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
22/03/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
23/03/2015,3,2,3,3,3,3,3,3,3,3,3,3,4,3,2,3
24/03/2015,3,3,3,4,3,2,2,3,3,3,3,3,4,3,3,3
25/03/2015,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
26/03/2015,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
27/03/2015,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
28/03/2015,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
29/03/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/03/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
31/03/2015,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
01/04/2015,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
02/04/2015,3,3,3,3,3,3,3,3,3,4,3,3,3,3,3,3
03/04/2015,2,2,3,3,3,2,2,3,3,3,2,2,3,3,3,3
04/04/2015,3,3,3,2,3,2,2,3,3,3,3,3,3,3,3,3
05/04/2015,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
06/04/2015,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
07/04/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
08/04/2015,4,3,4,4,4,2,2,3,3,3,3,3,4,4,4,3
09/04/2015,4,4,4,5,5,4,3,4,5,5,4,5,4,5,5,4
10/04/2015,5,5,7,6,4,6,4,4,6,5,5,5,5,4,5,8
11/04/2015,4,3,3,3,4,3,3,4,4,4,4,3,4,4,3,3
12/04/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/04/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
14/04/2015,3,3,3,3,3,3,2,3,3,3,3,3,4,4,3,3
15/04/2015,3,3,4,4,3,3,3,3,3,3,3,4,3,4,3,3
16/04/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/04/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
18/04/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3
19/04/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
20/04/2015,3,3,4,3,3,3,3,3,3,3,3,4,3,5,3,3
21/04/2015,3,3,4,3,4,3,3,3,3,4,4,4,4,4,3,3
22/04/2015,3,3,3,3,3,3,3,3,3,4,3,3,3,4,3,4
23/04/2015,4,3,4,3,3,3,2,3,4,4,4,3,3,4,3,4
24/04/2015,3,3,4,4,4,3,3,3,3,3,3,3,5,3,3,4
25/04/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/04/2015,2,3,3,3,3,2,2,3,2,2,2,3,3,3,3,2
27/04/2015,2,2,3,3,3,3,2,3,3,3,3,2,3,3,2,2
28/04/2015,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
29/04/2015,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
30/04/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
01/05/2015,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
02/05/2015,3,3,3,3,3,3,3,2,3,3,3,3,2,3,3,3
03/05/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
04/05/2015,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
05/05/2015,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
06/05/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
07/05/2015,3,3,3,4,3,3,3,3,3,3,3,3,4,3,3,3
08/05/2015,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
09/05/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
10/05/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/05/2015,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
12/05/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3
13/05/2015,3,3,3,3,3,3,3,3,3,3,3,4,3,4,3,3
14/05/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/05/2015,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
16/05/2015,3,3,4,3,3,3,3,3,3,3,3,3,3,4,3,3
17/05/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
18/05/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
19/05/2015,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
20/05/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
21/05/2015,3,3,3,4,3,3,2,3,3,3,3,5,3,3,3,3
22/05/2015,3,2,3,6,3,3,3,3,3,3,3,3,3,3,3,3
23/05/2015,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
24/05/2015,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2,3
25/05/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
26/05/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/05/2015,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
28/05/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
29/05/2015,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,2
30/05/2015,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,2
31/05/2015,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,2
01/06/2015,3,3,3,3,3,3,2,3,3,3,3,3,5,3,3,3
02/06/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/06/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
04/06/2015,3,4,4,3,3,3,2,3,3,3,3,4,3,3,3,4
05/06/2015,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
06/06/2015,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
07/06/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
08/06/2015,3,3,3,3,3,2,2,3,4,3,3,3,3,3,3,3
09/06/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
10/06/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,4,3,3
11/06/2015,4,5,5,5,3,3,3,5,4,4,4,5,5,5,5,3
12/06/2015,4,3,6,5,3,3,3,4,4,3,4,4,5,5,4,5
13/06/2015,3,3,5,3,3,3,3,4,4,3,3,4,3,4,3,4
14/06/2015,3,3,4,3,3,3,2,3,3,3,2,3,3,3,3,3
15/06/2015,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
16/06/2015,3,3,4,4,3,3,2,3,3,2,3,3,3,3,3,3
17/06/2015,2,2,3,4,3,3,2,2,3,3,3,3,3,3,2,3
18/06/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
19/06/2015,2,3,3,3,3,2,2,3,3,3,2,3,3,3,3,3
20/06/2015,2,2,2,3,2,2,2,3,3,2,2,2,2,3,2,2
21/06/2015,2,2,3,3,3,2,2,2,3,2,2,3,3,3,2,2
22/06/2015,3,2,2,3,3,2,2,2,2,2,2,2,3,3,2,3
23/06/2015,2,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
24/06/2015,2,3,3,5,2,2,2,3,2,2,2,3,3,3,3,3
25/06/2015,3,3,3,4,2,2,2,3,2,2,2,3,3,3,3,2
26/06/2015,2,3,4,4,3,2,2,2,2,2,2,4,2,3,3,2
27/06/2015,2,3,3,3,3,2,2,2,3,2,3,3,2,3,3,3
28/06/2015,2,2,3,2,2,2,2,2,3,2,2,3,3,2,2,2
29/06/2015,2,3,3,3,2,2,2,2,3,2,2,3,3,3,3,3
30/06/2015,2,5,5,5,2,4,4,3,3,3,2,5,4,5,4,4
01/07/2015,5,7,9,7,4,5,4,4,6,4,5,7,5,5,6,7
02/07/2015,3,6,8,6,4,3,3,3,4,3,5,5,3,3,5,7
03/07/2015,3,3,4,3,3,3,2,3,3,3,3,4,3,4,3,3
04/07/2015,3,3,4,3,3,3,2,3,3,2,3,4,3,3,3,3
05/07/2015,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
06/07/2015,2,2,3,3,3,2,2,2,2,2,2,3,2,3,3,2
07/07/2015,3,3,3,3,3,3,2,2,2,2,3,3,4,3,3,2
08/07/2015,2,3,2,3,3,2,2,3,3,2,2,3,3,3,3,2
09/07/2015,2,3,3,4,2,2,2,3,3,2,2,3,3,3,3,3
10/07/2015,3,4,5,5,2,3,3,3,3,2,3,4,3,4,4,3
11/07/2015,3,4,4,3,3,3,3,3,3,2,3,3,5,3,4,3
12/07/2015,2,3,3,2,3,2,2,3,2,2,2,2,2,2,3,3
13/07/2015,2,2,3,3,2,2,2,2,2,2,2,2,3,3,3,2
14/07/2015,2,2,3,3,2,2,2,2,2,2,2,2,3,2,2,2
15/07/2015,2,3,3,3,2,2,2,3,2,2,2,2,3,2,3,3
16/07/2015,3,3,3,3,3,3,2,2,3,2,3,3,3,2,3,3
17/07/2015,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
18/07/2015,2,3,3,3,3,3,2,3,3,2,2,3,3,3,3,3
19/07/2015,3,3,3,3,2,2,2,3,3,2,3,3,3,3,3,3
20/07/2015,2,2,3,3,3,2,2,2,3,2,2,3,3,3,2,3
21/07/2015,2,3,3,4,3,2,3,2,3,2,2,3,3,3,3,2
22/07/2015,2,2,3,3,2,2,3,2,2,2,2,3,3,3,3,3
23/07/2015,2,3,3,4,2,2,2,2,3,2,2,3,3,3,3,3
24/07/2015,2,2,3,3,2,2,2,3,2,2,2,3,3,2,2,3
25/07/2015,2,3,3,3,2,2,2,2,3,2,2,3,2,3,3,2
26/07/2015,3,2,3,3,3,2,3,2,2,2,3,3,3,3,2,2
27/07/2015,3,2,2,3,3,3,3,2,2,2,3,3,3,3,2,3
28/07/2015,2,3,2,3,2,2,3,3,3,2,2,3,3,3,3,3
29/07/2015,2,2,3,2,2,2,2,2,3,3,2,3,3,3,3,2
30/07/2015,3,3,3,3,3,2,2,3,3,2,2,3,3,3,3,3
31/07/2015,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
01/08/2015,2,3,3,3,3,3,2,3,2,2,2,4,3,3,3,2
02/08/2015,2,4,4,4,3,3,2,4,3,3,2,4,4,5,5,3
03/08/2015,3,4,4,3,4,3,3,4,3,3,3,4,8,4,4,3
04/08/2015,3,3,3,3,4,3,2,3,3,2,3,3,7,3,3,3
05/08/2015,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
06/08/2015,3,3,3,4,3,2,3,3,3,2,3,3,3,3,3,3
07/08/2015,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
08/08/2015,3,4,4,4,3,3,2,3,3,2,3,4,3,4,4,3
09/08/2015,3,3,4,3,3,3,2,2,3,2,3,4,3,3,3,3
10/08/2015,2,2,3,3,2,2,2,2,2,2,2,3,3,2,3,2
11/08/2015,2,3,3,3,3,2,2,2,2,2,2,2,3,2,3,2
12/08/2015,2,3,3,3,3,3,2,3,3,2,3,3,3,3,4,3
13/08/2015,3,3,3,3,3,2,3,3,3,2,3,3,3,3,3,3
14/08/2015,3,2,3,3,3,2,3,2,2,2,3,3,3,2,2,3
15/08/2015,2,2,3,3,3,2,2,2,3,2,2,3,2,3,3,2
16/08/2015,2,3,3,3,2,3,2,3,3,2,3,3,3,3,3,3
17/08/2015,3,3,3,3,2,3,2,3,3,2,3,3,3,3,3,3
18/08/2015,3,3,3,3,3,2,2,3,3,2,2,3,3,3,3,3
19/08/2015,2,2,3,3,3,2,2,3,3,2,2,3,3,3,3,2
20/08/2015,2,2,3,3,3,2,2,2,2,2,2,3,3,2,2,2
21/08/2015,2,2,3,4,3,2,2,2,2,2,2,3,2,2,2,2
22/08/2015,2,4,6,4,2,3,2,3,2,2,2,5,3,3,3,4
23/08/2015,5,4,6,3,5,5,4,3,4,3,5,5,3,3,3,5
24/08/2015,4,2,3,3,5,3,4,2,3,2,4,2,3,2,2,3
25/08/2015,3,2,3,3,3,3,3,2,2,2,2,2,4,2,2,3
26/08/2015,3,3,3,3,3,3,2,3,3,2,3,3,4,3,3,3
27/08/2015,2,3,3,3,3,2,2,2,2,2,2,3,3,3,3,2
28/08/2015,3,3,3,3,3,2,2,2,3,2,3,3,3,3,3,3
29/08/2015,3,3,3,3,3,3,3,2,3,2,3,3,2,3,3,2
30/08/2015,3,2,3,2,3,3,2,2,3,2,3,3,2,3,2,3
31/08/2015,3,2,3,2,3,2,2,3,3,2,2,3,3,3,3,3
01/09/2015,2,2,3,3,3,2,2,3,3,2,2,3,3,3,3,3
02/09/2015,3,2,3,3,3,2,3,3,3,3,2,3,3,3,3,2
03/09/2015,2,2,3,3,3,2,3,3,3,3,2,3,3,3,3,2
04/09/2015,2,2,3,3,3,2,2,3,3,3,2,2,3,3,3,3
05/09/2015,2,2,3,2,3,2,2,2,2,2,2,2,2,2,3,2
06/09/2015,3,2,3,3,3,2,3,2,3,3,2,3,2,3,3,2
07/09/2015,2,2,3,3,3,2,2,3,3,2,2,2,3,3,3,2
08/09/2015,2,2,3,3,2,2,2,2,2,3,2,3,2,3,2,3
09/09/2015,3,3,3,3,3,3,2,3,2,3,2,3,3,3,3,3
10/09/2015,3,3,3,4,3,3,2,3,3,3,3,3,4,3,3,3
11/09/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/09/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/09/2015,3,3,3,2,3,2,2,3,3,3,2,3,3,3,3,2
14/09/2015,3,3,3,3,3,2,3,2,3,2,3,3,3,3,3,3
15/09/2015,2,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
16/09/2015,3,3,3,3,3,2,2,3,3,3,3,3,3,2,2,3
17/09/2015,3,3,3,4,3,2,3,3,3,2,2,3,3,3,3,3
18/09/2015,3,2,3,4,3,2,2,3,3,3,2,3,3,3,3,3
19/09/2015,3,3,3,3,3,2,3,3,3,2,3,3,3,3,3,3
20/09/2015,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
21/09/2015,3,2,3,3,3,2,2,3,3,2,3,3,3,3,3,2
22/09/2015,2,2,3,4,3,2,2,2,2,2,2,2,4,2,3,2
23/09/2015,2,2,2,3,3,2,2,2,2,2,2,3,4,3,2,2
24/09/2015,2,2,3,3,3,2,2,2,2,2,2,3,3,2,2,2
25/09/2015,3,2,3,4,3,2,2,2,3,2,3,3,3,3,3,3
26/09/2015,3,3,3,3,2,2,2,2,2,2,2,3,3,3,3,2
27/09/2015,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
28/09/2015,3,3,3,3,3,2,2,2,3,4,2,3,4,3,3,3
29/09/2015,3,2,3,3,3,2,2,2,3,3,2,3,4,2,2,3
30/09/2015,3,3,3,3,3,2,2,2,2,3,3,3,3,3,3,3
01/10/2015,3,3,3,3,3,3,2,2,3,3,2,3,3,2,3,3
02/10/2015,3,3,3,3,3,3,2,3,3,3,3,3,4,2,3,3
03/10/2015,3,3,4,5,3,8,2,2,6,3,3,3,3,3,4,5
04/10/2015,3,4,3,3,3,6,3,3,6,3,2,4,3,3,4,6
05/10/2015,3,2,3,2,3,3,3,3,10,3,2,3,3,3,3,3
06/10/2015,3,2,2,3,3,2,2,2,6,3,2,3,4,3,3,2
07/10/2015,2,2,2,2,2,2,2,2,2,3,2,2,3,2,3,2
08/10/2015,3,3,3,3,3,2,2,2,3,3,2,3,3,3,3,3
09/10/2015,3,2,4,3,2,3,2,3,3,2,2,3,3,2,3,3
10/10/2015,3,3,3,2,2,2,2,3,2,2,2,3,2,2,2,3
11/10/2015,2,2,3,3,3,2,2,2,2,3,2,3,2,3,2,3
12/10/2015,2,2,3,3,3,2,2,2,2,3,2,3,4,3,3,3
13/10/2015,2,2,3,3,2,3,2,2,2,3,2,3,5,2,3,3
14/10/2015,2,2,3,3,3,2,2,2,2,4,2,2,4,2,2,3
15/10/2015,3,2,3,3,3,2,2,2,2,3,3,2,4,2,2,3
16/10/2015,4,2,3,3,3,3,2,2,3,3,2,3,4,2,2,3
17/10/2015,2,3,3,2,3,3,2,2,2,3,2,2,2,2,3,3
18/10/2015,3,2,3,2,3,3,2,2,2,2,3,2,2,2,2,3
19/10/2015,2,2,3,3,3,2,2,2,3,3,2,2,4,2,3,3
20/10/2015,2,3,3,3,3,2,2,3,2,2,2,2,4,2,3,2
21/10/2015,2,2,2,3,3,2,2,3,3,3,2,3,3,2,2,2
22/10/2015,3,3,3,3,3,3,3,3,4,3,3,3,4,3,3,3
23/10/2015,3,2,2,3,3,2,2,3,4,2,3,3,3,3,3,2
24/10/2015,3,2,2,3,3,2,2,3,3,3,3,3,3,3,2,2
25/10/2015,3,2,2,3,3,2,2,3,3,3,3,2,3,3,3,2
26/10/2015,2,2,2,3,3,2,2,2,9,3,2,2,3,2,3,2
27/10/2015,4,3,3,3,3,4,2,2,3,3,2,2,3,2,3,4
28/10/2015,2,2,2,3,3,4,3,3,3,3,2,3,4,3,3,3
29/10/2015,2,2,2,4,3,2,2,3,3,3,2,2,3,3,3,2
30/10/2015,3,2,2,3,3,3,2,2,2,3,2,2,3,3,3,2
31/10/2015,2,3,4,4,3,3,2,2,3,3,2,3,3,2,3,3
01/11/2015,2,5,3,8,3,3,2,2,4,3,2,3,3,3,5,5
02/11/2015,3,3,3,3,3,2,2,2,4,3,2,3,3,3,3,3
03/11/2015,2,4,3,3,3,4,2,2,3,3,2,3,3,3,3,5
04/11/2015,3,3,3,4,3,6,2,2,3,4,2,3,3,2,3,5
05/11/2015,3,2,2,3,2,4,2,3,3,4,2,2,3,2,2,6
06/11/2015,2,2,2,3,2,2,2,3,2,2,2,3,3,2,2,2
07/11/2015,3,2,3,2,3,2,2,3,3,3,2,4,3,3,3,3
08/11/2015,3,2,2,2,3,3,2,3,3,3,3,3,3,2,3,2
09/11/2015,3,2,3,3,3,3,2,3,3,3,3,3,3,3,3,3
10/11/2015,3,2,3,3,3,3,2,3,3,2,3,3,3,3,3,3
11/11/2015,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,2
12/11/2015,3,2,2,3,3,3,3,3,3,3,3,6,3,3,3,2
13/11/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
14/11/2015,3,2,2,3,3,3,3,3,3,3,3,3,3,3,3,3
15/11/2015,3,2,3,2,3,2,2,2,2,3,2,3,3,3,3,2
16/11/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
17/11/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2
18/11/2015,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
19/11/2015,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
20/11/2015,3,2,2,3,3,3,2,3,3,3,3,2,4,3,3,3
21/11/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
22/11/2015,3,2,3,3,3,2,2,2,2,3,4,2,4,2,2,3
23/11/2015,3,2,3,4,3,3,3,2,2,3,2,2,4,2,4,2
24/11/2015,2,2,2,4,3,2,4,3,3,3,3,3,5,3,3,2
25/11/2015,2,2,3,3,3,2,3,3,3,3,2,3,4,3,2,2
26/11/2015,3,2,2,3,3,2,2,3,3,3,3,2,4,2,2,2
27/11/2015,2,3,2,3,3,2,2,3,3,3,3,3,3,3,3,3
28/11/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
29/11/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/11/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
01/12/2015,3,3,2,4,3,3,2,3,3,3,3,3,5,3,3,2
02/12/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/12/2015,3,2,2,3,3,3,2,3,2,3,3,3,3,3,3,2
04/12/2015,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
05/12/2015,3,3,3,3,3,3,3,3,3,3,3,3,10,3,3,3
06/12/2015,3,3,3,3,3,3,2,3,3,3,3,3,7,3,3,3
07/12/2015,3,2,2,3,3,2,2,3,2,3,2,2,3,3,2,2
08/12/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
09/12/2015,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3,3
10/12/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/12/2015,3,2,2,3,3,2,2,3,3,3,3,3,3,3,2,3
12/12/2015,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
13/12/2015,2,2,3,3,3,3,2,2,2,2,2,3,3,3,2,3
14/12/2015,3,2,2,3,3,3,3,3,2,4,2,2,3,2,2,3
15/12/2015,3,3,3,3,3,3,3,2,2,2,2,3,4,3,2,3
16/12/2015,3,3,2,3,3,2,2,3,3,2,2,3,3,3,3,2
17/12/2015,3,3,2,4,3,3,2,3,3,3,3,4,5,3,3,2
18/12/2015,3,3,2,3,3,3,2,3,3,2,3,2,3,3,3,2
19/12/2015,3,2,2,2,3,2,2,3,3,3,3,2,3,3,2,2
20/12/2015,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
21/12/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2
22/12/2015,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,2
23/12/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
24/12/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2
25/12/2015,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/12/2015,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
27/12/2015,2,3,3,6,3,3,3,3,3,2,3,7,6,8,3,2
28/12/2015,3,4,3,3,3,4,4,2,4,3,2,3,3,3,4,4
29/12/2015,3,3,2,3,3,2,2,3,3,3,3,3,3,3,3,2
30/12/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2
31/12/2015,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2
01/01/2016,3,2,2,2,3,3,2,3,3,3,3,3,3,3,2,4
02/01/2016,2,2,2,2,3,2,3,2,2,3,2,3,3,3,2,5
03/01/2016,3,2,3,3,3,3,3,3,2,3,2,3,3,3,2,2
04/01/2016,3,2,2,3,3,2,2,3,2,2,2,3,3,3,3,3
05/01/2016,2,2,3,3,3,2,3,2,2,2,2,3,4,3,3,3
06/01/2016,2,2,3,3,3,2,3,2,3,2,2,2,5,2,3,2
07/01/2016,2,3,3,3,3,2,3,3,3,3,2,3,4,3,3,2
08/01/2016,3,2,2,3,3,3,3,3,3,3,3,3,4,3,3,2
09/01/2016,2,3,3,3,3,2,2,3,3,3,2,3,3,3,3,2
10/01/2016,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
11/01/2016,3,3,3,3,3,3,2,3,2,2,3,3,4,3,3,2
12/01/2016,2,2,2,3,3,2,3,3,2,3,2,2,3,3,3,2
13/01/2016,3,2,2,3,3,2,3,3,3,3,2,3,4,3,3,2
14/01/2016,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,2
15/01/2016,3,3,3,3,3,2,3,3,3,3,3,3,4,3,3,2
16/01/2016,3,3,3,4,3,2,3,3,3,3,2,2,3,3,3,3
17/01/2016,3,3,3,3,3,2,2,2,3,2,3,2,3,2,2,2
18/01/2016,2,2,2,3,3,3,2,2,2,3,2,2,3,3,3,3
19/01/2016,3,5,6,6,3,3,2,2,3,3,2,3,4,3,5,3
20/01/2016,3,6,8,8,3,3,3,2,3,3,2,5,4,3,6,4
21/01/2016,2,3,4,4,3,3,2,2,3,3,2,3,4,2,3,4
22/01/2016,3,3,2,3,3,3,2,3,3,3,3,2,3,3,3,2
23/01/2016,3,3,2,3,3,3,2,3,3,3,3,2,3,3,3,2
24/01/2016,3,2,2,2,3,2,2,2,2,2,2,2,3,2,2,2
25/01/2016,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,2
26/01/2016,3,3,3,3,3,3,2,3,3,3,3,3,5,3,3,2
27/01/2016,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
28/01/2016,3,3,3,3,3,3,3,3,3,3,3,3,5,3,3,2
29/01/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/01/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
31/01/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
01/02/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/02/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/02/2016,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3,3
04/02/2016,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
05/02/2016,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
06/02/2016,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
07/02/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
08/02/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/02/2016,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
10/02/2016,2,2,2,3,3,2,3,3,3,3,3,3,4,3,3,3
11/02/2016,3,2,3,4,3,3,2,3,3,3,2,3,4,3,3,3
12/02/2016,3,2,3,3,3,3,3,2,3,3,2,2,4,3,2,3
13/02/2016,3,2,3,3,3,3,3,2,2,2,3,2,2,3,3,3
14/02/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/02/2016,3,3,3,6,3,3,3,3,3,2,3,3,4,3,3,3
16/02/2016,3,2,4,3,3,2,2,3,2,3,3,3,4,3,3,2
17/02/2016,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,2
18/02/2016,2,3,2,3,3,2,2,3,3,3,2,3,4,3,3,3
19/02/2016,3,3,3,3,3,2,2,3,3,3,3,3,5,3,2,2
20/02/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
21/02/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
22/02/2016,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
23/02/2016,3,2,3,3,3,2,3,3,3,3,2,2,4,3,2,3
24/02/2016,3,3,4,5,3,2,3,3,3,3,2,3,3,3,3,3
25/02/2016,2,3,3,4,3,2,3,3,3,3,2,3,4,3,3,3
26/02/2016,3,3,3,3,3,3,3,3,3,2,2,3,4,3,3,3
27/02/2016,3,3,3,3,3,3,2,2,3,4,2,3,3,3,3,3
28/02/2016,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
29/02/2016,3,3,3,3,3,3,2,3,3,3,3,3,4,3,4,3
01/03/2016,3,3,3,3,3,3,2,3,3,3,3,3,5,3,3,3
02/03/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/03/2016,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
04/03/2016,3,3,3,3,3,3,3,3,3,3,3,3,5,3,3,3
05/03/2016,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
06/03/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
07/03/2016,3,3,3,3,3,3,3,3,3,3,3,3,5,3,3,3
08/03/2016,3,2,3,3,3,2,2,3,3,3,3,3,4,3,3,3
09/03/2016,3,2,3,3,3,2,3,3,3,3,2,3,3,3,3,2
10/03/2016,3,3,3,5,3,3,2,3,3,3,2,3,5,3,2,3
11/03/2016,3,5,8,8,3,6,2,3,4,3,3,6,4,4,6,7
12/03/2016,3,8,9,10,3,5,2,3,4,2,3,9,3,5,6,9
13/03/2016,3,6,3,4,3,10,2,3,4,3,2,6,5,5,6,9
14/03/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/03/2016,3,3,3,3,2,2,3,3,3,3,3,3,4,3,3,3
16/03/2016,2,3,3,2,3,2,3,3,2,2,2,3,3,3,3,3
17/03/2016,2,3,3,3,3,2,3,3,3,3,2,3,3,4,3,3
18/03/2016,2,3,3,4,3,3,3,3,2,3,3,3,5,4,3,3
19/03/2016,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
20/03/2016,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
21/03/2016,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
22/03/2016,3,3,4,3,3,2,3,3,3,3,3,3,4,3,3,3
23/03/2016,2,3,4,3,3,2,2,3,3,2,3,3,3,3,3,2
24/03/2016,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,2
25/03/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/03/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/03/2016,3,3,3,3,3,3,3,3,3,3,3,3,5,3,3,3
28/03/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
29/03/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/03/2016,3,3,3,3,3,2,2,3,3,3,3,3,4,3,4,3
31/03/2016,3,3,3,3,3,2,3,3,3,3,3,3,4,3,3,3
01/04/2016,3,3,3,3,3,2,2,3,3,3,3,3,4,3,3,3
02/04/2016,3,3,3,3,3,2,2,3,3,3,3,3,3,4,3,3
03/04/2016,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
04/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
05/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
06/04/2016,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
07/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
08/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,5,3,3,3
09/04/2016,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
10/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
13/04/2016,3,3,3,3,3,2,3,3,3,3,3,3,3,4,3,3
14/04/2016,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3
15/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
16/04/2016,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
17/04/2016,3,3,3,3,3,3,3,4,3,3,3,3,3,3,3,3
18/04/2016,3,3,3,3,3,3,3,4,3,3,3,3,4,3,3,3
19/04/2016,3,3,3,3,3,3,3,4,3,3,3,3,3,3,3,3
20/04/2016,3,3,3,3,3,3,2,4,3,3,3,3,4,3,3,3
21/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
22/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
23/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
24/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
25/04/2016,3,3,3,3,3,3,3,4,3,3,3,3,3,3,3,3
26/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
27/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
28/04/2016,3,3,3,3,3,2,3,3,3,3,2,3,3,3,3,3
29/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/04/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
01/05/2016,3,3,3,3,4,2,3,3,3,3,3,3,3,3,3,3
02/05/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/05/2016,3,3,3,3,3,3,3,4,3,3,3,3,3,3,3,3
04/05/2016,3,4,4,3,3,3,3,4,3,3,3,4,3,4,3,3
05/05/2016,3,4,4,4,3,4,3,5,4,3,3,5,4,4,4,4
06/05/2016,3,5,4,5,3,3,3,4,5,3,3,4,4,4,4,5
07/05/2016,4,5,5,4,3,3,3,4,5,3,3,4,4,4,4,4
08/05/2016,4,6,5,5,4,5,4,6,6,3,5,5,5,5,5,7
09/05/2016,4,5,5,4,5,4,4,5,6,4,5,4,5,4,5,6
10/05/2016,5,4,4,3,6,4,5,5,5,4,5,3,3,3,4,5
11/05/2016,4,3,3,3,6,4,5,5,4,4,5,3,3,2,4,5
12/05/2016,4,4,4,5,4,4,3,6,4,5,4,4,5,4,5,4
13/05/2016,3,3,4,3,3,3,3,5,3,4,3,4,4,3,4,3
14/05/2016,3,3,3,3,4,3,3,5,3,3,4,3,3,3,4,4
15/05/2016,3,3,3,3,4,3,3,4,3,3,3,4,3,3,4,3
16/05/2016,3,3,3,3,4,3,3,4,3,3,3,3,3,3,4,3
17/05/2016,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
18/05/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
19/05/2016,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3
20/05/2016,3,3,3,4,3,3,2,3,3,3,3,3,3,3,3,3
21/05/2016,3,3,3,2,3,3,3,3,3,2,3,3,3,3,3,3
22/05/2016,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3
23/05/2016,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3
24/05/2016,3,3,3,3,3,3,3,2,3,3,3,3,4,3,3,3
25/05/2016,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3
26/05/2016,3,2,3,4,3,3,3,2,2,2,3,3,3,3,3,3
27/05/2016,3,3,3,3,3,2,3,2,3,3,2,3,3,4,5,3
28/05/2016,3,3,3,3,3,3,3,1,3,3,3,4,4,4,4,3
29/05/2016,3,3,3,3,3,3,3,1,3,3,3,3,4,4,3,3
30/05/2016,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3
31/05/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
01/06/2016,3,3,3,2,3,3,3,3,3,3,3,2,3,3,3,3
02/06/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/06/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
04/06/2016,3,3,4,3,3,3,3,3,4,3,3,3,3,3,3,3
05/06/2016,3,3,3,3,3,3,3,3,5,3,3,3,4,4,3,3
06/06/2016,3,3,3,3,3,3,3,3,4,4,3,3,3,3,3,3
07/06/2016,3,4,3,4,3,3,2,3,4,3,5,4,3,3,4,5
08/06/2016,3,3,3,4,3,2,3,4,4,3,3,4,5,5,4,4
09/06/2016,3,3,3,3,3,3,3,3,4,3,4,3,4,3,3,3
10/06/2016,3,4,3,5,3,3,3,1,3,3,3,3,3,3,3,3
11/06/2016,3,4,3,4,3,3,3,1,3,3,2,4,3,4,3,3
12/06/2016,2,3,3,3,3,3,3,1,3,3,2,3,3,3,3,3
13/06/2016,3,2,4,3,3,3,3,2,3,2,3,2,2,2,2,3
14/06/2016,3,3,3,3,3,3,3,2,3,3,3,2,2,2,2,3
15/06/2016,3,3,3,3,3,3,3,3,3,3,3,2,3,2,3,3
16/06/2016,3,3,3,3,3,3,2,3,2,2,3,3,3,3,2,3
17/06/2016,3,3,3,3,3,3,3,3,2,3,2,3,3,3,3,2
18/06/2016,2,3,3,2,3,3,3,3,3,3,3,2,3,3,3,3
19/06/2016,3,3,3,3,3,3,3,3,3,2,2,3,2,2,2,3
20/06/2016,2,2,2,3,3,2,2,2,2,3,2,2,2,2,2,2
21/06/2016,2,3,3,3,3,2,2,2,2,2,2,2,2,2,2,2
22/06/2016,2,2,2,3,2,3,2,2,2,2,2,2,2,2,2,2
23/06/2016,3,3,3,5,3,2,2,2,3,2,2,3,2,2,2,3
24/06/2016,3,3,3,3,3,2,3,2,2,2,2,3,2,2,2,2
25/06/2016,3,3,3,2,3,3,3,2,3,2,3,2,2,2,3,2
26/06/2016,2,3,3,2,3,3,3,2,3,2,2,2,2,2,2,3
27/06/2016,2,3,3,2,3,2,2,2,3,2,2,3,2,3,2,2
28/06/2016,2,2,3,3,2,2,2,2,2,2,2,3,2,2,3,2
29/06/2016,2,2,2,3,3,2,2,2,2,2,2,2,2,2,2,2
30/06/2016,2,3,3,3,3,2,2,2,2,2,2,2,2,2,2,2
01/07/2016,2,3,3,4,2,2,2,2,2,2,2,2,3,2,2,2
02/07/2016,3,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
03/07/2016,2,3,3,3,2,2,2,2,3,2,2,2,2,2,2,2
04/07/2016,2,2,3,3,2,2,2,2,2,2,2,3,3,2,3,2
05/07/2016,2,3,3,3,2,2,2,2,3,3,2,3,3,3,2,2
06/07/2016,2,3,3,3,2,2,2,2,2,2,2,3,3,3,3,2
07/07/2016,2,2,3,4,2,2,2,2,2,2,3,3,2,3,2,2
08/07/2016,2,2,3,3,2,2,2,2,2,2,3,2,2,2,2,2
09/07/2016,2,2,2,2,2,2,2,2,2,2,2,2,3,2,2,2
10/07/2016,2,2,2,2,3,2,2,2,2,2,2,2,8,2,2,2
11/07/2016,2,2,2,3,2,2,2,2,2,2,2,3,2,2,2,2
12/07/2016,2,2,3,3,2,2,2,2,2,2,2,2,3,2,2,2
13/07/2016,2,2,2,3,2,2,2,2,2,2,2,2,3,2,2,2
14/07/2016,2,2,3,3,2,2,2,2,2,2,2,2,3,3,2,2
15/07/2016,2,2,3,4,3,2,2,2,2,2,2,3,3,2,2,2
16/07/2016,3,2,2,3,3,2,2,1,2,2,3,2,2,2,2,2
17/07/2016,2,3,3,3,2,2,2,2,2,2,2,2,2,2,2,3
18/07/2016,2,3,4,4,3,2,2,2,2,2,2,3,2,2,3,2
19/07/2016,3,5,7,4,2,5,2,4,6,3,3,6,4,4,5,6
20/07/2016,4,5,6,4,3,4,4,4,5,3,4,5,3,4,4,5
21/07/2016,2,3,3,3,3,2,2,2,2,2,2,3,3,2,2,3
22/07/2016,2,3,3,3,2,3,2,2,2,2,2,3,3,2,3,2
23/07/2016,2,3,4,3,2,2,2,2,2,2,2,3,2,2,3,3
24/07/2016,2,2,3,2,2,2,2,2,2,2,2,3,2,2,2,2
25/07/2016,2,2,3,3,3,2,2,2,2,2,2,3,3,2,2,2
26/07/2016,2,2,3,3,2,2,2,2,2,2,2,2,3,2,2,2
27/07/2016,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
28/07/2016,2,2,2,3,2,2,2,2,2,2,2,3,3,2,2,2
29/07/2016,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
30/07/2016,2,2,2,2,2,2,2,2,2,2,2,2,2,3,2,2
31/07/2016,2,2,2,2,2,2,2,2,2,2,2,3,2,3,2,2
01/08/2016,2,2,3,3,2,2,2,2,2,2,2,2,3,2,3,2
02/08/2016,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
03/08/2016,2,3,3,3,3,2,2,2,2,2,2,2,3,2,2,2
04/08/2016,2,2,2,3,3,2,2,2,2,2,2,3,2,3,2,2
05/08/2016,2,3,3,3,2,2,2,2,3,2,2,3,3,2,3,3
06/08/2016,2,3,3,3,2,2,2,2,2,2,2,3,2,2,3,3
07/08/2016,2,3,3,3,2,2,2,2,2,2,3,3,3,3,3,3
08/08/2016,2,3,3,2,2,2,2,2,2,2,2,4,2,2,2,2
09/08/2016,2,3,3,2,2,2,2,2,2,2,2,3,3,3,2,2
10/08/2016,2,2,3,2,2,2,2,2,2,2,2,2,3,2,2,2
11/08/2016,2,2,2,2,2,2,2,2,2,2,2,2,3,2,2,2
12/08/2016,2,3,3,4,2,2,2,2,2,2,2,3,3,3,2,2
13/08/2016,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2
14/08/2016,2,2,2,2,2,2,2,2,2,2,2,3,2,3,2,2
15/08/2016,4,3,3,3,2,2,2,3,3,3,2,3,3,3,3,3
16/08/2016,3,3,3,3,3,2,2,3,3,3,3,4,4,4,3,3
17/08/2016,3,4,4,3,3,3,2,4,3,3,3,5,3,4,4,3
18/08/2016,3,4,4,3,3,3,2,4,4,3,3,5,4,4,4,3
19/08/2016,3,3,3,3,3,2,3,4,3,3,3,3,3,3,3,3
20/08/2016,2,3,3,2,3,2,3,2,2,2,2,3,3,3,2,2
21/08/2016,3,2,3,2,3,3,2,2,2,2,3,3,2,2,2,3
22/08/2016,2,2,2,3,3,2,2,2,2,2,2,3,5,3,2,2
23/08/2016,2,4,4,3,3,3,2,3,3,2,2,4,3,4,3,3
24/08/2016,2,4,4,5,2,3,2,3,2,2,2,5,3,3,3,3
25/08/2016,2,3,5,3,3,2,2,2,2,2,2,5,3,3,3,2
26/08/2016,2,3,3,3,3,2,2,2,2,3,2,3,3,2,2,2
27/08/2016,3,3,3,3,3,3,2,2,3,2,3,4,2,3,2,3
28/08/2016,3,3,3,3,3,3,2,3,3,2,3,3,2,2,3,3
29/08/2016,2,3,3,3,2,2,2,3,2,2,3,3,3,3,3,3
30/08/2016,2,3,3,4,2,2,2,3,2,2,2,3,3,3,3,2
31/08/2016,2,3,3,3,2,2,2,2,2,2,2,3,3,2,2,2
01/09/2016,2,3,3,3,2,2,2,2,2,2,3,3,3,2,2,2
02/09/2016,2,2,3,3,2,2,2,2,2,2,2,2,2,2,2,2
03/09/2016,2,2,2,2,2,2,2,2,2,2,2,2,3,2,2,2
04/09/2016,2,2,3,2,2,3,2,2,2,2,2,2,2,2,2,2
05/09/2016,2,2,3,3,2,2,2,2,2,2,2,2,3,2,2,2
06/09/2016,2,2,2,3,2,1,2,2,2,2,2,2,3,2,2,2
07/09/2016,2,2,3,3,2,2,2,2,2,2,2,4,3,3,2,2
08/09/2016,2,3,3,3,3,2,2,2,2,2,2,3,4,3,2,2
09/09/2016,2,2,3,3,2,2,2,2,2,2,2,2,3,2,2,2
10/09/2016,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
11/09/2016,3,3,3,3,3,3,2,3,2,3,3,2,2,3,3,3
12/09/2016,2,2,3,3,3,2,2,2,2,3,2,3,2,3,2,2
13/09/2016,2,4,4,4,3,3,2,2,2,2,2,4,3,2,2,5
14/09/2016,2,5,5,4,2,3,2,3,5,2,2,3,3,3,4,4
15/09/2016,3,5,4,5,4,3,2,3,6,2,3,4,4,3,6,4
16/09/2016,2,2,3,3,3,2,2,2,3,2,2,3,4,2,2,3
17/09/2016,2,2,3,3,2,2,2,2,2,2,2,2,2,2,2,2
18/09/2016,2,2,3,3,2,2,2,1,2,2,2,3,2,3,2,2
19/09/2016,2,2,3,3,2,2,2,1,2,3,2,3,2,2,2,2
20/09/2016,2,2,3,4,2,2,2,2,2,3,2,2,2,2,3,2
21/09/2016,2,2,3,4,3,2,2,2,2,3,2,3,3,3,3,2
22/09/2016,2,3,3,3,3,2,3,2,3,3,2,3,3,3,3,3
23/09/2016,3,3,3,4,3,2,3,2,2,3,3,3,3,3,2,2
24/09/2016,3,3,3,3,3,2,2,2,2,2,3,4,3,3,3,3
25/09/2016,3,3,3,3,3,3,2,2,2,2,3,3,3,3,3,3
26/09/2016,2,2,2,3,2,2,2,2,2,3,2,2,3,3,2,2
27/09/2016,2,2,2,3,3,2,2,2,2,3,3,2,2,3,2,2
28/09/2016,2,2,2,3,3,2,2,2,2,2,2,3,3,2,2,2
29/09/2016,2,2,2,3,3,2,2,2,2,2,2,2,3,3,2,2
30/09/2016,3,2,2,3,3,2,2,2,2,3,2,3,3,3,2,2
01/10/2016,3,2,3,3,2,2,2,2,2,2,2,3,2,3,3,2
02/10/2016,2,2,3,3,3,2,2,2,2,2,2,2,2,3,3,3
03/10/2016,2,3,3,3,3,2,2,2,2,2,2,3,3,3,2,3
04/10/2016,2,3,3,3,3,2,2,2,3,2,3,2,3,3,2,3
05/10/2016,3,3,3,3,3,2,2,2,2,2,3,2,3,2,2,3
06/10/2016,3,2,3,3,3,3,3,2,3,3,3,3,3,2,3,3
07/10/2016,3,2,3,2,3,3,3,2,2,2,3,3,3,2,2,2
08/10/2016,3,2,3,2,3,2,2,2,2,2,2,2,2,2,2,2
09/10/2016,2,2,3,2,3,2,2,2,2,2,2,2,2,2,2,2
10/10/2016,3,2,3,2,2,2,2,2,2,2,2,2,4,2,2,2
11/10/2016,2,2,2,3,2,2,2,2,2,2,2,2,3,2,2,2
12/10/2016,3,2,2,2,3,3,2,2,2,2,3,2,2,2,2,2
13/10/2016,3,2,2,2,3,2,3,2,2,2,2,2,3,2,2,2
14/10/2016,2,3,2,3,3,2,2,1,2,2,2,3,3,2,2,2
15/10/2016,3,2,2,3,3,3,2,2,2,2,2,3,3,3,3,3
16/10/2016,2,2,2,2,3,2,2,3,2,3,2,3,3,3,3,2
17/10/2016,2,2,3,3,3,2,1,2,2,2,2,3,3,3,2,2
18/10/2016,3,2,3,3,3,2,2,3,3,4,3,3,3,3,2,2
19/10/2016,3,2,3,3,3,2,2,2,3,3,2,2,4,2,2,3
20/10/2016,3,2,3,2,3,2,2,2,2,10,2,2,4,2,2,2
21/10/2016,3,2,3,3,3,2,2,2,3,7,2,2,4,3,3,2
22/10/2016,3,2,3,2,3,2,2,2,3,3,2,2,2,2,2,2
23/10/2016,2,2,2,2,3,2,2,2,3,3,2,2,2,2,2,2
24/10/2016,2,2,2,3,2,2,2,2,2,3,2,3,3,2,2,2
25/10/2016,2,3,3,4,2,2,2,2,3,4,2,3,3,3,3,2
26/10/2016,3,2,2,3,3,2,2,2,2,2,3,3,4,2,2,2
27/10/2016,2,2,2,4,3,2,2,3,3,2,3,3,3,2,2,3
28/10/2016,3,2,2,3,3,2,2,3,2,3,3,3,3,3,3,2
29/10/2016,2,2,3,4,3,2,2,2,2,2,2,3,2,2,2,2
30/10/2016,2,3,3,7,3,2,2,2,2,2,2,3,3,3,3,2
31/10/2016,2,4,4,7,3,3,2,2,4,3,2,5,3,4,4,4
01/11/2016,2,6,3,3,3,2,2,2,2,3,2,3,2,3,2,3
02/11/2016,2,3,3,3,3,2,2,2,3,3,2,2,3,2,6,2
03/11/2016,2,2,3,3,3,3,2,2,3,2,2,2,3,2,3,2
04/11/2016,3,2,2,4,3,2,2,3,3,2,3,2,3,2,4,2
05/11/2016,2,3,3,3,3,2,3,3,4,2,2,2,7,3,3,3
06/11/2016,2,2,3,2,3,2,2,2,2,3,2,2,2,2,2,2
07/11/2016,3,4,3,3,3,2,2,2,2,3,2,2,4,2,2,3
08/11/2016,3,2,2,4,3,3,2,2,3,3,2,2,3,2,3,2
09/11/2016,3,2,2,3,3,2,3,3,3,3,2,2,3,3,3,2
10/11/2016,3,2,3,4,3,2,2,3,3,3,2,3,4,3,10,2
11/11/2016,2,3,3,5,3,2,2,2,4,3,2,2,4,2,4,2
12/11/2016,3,2,2,3,3,2,2,2,2,2,3,2,3,3,2,2
13/11/2016,2,2,2,3,3,2,2,2,2,2,3,2,3,2,2,2
14/11/2016,2,2,2,4,3,2,2,3,3,2,2,3,5,3,2,2
15/11/2016,3,2,2,3,3,2,2,2,3,3,3,2,3,2,3,2
16/11/2016,3,3,2,3,3,2,2,2,3,3,3,3,3,3,2,3
17/11/2016,3,3,2,4,3,3,3,3,3,3,3,3,3,3,2,2
18/11/2016,3,3,3,4,3,2,2,3,3,3,3,3,4,3,2,2
19/11/2016,3,2,3,3,3,2,2,3,3,2,2,3,3,3,3,2
20/11/2016,2,2,3,3,3,2,2,2,2,6,2,3,2,3,2,3
21/11/2016,3,3,3,3,3,3,2,2,3,3,3,3,3,3,2,3
22/11/2016,3,2,3,3,2,3,3,2,3,2,3,3,3,3,2,3
23/11/2016,4,2,3,3,3,2,2,2,2,5,2,3,3,2,2,3
24/11/2016,4,3,3,2,3,2,2,2,3,10,2,3,2,3,3,3
25/11/2016,3,3,3,2,3,3,3,3,4,10,2,3,3,3,3,3
26/11/2016,3,2,3,2,3,3,3,2,5,10,2,3,3,2,3,4
27/11/2016,3,3,3,2,3,3,3,2,2,5,3,3,3,3,2,3
28/11/2016,3,3,3,3,3,3,3,2,3,3,2,3,4,3,4,3
29/11/2016,2,5,3,4,3,3,3,2,4,3,2,3,4,3,4,4
30/11/2016,3,5,6,8,3,2,3,3,5,3,3,4,5,7,5,2
01/12/2016,3,3,4,6,3,2,2,2,2,2,3,4,5,7,3,2
02/12/2016,3,3,3,4,3,2,4,2,3,3,2,4,5,6,3,3
03/12/2016,3,2,3,3,3,2,2,3,2,3,2,3,3,3,2,3
04/12/2016,2,2,3,3,3,2,2,2,2,2,2,2,2,4,3,3
05/12/2016,3,7,4,5,3,4,3,2,3,3,2,6,3,6,5,6
06/12/2016,4,5,5,6,3,3,2,1,3,2,2,6,5,4,5,7
07/12/2016,2,3,3,3,3,2,2,2,2,2,3,3,3,3,2,3
08/12/2016,3,2,2,3,3,3,3,3,3,3,3,2,3,3,3,2
09/12/2016,3,2,2,3,3,3,2,3,2,2,3,3,3,3,2,2
10/12/2016,3,3,2,3,3,3,2,3,3,3,3,2,3,3,2,2
11/12/2016,3,3,3,3,3,2,2,3,2,2,3,2,3,3,2,2
12/12/2016,3,3,3,3,3,3,2,2,2,3,2,2,4,2,3,2
13/12/2016,2,2,2,3,3,3,3,2,2,2,2,2,4,3,3,3
14/12/2016,2,3,2,3,3,2,2,2,2,3,2,2,3,3,3,3
15/12/2016,2,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3
16/12/2016,2,3,4,5,3,3,2,2,2,2,2,4,3,3,3,3
17/12/2016,3,3,3,3,3,2,2,1,2,2,3,4,3,3,4,2
18/12/2016,2,3,3,3,3,2,2,1,3,2,3,4,3,2,2,2
19/12/2016,3,3,4,4,3,2,2,2,5,3,2,4,3,2,3,3
20/12/2016,3,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3
21/12/2016,3,3,2,3,3,2,2,3,3,3,3,3,5,3,3,2
22/12/2016,3,3,3,4,3,3,2,3,3,3,3,3,5,3,2,2
23/12/2016,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
24/12/2016,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
25/12/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/12/2016,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/12/2016,3,3,3,4,3,3,3,3,3,2,3,3,3,4,3,3
28/12/2016,3,4,3,6,3,2,2,2,3,3,3,5,3,3,3,5
29/12/2016,2,4,3,5,3,3,2,2,3,3,3,4,4,6,3,4
30/12/2016,3,3,2,4,3,2,2,3,3,2,3,3,4,7,3,3
31/12/2016,3,3,3,5,3,3,3,3,3,3,3,2,3,2,2,3
01/01/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/01/2017,2,2,3,2,3,3,2,2,2,2,3,3,3,3,3,3
03/01/2017,3,3,2,3,3,3,3,3,3,3,3,2,5,3,2,3
04/01/2017,3,3,3,3,3,3,3,3,3,3,3,2,5,3,3,3
05/01/2017,3,3,4,4,3,3,3,3,3,3,2,3,4,3,4,3
06/01/2017,2,2,3,4,3,2,2,2,2,2,2,3,5,2,3,2
07/01/2017,3,2,2,2,3,2,2,3,2,2,3,2,4,2,2,2
08/01/2017,3,3,3,3,3,2,2,3,2,2,3,2,3,2,2,2
09/01/2017,3,3,2,3,3,2,2,3,3,3,3,2,6,3,3,2
10/01/2017,3,2,2,3,3,3,2,3,3,3,3,2,3,3,2,3
11/01/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/01/2017,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
13/01/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
14/01/2017,3,3,3,2,3,3,3,3,3,3,3,2,3,3,2,3
15/01/2017,3,3,3,2,3,2,2,3,3,3,3,2,3,3,3,2
16/01/2017,3,2,3,3,3,2,2,3,3,3,3,2,4,3,2,2
17/01/2017,2,2,3,3,3,2,3,3,2,2,2,3,2,2,3,3
18/01/2017,2,3,4,6,3,2,3,2,2,3,2,4,3,3,3,3
19/01/2017,2,3,4,5,3,3,3,2,2,3,2,4,4,3,3,3
20/01/2017,2,2,4,3,3,3,2,2,3,2,2,3,6,3,3,3
21/01/2017,2,2,3,4,2,3,2,1,2,3,2,5,4,4,2,2
22/01/2017,3,6,8,10,2,4,2,2,6,9,2,10,6,4,7,5
23/01/2017,3,7,10,10,3,4,3,2,6,5,2,8,5,5,7,7
24/01/2017,3,4,6,7,3,3,2,3,3,3,3,4,6,4,4,6
25/01/2017,3,3,3,4,3,3,2,2,3,3,3,3,5,3,3,3
26/01/2017,3,5,6,6,3,4,3,2,4,3,3,7,3,3,4,4
27/01/2017,5,6,5,7,3,6,1,2,6,3,2,4,4,4,5,6
28/01/2017,3,3,3,3,3,3,2,1,2,2,2,3,3,3,3,3
29/01/2017,3,3,2,3,3,3,2,1,2,2,3,3,3,3,2,2
30/01/2017,3,2,3,3,3,2,2,2,2,2,3,2,4,3,2,3
31/01/2017,3,2,3,3,3,3,3,3,2,3,2,2,3,3,2,3
01/02/2017,2,3,2,3,3,2,2,3,2,3,2,2,4,3,3,2
02/02/2017,3,3,2,3,3,2,2,3,3,3,3,3,3,3,3,2
03/02/2017,3,3,3,3,3,3,2,3,3,3,3,3,5,3,3,3
04/02/2017,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
05/02/2017,2,3,3,2,3,2,2,3,2,2,2,3,4,3,3,3
06/02/2017,3,3,3,3,3,2,3,3,3,3,2,3,6,3,3,3
07/02/2017,2,3,4,3,3,2,2,3,3,3,2,3,6,3,3,2
08/02/2017,2,2,3,3,3,2,3,3,2,3,2,3,5,3,3,2
09/02/2017,2,2,3,3,3,2,2,2,2,2,2,4,4,3,3,3
10/02/2017,3,3,5,5,3,3,3,2,2,2,3,6,3,3,3,3
11/02/2017,3,3,6,5,3,3,3,2,2,2,3,6,3,2,3,3
12/02/2017,3,3,6,5,3,3,3,3,3,3,3,6,3,3,3,3
13/02/2017,3,7,8,6,3,4,3,2,5,3,3,6,4,5,7,7
14/02/2017,4,6,4,4,3,5,3,2,6,4,3,3,5,4,5,6
15/02/2017,3,3,3,3,3,4,3,3,3,2,3,3,4,3,3,4
16/02/2017,3,3,3,3,3,2,2,3,3,3,3,3,5,3,3,3
17/02/2017,3,3,3,3,3,2,2,3,3,2,3,2,4,3,3,2
18/02/2017,3,2,3,3,3,2,2,3,3,3,3,3,3,3,3,3
19/02/2017,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
20/02/2017,3,3,2,3,3,3,3,2,2,3,3,3,4,2,2,3
21/02/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
22/02/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
23/02/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
24/02/2017,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
25/02/2017,3,3,3,3,3,3,3,3,3,3,3,3,5,4,3,3
26/02/2017,3,3,3,3,3,3,3,3,3,3,3,3,5,3,3,3
27/02/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3
28/02/2017,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
01/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
02/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3
03/03/2017,3,3,2,3,3,3,3,3,2,2,3,3,3,3,3,3
04/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
05/03/2017,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
06/03/2017,3,3,3,3,3,2,3,3,3,3,3,3,5,3,3,3
07/03/2017,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
08/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
10/03/2017,3,3,3,3,3,2,3,3,2,3,2,2,3,3,3,3
11/03/2017,3,3,3,3,3,3,2,2,2,3,3,3,3,3,2,3
12/03/2017,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
13/03/2017,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
14/03/2017,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3,3
15/03/2017,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
16/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
18/03/2017,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
19/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
20/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
21/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
22/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
23/03/2017,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
24/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
25/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/03/2017,3,3,4,4,3,3,2,3,3,3,3,5,3,4,3,3
28/03/2017,3,3,3,5,3,6,3,3,5,3,3,3,4,3,3,6
29/03/2017,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,2
30/03/2017,3,4,3,3,3,2,2,3,3,3,3,4,3,3,3,3
31/03/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
01/04/2017,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
02/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/04/2017,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
04/04/2017,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
05/04/2017,3,3,3,3,4,3,3,3,3,3,3,3,4,3,3,3
06/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
07/04/2017,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
08/04/2017,3,3,4,4,3,3,3,3,4,3,3,4,4,4,4,3
09/04/2017,3,4,4,4,3,3,3,3,3,3,4,4,4,4,4,4
10/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
13/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
14/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
16/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
18/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
19/04/2017,3,3,3,3,4,3,3,3,3,3,3,4,3,4,3,3
20/04/2017,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
21/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
22/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
23/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
24/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
25/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
26/04/2017,3,3,4,2,3,3,3,3,3,3,3,3,3,3,3,3
27/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
28/04/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
29/04/2017,3,3,3,3,3,2,1,3,3,3,3,3,3,4,3,3
30/04/2017,4,3,4,3,4,4,1,3,3,3,4,4,3,3,3,5
01/05/2017,3,4,3,3,4,4,3,3,3,3,4,3,3,3,3,4
02/05/2017,3,3,4,3,4,3,3,3,3,3,3,3,3,3,3,3
03/05/2017,4,3,4,3,4,4,4,3,3,4,4,3,3,3,3,4
04/05/2017,3,3,3,3,4,3,3,3,3,3,4,3,4,3,3,3
05/05/2017,3,3,4,3,4,3,3,3,3,4,4,3,3,4,3,4
06/05/2017,4,3,3,3,4,3,3,3,3,3,4,3,3,3,3,3
07/05/2017,3,3,4,3,3,3,3,3,3,3,3,4,3,4,4,3
08/05/2017,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
09/05/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
10/05/2017,3,4,3,3,3,3,3,3,3,3,3,4,4,4,4,4
11/05/2017,4,5,4,4,4,4,3,4,4,4,4,5,3,4,4,4
12/05/2017,4,4,3,3,4,3,3,3,4,4,4,3,3,3,3,3
13/05/2017,3,3,3,3,3,3,2,3,3,3,3,3,5,3,3,3
14/05/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/05/2017,3,2,3,3,3,3,2,3,2,3,3,3,3,3,3,3
16/05/2017,3,2,3,3,3,2,2,2,3,3,3,2,3,2,2,2
17/05/2017,3,2,3,3,3,3,3,3,3,2,3,2,3,3,3,2
18/05/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
19/05/2017,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
20/05/2017,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
21/05/2017,2,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
22/05/2017,3,3,4,4,4,3,2,3,3,3,3,4,3,3,3,3
23/05/2017,3,3,3,3,4,3,3,3,3,2,3,3,3,2,3,3
24/05/2017,2,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
25/05/2017,3,4,3,3,3,3,3,4,5,3,3,3,4,3,4,3
26/05/2017,4,4,4,4,4,3,3,4,4,4,4,4,4,4,4,3
27/05/2017,3,3,4,3,4,3,3,4,3,3,4,3,3,4,3,3
28/05/2017,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
29/05/2017,2,3,3,3,3,2,2,2,2,2,3,3,3,3,3,3
30/05/2017,3,2,3,3,3,2,3,3,3,3,3,3,3,3,2,2
31/05/2017,3,3,3,3,3,3,3,2,3,3,3,2,3,2,2,3
01/06/2017,3,3,4,3,3,3,2,3,3,2,3,3,3,3,3,3
02/06/2017,3,3,5,4,3,2,2,3,3,2,3,5,3,3,2,3
03/06/2017,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
04/06/2017,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
05/06/2017,2,2,3,3,3,2,2,3,3,2,3,3,3,3,2,2
06/06/2017,3,3,3,3,3,2,3,2,3,2,3,3,3,3,3,2
07/06/2017,3,3,3,4,3,3,3,2,3,3,3,3,2,3,2,3
08/06/2017,2,2,3,4,3,3,3,3,3,2,3,3,3,3,3,2
09/06/2017,2,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
10/06/2017,2,2,3,3,3,2,2,2,2,2,2,3,3,3,2,2
11/06/2017,2,3,3,3,3,2,2,2,3,2,3,3,10,3,3,2
12/06/2017,2,3,3,3,3,2,2,2,3,2,3,3,3,3,3,2
13/06/2017,2,2,3,3,3,2,2,2,3,2,2,3,3,3,2,2
14/06/2017,3,4,4,4,3,3,2,3,3,2,3,4,4,5,4,3
15/06/2017,3,3,3,3,3,3,2,3,3,2,3,4,3,3,3,3
16/06/2017,2,3,3,3,3,2,2,2,2,2,2,3,3,2,2,2
17/06/2017,2,4,3,3,2,2,2,3,3,2,2,3,3,3,3,3
18/06/2017,2,5,4,5,2,3,2,1,3,2,3,4,3,3,3,3
19/06/2017,2,6,5,6,3,3,2,4,3,3,3,6,4,6,5,4
20/06/2017,3,5,5,4,3,3,2,5,3,3,3,6,5,7,5,3
21/06/2017,3,7,6,7,3,3,2,5,5,3,3,7,6,6,5,3
22/06/2017,2,6,5,6,3,3,2,5,4,3,3,5,5,4,5,3
23/06/2017,3,2,3,3,3,2,2,2,2,2,3,3,3,3,2,2
24/06/2017,2,2,3,2,3,2,2,2,2,2,3,2,2,2,2,2
25/06/2017,2,2,2,2,3,2,2,2,3,2,3,2,2,2,2,3
26/06/2017,2,3,3,3,2,2,2,3,3,2,3,3,3,3,3,3
27/06/2017,2,3,3,3,3,2,3,3,2,2,2,3,3,3,3,2
28/06/2017,3,2,3,2,3,3,3,2,2,2,3,2,3,2,2,3
29/06/2017,3,3,3,4,3,3,3,2,3,2,3,3,3,2,2,3
30/06/2017,3,2,3,2,3,2,3,2,2,2,2,3,3,2,2,2
01/07/2017,2,3,3,3,3,2,2,2,2,2,2,3,2,3,3,2
02/07/2017,2,3,3,3,3,2,2,2,2,2,2,3,2,3,3,3
03/07/2017,2,3,3,3,2,2,2,2,3,2,2,2,2,2,3,3
04/07/2017,2,3,3,3,2,2,2,2,3,2,2,3,2,2,2,2
05/07/2017,2,3,3,4,3,2,2,3,2,2,2,4,3,4,3,2
06/07/2017,2,5,4,5,3,2,2,3,3,2,2,5,4,4,4,3
07/07/2017,2,3,3,4,3,2,2,2,3,2,2,3,2,3,3,3
08/07/2017,3,3,3,3,3,2,2,2,3,3,3,3,3,3,2,3
09/07/2017,2,3,4,4,2,2,2,1,2,2,3,4,2,3,3,3
10/07/2017,2,3,3,3,2,2,2,2,2,2,2,3,3,2,3,2
11/07/2017,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
12/07/2017,3,3,3,2,2,2,2,3,3,2,3,3,3,3,3,2
13/07/2017,2,3,3,4,3,3,2,3,3,2,3,3,3,3,3,3
14/07/2017,2,2,3,3,2,2,2,2,2,2,2,3,3,3,2,3
15/07/2017,2,2,2,3,2,2,1,2,2,2,2,2,2,2,2,2
16/07/2017,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2
17/07/2017,2,3,3,3,2,2,2,2,2,2,2,3,4,3,3,3
18/07/2017,3,4,4,4,3,2,2,4,3,4,3,4,4,4,4,3
19/07/2017,2,4,4,3,3,3,2,4,3,3,3,4,4,3,4,3
20/07/2017,2,3,3,3,3,2,2,3,3,2,2,2,3,2,3,2
21/07/2017,2,2,3,3,3,3,2,2,2,2,3,3,3,2,2,3
22/07/2017,3,2,3,2,3,3,3,2,2,3,3,2,2,2,2,3
23/07/2017,2,2,2,2,3,2,3,2,3,3,3,2,2,2,2,2
24/07/2017,3,2,3,2,3,3,3,3,3,3,3,3,3,3,3,3
25/07/2017,2,3,3,3,2,2,2,3,3,3,2,3,3,3,3,2
26/07/2017,2,3,3,3,3,2,2,3,3,2,2,2,2,3,3,2
27/07/2017,2,2,2,3,3,2,2,2,2,2,2,2,3,2,2,2
28/07/2017,2,2,2,2,3,2,2,2,2,2,2,2,3,2,2,2
29/07/2017,2,3,3,3,2,2,2,2,2,2,2,2,2,2,2,2
30/07/2017,2,2,3,2,3,2,2,2,2,2,2,3,2,3,2,2
31/07/2017,2,2,3,3,3,2,2,2,2,2,2,2,3,2,2,2
01/08/2017,2,3,3,3,3,2,2,2,2,2,2,3,3,3,2,2
02/08/2017,2,2,3,2,3,2,2,2,2,2,2,2,4,3,2,2
03/08/2017,2,2,3,2,3,2,2,2,2,3,3,3,5,3,2,3
04/08/2017,2,3,3,3,3,2,2,2,3,3,3,3,3,3,3,3
05/08/2017,2,2,3,2,2,2,2,2,3,2,3,2,2,3,2,3
06/08/2017,2,3,3,3,2,2,2,2,2,2,2,3,6,3,2,2
07/08/2017,2,3,3,2,3,2,2,2,3,2,2,3,3,3,2,2
08/08/2017,3,2,3,2,2,2,3,2,2,2,3,2,3,2,2,2
09/08/2017,2,2,3,2,2,3,3,2,3,3,3,3,2,2,2,2
10/08/2017,2,3,3,2,3,2,2,3,3,2,3,3,3,3,3,3
11/08/2017,2,2,3,3,3,2,2,2,2,2,2,3,3,2,2,2
12/08/2017,2,2,2,2,2,2,2,2,2,2,3,2,2,2,2,2
13/08/2017,2,3,3,3,3,2,2,2,3,3,2,3,3,3,3,3
14/08/2017,2,3,3,3,3,2,2,2,2,3,2,3,3,3,2,2
15/08/2017,2,3,3,3,3,2,2,2,2,2,2,3,3,3,2,2
16/08/2017,2,3,3,3,2,2,2,2,2,2,2,2,3,2,2,3
17/08/2017,2,3,3,3,2,2,2,2,2,2,2,2,7,2,2,2
18/08/2017,2,3,3,2,3,2,2,2,2,2,2,3,3,3,2,2
19/08/2017,2,2,3,2,3,2,2,2,3,2,2,3,2,2,2,2
20/08/2017,2,3,3,2,3,2,2,2,3,3,2,3,2,3,2,2
21/08/2017,2,2,3,2,3,2,2,2,2,2,2,2,3,2,2,3
22/08/2017,2,2,3,2,3,2,2,1,2,2,2,3,2,2,2,3
23/08/2017,2,2,3,3,3,2,2,2,2,2,2,2,2,2,2,3
24/08/2017,2,3,3,2,3,2,2,2,3,2,2,2,3,2,2,2
25/08/2017,2,3,3,3,3,2,2,3,3,2,3,3,3,3,3,2
26/08/2017,2,3,3,3,3,2,2,2,2,4,2,3,2,3,2,3
27/08/2017,2,3,4,3,3,2,2,2,2,2,2,4,3,5,3,2
28/08/2017,2,5,4,4,3,2,2,3,2,2,2,5,3,4,4,3
29/08/2017,2,3,3,3,3,2,2,2,3,3,2,4,2,3,2,2
30/08/2017,2,2,3,2,3,2,2,2,2,2,3,3,3,2,2,2
31/08/2017,2,3,3,2,3,2,2,2,3,3,2,3,3,2,3,2
01/09/2017,2,2,3,2,3,2,2,2,2,2,2,3,3,3,2,2
02/09/2017,2,3,3,3,3,2,2,2,2,3,3,3,3,3,2,2
03/09/2017,2,3,3,3,3,3,3,3,2,3,3,3,3,3,3,3
04/09/2017,2,2,3,2,3,2,3,2,2,2,2,3,2,3,2,3
05/09/2017,2,2,2,3,3,2,2,2,2,2,2,2,2,3,2,2
06/09/2017,2,2,3,2,3,2,2,2,2,3,2,3,4,3,3,2
07/09/2017,2,2,3,3,2,2,2,2,2,2,2,2,3,2,2,2
08/09/2017,2,2,2,3,2,2,3,2,2,2,2,3,3,2,2,2
09/09/2017,2,2,2,2,2,2,2,2,2,3,2,2,2,2,2,2
10/09/2017,2,2,3,2,3,2,2,2,2,2,2,2,2,3,2,2
11/09/2017,2,2,2,3,3,2,2,2,2,2,2,3,3,3,2,2
12/09/2017,2,2,3,3,2,2,2,2,2,2,2,3,3,3,2,2
13/09/2017,2,3,3,3,2,2,2,3,3,3,3,3,3,3,3,3
14/09/2017,2,2,2,2,2,2,2,2,3,2,2,2,3,3,2,2
15/09/2017,2,2,3,3,2,2,2,2,2,3,2,2,3,2,2,2
16/09/2017,2,2,3,2,2,2,2,2,2,3,2,2,2,2,2,2
17/09/2017,2,3,3,2,2,3,2,2,2,2,2,2,2,2,2,3
18/09/2017,2,2,3,2,2,2,2,2,2,2,2,2,3,3,2,3
19/09/2017,2,2,3,3,2,2,2,2,2,2,2,2,3,3,2,3
20/09/2017,2,2,2,3,2,2,2,2,2,2,2,3,3,3,2,2
21/09/2017,2,2,3,3,3,2,2,1,3,3,3,3,2,3,2,2
22/09/2017,2,2,3,3,3,2,2,2,2,2,2,3,3,3,3,2
23/09/2017,2,2,3,2,3,2,2,3,2,3,2,3,3,3,2,2
24/09/2017,2,3,3,3,3,3,2,2,2,3,2,3,3,3,3,3
25/09/2017,2,3,3,4,3,4,3,2,3,3,2,3,3,3,3,4
26/09/2017,3,3,3,4,3,3,2,3,3,2,3,4,4,3,3,3
27/09/2017,3,3,4,5,3,3,3,3,3,3,3,4,3,3,4,3
28/09/2017,3,3,2,3,3,2,3,3,3,3,3,3,3,3,2,3
29/09/2017,3,2,2,3,3,2,2,3,3,3,3,3,3,3,2,2
30/09/2017,3,3,3,2,3,2,2,2,2,2,3,3,3,3,2,2
01/10/2017,2,2,3,2,3,2,2,2,2,3,2,3,2,3,2,2
02/10/2017,3,3,3,4,3,3,3,3,3,3,3,3,3,3,2,3
03/10/2017,3,3,3,2,3,3,2,3,3,3,3,2,3,3,2,3
04/10/2017,3,3,3,3,3,2,2,3,3,3,3,3,3,3,2,3
05/10/2017,3,3,3,2,3,2,2,3,3,3,3,3,3,3,2,3
06/10/2017,3,2,3,2,3,2,3,3,3,3,2,3,4,3,2,3
07/10/2017,2,2,2,2,3,2,2,3,2,2,2,3,2,2,2,2
08/10/2017,2,3,2,2,3,2,2,3,2,2,2,2,2,3,2,2
09/10/2017,2,2,2,3,3,2,2,3,3,2,2,2,3,3,2,2
10/10/2017,2,3,2,2,3,2,2,3,3,3,2,3,3,2,2,2
11/10/2017,2,3,2,3,3,2,2,3,3,3,3,3,3,3,2,2
12/10/2017,3,2,2,3,3,2,2,2,3,2,2,3,4,3,2,2
13/10/2017,2,2,2,2,3,2,2,2,2,2,3,2,3,2,2,2
14/10/2017,2,2,2,2,3,2,2,2,2,2,3,2,3,2,2,2
15/10/2017,3,3,3,3,3,2,2,3,2,3,3,3,3,3,2,2
16/10/2017,3,3,3,3,3,3,3,3,3,3,3,3,9,3,3,3
17/10/2017,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
18/10/2017,2,2,3,3,3,2,3,3,2,3,2,3,2,2,2,2
19/10/2017,2,2,2,3,3,2,2,2,2,3,2,3,3,3,3,3
20/10/2017,2,2,3,3,2,2,2,3,2,3,2,3,3,3,2,2
21/10/2017,2,3,3,3,3,2,2,3,3,3,2,3,3,3,2,2
22/10/2017,2,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
23/10/2017,2,2,2,2,3,2,2,3,3,2,2,3,3,3,2,3
24/10/2017,3,2,2,2,3,2,2,3,2,3,3,3,6,3,2,2
25/10/2017,3,3,3,3,3,2,2,3,3,3,3,3,3,3,2,2
26/10/2017,2,2,2,2,3,2,2,2,2,3,3,2,3,2,2,2
27/10/2017,2,2,3,3,3,2,2,3,3,3,3,2,4,3,2,2
28/10/2017,3,2,2,2,3,2,3,2,2,3,3,2,3,3,2,2
29/10/2017,3,3,3,2,3,3,3,3,3,3,3,3,3,3,2,3
30/10/2017,3,2,3,3,3,2,3,2,3,3,2,2,4,2,3,2
31/10/2017,2,2,2,3,3,2,2,3,3,2,2,3,4,2,2,2
01/11/2017,3,3,2,3,3,2,2,3,2,3,3,3,3,3,3,3
02/11/2017,3,2,3,4,3,2,3,3,3,3,3,3,4,3,3,3
03/11/2017,2,3,4,5,3,2,3,2,3,3,3,4,3,3,3,3
04/11/2017,3,4,4,3,3,2,2,3,3,3,3,3,3,3,3,3
05/11/2017,3,4,3,2,3,3,2,3,10,2,3,2,8,3,3,4
06/11/2017,3,4,3,3,3,2,2,3,10,3,3,3,3,3,3,5
07/11/2017,3,2,2,3,3,2,3,3,3,3,3,2,3,3,2,2
08/11/2017,3,3,3,2,3,2,2,3,2,3,2,2,4,3,3,3
09/11/2017,3,2,2,2,3,2,2,3,2,3,3,2,3,3,2,2
10/11/2017,3,3,3,2,3,2,3,3,3,3,3,3,3,3,3,3
11/11/2017,3,2,3,2,3,2,3,3,3,3,3,3,3,3,2,3
12/11/2017,2,3,3,2,3,2,2,3,3,3,3,3,3,3,3,3
13/11/2017,2,2,3,2,3,2,2,2,3,3,2,2,4,2,3,2
14/11/2017,3,2,2,3,3,2,3,3,2,3,3,3,3,3,3,2
15/11/2017,3,2,2,3,3,3,3,2,2,3,2,2,3,2,3,3
16/11/2017,3,3,3,2,3,2,2,3,3,3,3,2,3,3,3,3
17/11/2017,3,3,3,3,3,2,2,3,3,3,3,2,4,3,2,3
18/11/2017,3,2,3,2,3,3,3,3,3,3,3,3,3,3,2,3
19/11/2017,3,2,3,2,3,2,2,3,3,3,2,2,2,3,3,2
20/11/2017,3,2,2,3,2,2,3,3,2,3,3,3,3,3,2,2
21/11/2017,2,2,2,3,3,2,3,3,2,2,2,3,5,3,2,2
22/11/2017,2,3,3,3,3,3,3,3,3,3,3,3,4,3,3,2
23/11/2017,3,3,3,4,3,3,2,3,3,2,3,3,3,3,3,3
24/11/2017,2,2,3,3,3,2,3,2,2,3,2,2,4,3,2,2
25/11/2017,2,2,3,2,3,2,2,3,3,3,3,2,3,3,2,2
26/11/2017,2,2,2,3,3,2,3,3,3,3,3,2,3,3,2,3
27/11/2017,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
28/11/2017,2,3,2,2,3,2,3,3,3,3,3,2,4,3,3,3
29/11/2017,3,2,3,3,3,3,3,3,3,3,3,2,4,3,2,3
30/11/2017,3,3,3,2,3,3,3,3,3,3,3,2,4,3,3,3
01/12/2017,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
02/12/2017,2,2,2,3,3,2,2,3,3,3,3,3,3,3,2,2
03/12/2017,2,2,2,2,3,2,3,3,3,3,3,2,3,3,2,3
04/12/2017,3,3,2,2,3,2,2,3,3,3,3,2,4,2,2,3
05/12/2017,3,2,2,3,3,3,3,3,3,2,3,3,3,3,3,3
06/12/2017,3,3,2,4,3,3,2,3,3,2,3,3,3,3,2,3
07/12/2017,3,3,2,2,3,2,2,3,3,3,3,3,3,3,3,3
08/12/2017,3,3,3,2,3,2,3,3,3,3,3,2,3,3,2,3
09/12/2017,3,3,2,3,3,2,2,3,4,3,3,3,3,3,3,3
10/12/2017,3,2,3,2,3,2,2,3,2,3,3,3,2,3,2,3
11/12/2017,4,3,3,3,3,2,2,3,4,3,2,3,3,3,3,3
12/12/2017,5,2,3,3,3,3,2,3,3,3,3,2,4,3,3,2
13/12/2017,3,3,4,3,3,2,3,3,3,3,3,3,5,3,3,3
14/12/2017,3,3,3,3,3,3,4,3,3,3,3,3,3,3,3,3
15/12/2017,2,3,3,2,3,2,2,3,3,3,3,2,3,3,2,3
16/12/2017,4,2,2,2,3,2,2,2,3,2,2,2,5,3,3,2
17/12/2017,2,2,2,2,3,2,2,3,2,2,3,3,3,3,2,2
18/12/2017,3,3,3,3,3,2,3,3,3,3,2,3,4,4,3,3
19/12/2017,2,3,3,3,3,3,3,3,3,2,2,4,5,6,3,6
20/12/2017,2,2,4,3,3,2,3,2,2,3,2,3,3,2,2,2
21/12/2017,3,2,2,3,3,3,4,3,2,3,3,2,3,3,2,3
22/12/2017,3,2,2,2,3,2,3,3,2,3,2,2,3,3,3,3
23/12/2017,2,2,2,2,3,2,3,2,2,2,3,2,3,2,2,2
24/12/2017,2,3,2,2,3,3,2,3,3,2,3,3,3,3,3,3
25/12/2017,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
26/12/2017,2,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
27/12/2017,2,3,3,3,3,2,2,3,2,3,2,3,3,3,3,3
28/12/2017,3,2,2,3,3,2,2,3,2,3,3,2,4,3,2,2
29/12/2017,3,3,3,3,3,2,3,3,3,3,2,3,3,3,3,3
30/12/2017,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
31/12/2017,3,3,3,3,3,3,3,3,3,3,3,3,6,3,3,3

01/01/2018,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
02/01/2018,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
03/01/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
04/01/2018,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
05/01/2018,2,3,3,3,3,2,2,3,3,3,2,3,3,3,3,2
06/01/2018,3,2,3,2,3,3,3,3,3,3,3,3,2,2,2,3
07/01/2018,3,3,3,2,4,3,4,2,2,6,3,2,3,2,2,3
08/01/2018,3,3,3,2,3,4,3,3,3,3,3,2,3,2,3,3
09/01/2018,3,3,3,3,3,2,2,1,3,2,3,3,2,2,3,3
10/01/2018,2,2,2,3,2,2,2,3,3,2,2,3,4,3,3,3
11/01/2018,3,2,2,3,2,2,2,2,3,3,2,3,4,3,3,2
12/01/2018,2,3,3,3,2,2,3,2,3,2,2,3,4,3,3,3
13/01/2018,2,2,3,2,2,3,2,2,3,2,2,3,2,2,2,3
14/01/2018,2,3,3,3,3,3,2,2,3,2,2,3,2,3,3,3
15/01/2018,3,3,2,3,3,3,2,3,3,3,3,3,3,3,2,3
16/01/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
17/01/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
18/01/2018,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
19/01/2018,3,3,3,3,3,3,3,3,3,3,3,3,5,3,3,3
20/01/2018,3,3,3,2,3,3,2,3,3,3,3,3,3,3,2,3
21/01/2018,3,2,3,3,3,2,2,3,2,3,3,2,3,3,2,3
22/01/2018,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
23/01/2018,3,3,2,3,3,3,2,3,3,3,3,3,3,3,3,3
24/01/2018,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
25/01/2018,2,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2
26/01/2018,3,3,3,3,3,3,3,3,2,3,2,3,4,3,4,3
27/01/2018,3,2,2,2,3,3,3,3,3,3,3,3,3,3,3,3
28/01/2018,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
29/01/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/01/2018,3,3,3,3,3,2,2,3,3,3,3,2,4,3,3,2
31/01/2018,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
01/02/2018,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3,2
02/02/2018,3,3,3,3,3,2,2,3,3,3,2,2,4,3,2,2
03/02/2018,3,2,2,3,3,2,3,3,2,3,2,2,3,3,3,2
04/02/2018,3,2,3,2,3,2,3,2,2,3,2,2,3,3,2,2
05/02/2018,2,3,3,2,3,2,2,2,2,4,2,2,3,3,2,3
06/02/2018,2,3,3,4,3,2,2,3,3,3,3,2,3,2,3,2
07/02/2018,5,3,3,3,3,3,3,3,3,3,3,2,4,3,3,3
08/02/2018,3,2,2,3,3,3,3,3,2,3,3,3,3,3,2,2
09/02/2018,3,3,3,2,3,2,2,3,3,3,3,3,3,3,3,3
10/02/2018,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,2
11/02/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/02/2018,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
13/02/2018,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
14/02/2018,3,2,3,3,3,2,2,3,2,3,3,3,3,3,2,2
15/02/2018,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
16/02/2018,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
17/02/2018,3,2,3,3,3,2,2,3,3,2,3,3,3,3,3,3
18/02/2018,2,2,3,3,3,3,2,3,2,3,2,3,3,3,2,3
19/02/2018,2,2,2,3,3,2,3,2,2,3,3,2,4,3,2,2
20/02/2018,3,3,2,2,3,3,3,3,3,3,3,3,3,3,3,3
21/02/2018,3,3,5,4,3,3,3,3,3,3,3,5,3,3,2,3
22/02/2018,3,3,3,3,3,2,2,2,3,3,2,3,3,4,3,3
23/02/2018,3,3,3,2,3,3,2,2,2,3,3,3,3,4,3,3
24/02/2018,3,3,3,3,3,3,3,2,2,3,3,3,3,4,3,3
25/02/2018,3,3,3,2,3,3,2,2,3,3,3,3,3,3,3,3
26/02/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/02/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
28/02/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
01/03/2018,3,3,6,3,3,3,3,3,3,3,3,3,3,4,3,4
02/03/2018,3,3,5,4,3,3,3,3,3,3,3,5,3,4,3,3
03/03/2018,3,8,10,9,3,4,3,3,5,3,3,8,5,5,8,6
04/03/2018,3,6,4,2,3,5,3,3,4,3,3,3,3,3,4,7
05/03/2018,2,3,3,3,3,2,3,3,2,2,2,3,4,3,3,3
06/03/2018,3,3,3,4,3,3,3,3,2,3,3,3,4,3,3,3
07/03/2018,3,3,4,3,3,2,2,3,3,3,3,3,4,3,3,3
08/03/2018,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
09/03/2018,3,2,3,3,3,3,2,3,2,3,3,3,3,3,3,3
10/03/2018,3,3,2,3,3,2,3,3,2,2,3,3,3,3,2,2
11/03/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/03/2018,3,3,3,3,3,2,2,3,3,3,2,3,3,3,3,3
13/03/2018,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
14/03/2018,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
15/03/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3,4
16/03/2018,3,3,3,3,3,3,3,3,2,3,3,3,4,3,3,4
17/03/2018,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
18/03/2018,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
19/03/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
20/03/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
21/03/2018,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
22/03/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
23/03/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
24/03/2018,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
25/03/2018,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3
26/03/2018,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
27/03/2018,3,3,3,3,3,3,2,1,3,3,3,3,3,3,3,3
28/03/2018,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3
29/03/2018,3,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3
30/03/2018,3,3,3,2,4,3,3,1,3,3,3,3,3,3,3,3
31/03/2018,3,3,3,2,4,3,3,1,3,3,3,3,3,3,3,3
01/04/2018,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
02/04/2018,4,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3
03/04/2018,4,3,3,3,3,3,4,3,3,3,3,3,3,4,3,3
04/04/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3
05/04/2018,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
06/04/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
07/04/2018,3,3,3,3,4,3,3,3,3,3,3,3,4,3,3,3
08/04/2018,3,3,3,3,3,3,3,4,3,3,3,3,4,3,3,3
09/04/2018,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3
10/04/2018,3,3,3,3,3,3,3,3,3,3,3,4,3,2,3,6
11/04/2018,3,3,5,5,4,3,3,2,3,3,3,7,3,3,3,3
12/04/2018,3,3,3,4,4,3,3,2,3,3,3,4,3,3,3,3
13/04/2018,3,2,3,3,4,4,3,3,2,3,3,3,3,3,3,4
14/04/2018,3,3,3,4,4,3,2,3,3,3,3,4,3,3,3,3
15/04/2018,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,4
16/04/2018,4,3,3,3,4,3,3,4,3,3,3,3,3,4,3,4
17/04/2018,4,3,3,3,4,3,3,3,3,4,4,3,4,3,3,3
18/04/2018,4,3,3,4,3,3,3,4,3,3,3,4,4,4,3,3
19/04/2018,3,4,5,5,3,3,2,4,3,3,3,5,4,3,4,5
20/04/2018,3,3,4,3,4,3,3,3,3,3,3,5,3,3,3,4
21/04/2018,4,3,3,4,4,3,3,4,4,3,3,8,3,3,4,4
22/04/2018,3,4,5,4,3,3,3,4,3,3,3,4,4,3,3,3
23/04/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
24/04/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
25/04/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
26/04/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/04/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
28/04/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4
29/04/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4
30/04/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4
01/05/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4
02/05/2018,3,3,3,3,4,3,3,3,4,3,3,3,3,4,3,4
03/05/2018,3,3,3,4,4,3,3,3,3,3,3,3,3,3,3,3
04/05/2018,3,3,3,3,3,3,2,3,3,3,3,4,3,3,3,3
05/05/2018,2,4,4,4,3,3,2,3,3,3,2,4,3,5,4,3
06/05/2018,2,6,5,5,3,4,2,4,4,3,2,6,6,6,5,5
07/05/2018,5,6,6,5,3,5,3,5,6,3,5,6,6,7,6,6
08/05/2018,5,4,6,5,5,4,3,5,3,3,5,5,3,5,4,5
09/05/2018,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3
10/05/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4,3
11/05/2018,3,3,4,3,4,3,3,3,3,3,3,3,3,3,4,3
12/05/2018,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
13/05/2018,3,3,3,3,4,3,3,3,3,3,3,3,3,3,4,3
14/05/2018,3,3,4,3,4,3,3,3,3,3,3,3,3,3,4,3
15/05/2018,3,3,4,4,4,3,3,3,3,3,3,4,3,3,3,4
16/05/2018,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
17/05/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
18/05/2018,3,3,3,3,3,3,3,4,3,3,3,3,3,3,3,3
19/05/2018,4,4,3,3,4,4,3,4,4,4,4,4,5,4,4,4
20/05/2018,4,4,3,3,4,4,3,4,4,3,4,4,4,5,5,5
21/05/2018,4,4,4,3,3,4,3,4,4,3,4,4,5,5,5,5
22/05/2018,3,4,4,4,3,3,3,4,4,3,3,4,5,5,4,5
23/05/2018,3,3,4,4,3,3,3,4,4,4,3,4,5,4,4,4
24/05/2018,3,3,4,4,4,3,3,4,4,4,3,4,4,4,3,3
25/05/2018,4,3,5,3,3,3,3,3,3,4,4,4,3,4,3,3
26/05/2018,4,4,4,5,4,4,3,4,4,4,4,6,4,5,4,4
27/05/2018,4,5,5,4,4,4,3,4,5,4,4,5,4,4,5,5
28/05/2018,4,4,5,3,4,4,3,2,5,4,4,6,5,4,4,4
29/05/2018,4,4,4,3,4,4,3,4,4,5,4,5,4,3,4,4
30/05/2018,4,3,4,3,4,5,3,4,4,4,4,4,4,3,4,4
31/05/2018,3,3,4,3,5,3,3,3,3,3,3,4,3,3,3,3
01/06/2018,3,3,4,4,5,4,3,3,5,4,3,4,3,3,3,4
02/06/2018,3,3,3,3,4,3,3,3,4,3,3,3,3,3,3,3
03/06/2018,3,3,4,3,4,3,3,3,3,3,3,4,3,3,3,3
04/06/2018,3,3,4,3,3,3,3,3,3,3,2,3,3,4,3,3
05/06/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
06/06/2018,3,3,3,4,3,3,3,4,3,3,3,3,4,3,4,3
07/06/2018,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
08/06/2018,3,3,3,3,3,3,3,3,3,3,3,3,2,3,3,3
09/06/2018,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
10/06/2018,3,3,3,3,3,3,2,3,4,3,3,3,3,3,3,3
11/06/2018,2,3,3,4,3,2,3,3,3,3,3,3,4,4,3,3
12/06/2018,3,3,3,2,3,2,2,3,3,3,2,3,3,3,3,3
13/06/2018,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
14/06/2018,2,3,3,3,3,2,2,3,3,3,2,3,3,3,3,3
15/06/2018,2,3,3,3,3,2,2,3,3,2,2,3,3,3,3,3
16/06/2018,3,3,3,3,3,2,2,3,3,3,3,3,3,3,2,2
17/06/2018,3,2,3,2,3,2,2,2,3,2,2,3,2,3,2,3
18/06/2018,3,3,3,3,3,3,3,2,2,3,3,3,2,3,2,3
19/06/2018,2,2,2,3,3,2,3,1,3,2,3,2,2,2,2,3
20/06/2018,2,2,2,3,2,2,2,2,3,5,2,2,2,2,2,2
21/06/2018,2,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
22/06/2018,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
23/06/2018,3,3,3,3,2,2,2,3,3,2,2,3,3,4,3,3
24/06/2018,3,4,3,4,3,3,2,3,3,3,3,4,3,4,4,4
25/06/2018,4,5,5,6,3,3,3,5,4,3,3,6,6,5,5,5
26/06/2018,3,5,4,4,3,3,3,6,7,7,4,6,5,5,5,4
27/06/2018,4,3,3,3,4,3,3,5,8,7,6,4,5,6,3,4
28/06/2018,5,4,4,4,5,3,3,5,5,7,5,5,4,6,5,3
29/06/2018,3,4,3,3,4,3,3,5,5,4,3,5,5,6,4,3
30/06/2018,3,4,4,4,3,3,3,4,4,5,3,4,5,6,4,3
01/07/2018,3,5,5,6,3,4,3,6,5,3,4,7,5,5,6,4
02/07/2018,3,4,4,5,3,3,3,5,5,3,3,6,6,7,5,4
03/07/2018,3,4,4,4,3,3,2,5,4,4,3,5,6,6,4,3
04/07/2018,3,4,4,4,4,3,2,4,5,4,3,4,5,5,5,4
05/07/2018,4,6,6,5,4,3,3,5,5,3,3,6,5,5,6,5
06/07/2018,3,5,4,5,2,3,2,3,4,2,2,6,5,5,5,4
07/07/2018,3,4,5,5,3,3,2,3,3,2,3,6,3,4,4,3
08/07/2018,2,4,4,4,2,2,2,3,3,2,2,4,3,5,3,3
09/07/2018,2,3,3,3,2,2,2,3,2,2,3,4,4,3,3,2
10/07/2018,2,3,3,2,2,2,2,3,3,2,2,3,3,3,3,3
11/07/2018,2,3,3,3,2,2,2,3,3,2,2,3,3,4,3,3
12/07/2018,3,3,3,3,2,2,2,3,3,2,2,3,3,3,3,3
13/07/2018,2,4,3,4,2,3,2,3,3,2,2,3,3,3,3,3
14/07/2018,3,4,5,4,2,3,2,3,3,2,3,5,3,3,4,3
15/07/2018,3,3,5,5,3,3,2,3,3,2,2,5,3,3,3,4
16/07/2018,3,4,5,4,3,3,2,3,3,2,2,5,3,3,4,3
17/07/2018,2,3,4,3,3,2,2,3,3,2,3,3,3,3,2,3
18/07/2018,2,3,3,3,2,3,2,3,2,2,3,3,3,2,3,3
19/07/2018,3,4,4,3,2,3,3,3,3,2,3,4,3,3,4,4
20/07/2018,2,4,4,3,3,3,2,3,2,2,2,5,3,3,3,3
21/07/2018,2,4,5,6,2,2,2,2,2,2,2,6,3,3,3,3
22/07/2018,2,3,4,4,2,2,2,2,2,2,2,4,3,3,3,2
23/07/2018,2,3,4,3,2,2,2,2,2,2,2,4,2,2,3,3
24/07/2018,2,3,4,4,2,2,2,2,2,2,2,5,3,2,2,2
25/07/2018,3,3,4,4,2,2,2,3,3,3,3,4,3,3,3,3
26/07/2018,3,6,7,6,3,4,2,4,5,2,3,7,4,3,5,5
27/07/2018,3,4,8,4,5,4,3,3,3,2,3,6,3,2,3,6
28/07/2018,3,3,4,3,5,3,4,3,3,3,2,3,5,2,3,3
29/07/2018,2,2,2,2,4,2,2,2,2,2,2,2,2,2,2,2
30/07/2018,3,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2
31/07/2018,2,3,3,3,3,2,2,3,2,2,2,3,3,2,3,2
01/08/2018,2,3,3,3,3,3,2,3,3,2,2,3,3,2,3,3
02/08/2018,2,3,3,3,3,2,2,3,2,2,2,3,2,2,3,2
03/08/2018,2,2,4,5,2,2,2,2,2,2,2,5,2,3,2,2
04/08/2018,2,3,3,3,2,2,2,3,2,2,2,3,3,2,3,3
05/08/2018,2,4,3,3,2,3,2,4,3,2,2,4,4,3,4,3
06/08/2018,2,4,5,5,2,3,2,3,3,2,2,5,3,4,4,3
07/08/2018,3,4,5,4,2,2,2,2,3,2,2,5,2,3,3,3
08/08/2018,3,3,4,3,2,2,2,2,3,2,2,3,2,2,2,2
09/08/2018,3,2,2,2,2,2,2,2,2,2,2,3,2,2,2,2
10/08/2018,2,2,2,2,2,2,2,3,3,2,2,2,3,2,2,2
11/08/2018,3,3,3,2,2,3,2,3,3,2,3,3,2,2,3,3
12/08/2018,3,2,3,2,2,2,2,2,2,2,3,3,2,2,2,2
13/08/2018,3,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2
14/08/2018,2,2,3,2,3,2,2,2,2,2,2,3,3,2,2,2
15/08/2018,2,2,2,2,3,2,2,2,2,2,2,3,3,2,2,2
16/08/2018,2,2,2,3,2,2,2,2,2,2,2,2,3,2,2,2
17/08/2018,2,2,2,3,2,2,2,2,2,2,2,3,3,2,2,2
18/08/2018,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2
19/08/2018,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2
20/08/2018,2,2,2,3,3,2,2,2,2,2,2,2,6,2,2,2
21/08/2018,2,3,3,2,2,2,2,2,2,2,2,3,5,2,2,2
22/08/2018,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2
23/08/2018,2,2,2,2,2,2,2,2,2,2,2,3,2,2,2,2
24/08/2018,2,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2
25/08/2018,3,3,3,2,3,2,2,2,3,2,3,2,2,2,2,3
26/08/2018,2,2,2,2,3,2,2,2,2,2,2,3,2,2,2,2
27/08/2018,2,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2
28/08/2018,3,2,2,2,2,2,2,2,2,2,2,3,2,3,2,2
29/08/2018,3,2,2,2,2,2,2,2,2,3,2,2,3,2,2,2
30/08/2018,3,3,3,2,3,2,2,2,2,2,2,3,3,2,2,3
31/08/2018,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
01/09/2018,3,4,4,3,3,3,2,3,3,2,2,4,3,4,3,3
02/09/2018,2,4,4,3,3,3,2,3,3,2,2,4,3,4,3,4
03/09/2018,2,3,4,4,3,3,2,3,2,2,2,5,4,4,3,3
04/09/2018,2,2,3,3,3,2,2,2,3,2,2,3,2,3,2,3
05/09/2018,2,3,3,3,3,2,2,2,3,2,2,3,3,3,3,2
06/09/2018,2,2,3,3,3,2,2,2,2,3,2,3,3,3,2,3
07/09/2018,3,2,2,2,2,2,2,2,2,2,2,3,3,2,2,2
08/09/2018,3,2,2,2,2,2,2,2,3,2,2,3,2,3,2,2
09/09/2018,2,3,3,3,3,2,2,2,2,2,2,3,2,3,2,2
10/09/2018,2,2,2,3,2,2,2,2,2,2,2,3,3,3,2,2
11/09/2018,3,2,2,2,2,2,2,2,3,2,3,3,2,2,3,2
12/09/2018,2,2,2,2,3,2,2,2,2,2,2,2,3,2,2,2
13/09/2018,2,2,3,3,2,2,2,2,2,2,2,3,3,2,2,2
14/09/2018,3,2,2,3,2,2,2,2,3,2,2,3,2,3,2,3
15/09/2018,2,3,3,3,3,2,2,2,2,2,2,3,3,3,3,2
16/09/2018,2,2,3,3,3,2,2,3,3,2,3,3,3,3,2,2
17/09/2018,2,3,3,3,3,2,2,3,2,3,2,4,3,3,3,2
18/09/2018,2,3,3,3,2,3,2,3,3,2,3,3,5,3,3,3
19/09/2018,3,3,3,2,3,3,2,3,3,3,3,3,5,3,3,3
20/09/2018,3,2,3,3,3,2,2,3,2,2,3,3,3,2,2,2
21/09/2018,3,3,3,3,2,3,2,3,3,2,3,3,3,3,2,2
22/09/2018,3,2,2,3,3,2,2,2,3,2,3,2,3,3,3,3
23/09/2018,2,2,3,2,3,2,2,3,3,3,2,3,3,3,3,3
24/09/2018,3,2,3,2,3,2,2,3,3,2,3,3,3,3,3,3
25/09/2018,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
26/09/2018,2,3,3,3,3,3,2,3,3,2,2,3,3,3,3,3
27/09/2018,2,3,3,3,3,2,2,3,3,2,2,3,3,3,3,3
28/09/2018,2,2,3,2,2,2,2,3,2,2,2,3,2,3,2,2
29/09/2018,2,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
30/09/2018,2,2,3,3,3,2,2,3,3,3,3,3,3,3,3,3
01/10/2018,3,2,3,3,2,2,2,3,3,3,2,2,3,3,3,3
02/10/2018,2,2,3,3,3,2,2,3,3,2,3,3,3,3,3,3
03/10/2018,2,2,2,3,3,2,2,2,2,2,2,2,3,2,2,2
04/10/2018,2,2,2,3,3,2,2,2,2,2,2,2,2,2,2,2
05/10/2018,3,2,2,4,3,2,2,2,2,3,2,3,3,3,2,2
06/10/2018,3,3,3,3,3,2,2,2,2,2,2,3,2,2,2,2
07/10/2018,2,2,3,3,3,2,2,2,2,2,2,3,2,2,2,2
08/10/2018,2,3,2,3,3,3,2,3,3,2,3,3,3,3,2,2
09/10/2018,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
10/10/2018,3,3,4,5,3,3,2,3,3,3,3,6,3,3,3,4
11/10/2018,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3,3
12/10/2018,3,3,3,3,3,3,2,3,2,3,3,3,3,3,3,2
13/10/2018,3,3,3,3,3,2,2,3,2,2,3,3,3,3,3,2
14/10/2018,3,3,3,2,3,3,2,3,3,2,3,3,3,3,3,3
15/10/2018,2,3,3,2,3,2,2,2,2,3,2,2,2,2,2,3
16/10/2018,2,3,3,2,3,2,2,3,2,3,3,3,3,3,2,3
17/10/2018,3,3,2,3,3,2,2,3,3,3,3,3,2,3,3,2
18/10/2018,3,2,3,2,3,2,2,2,2,3,2,3,3,2,3,3
19/10/2018,2,3,3,3,3,2,2,3,3,2,2,3,3,2,3,3
20/10/2018,2,3,3,3,3,2,2,3,2,2,2,3,2,3,3,3
21/10/2018,3,2,2,2,3,2,2,3,3,2,3,3,2,3,2,3
22/10/2018,3,3,3,2,3,3,2,3,3,2,3,2,4,3,2,3
23/10/2018,3,2,2,2,3,3,2,2,3,3,3,2,3,3,2,3
24/10/2018,3,3,2,3,3,3,2,2,3,3,3,2,3,3,2,3
25/10/2018,3,3,2,3,3,3,3,3,3,3,3,2,3,3,3,3
26/10/2018,3,3,3,2,3,3,2,3,3,3,3,3,3,3,2,3
27/10/2018,3,2,3,2,3,3,2,2,3,3,3,2,3,3,2,3
28/10/2018,2,3,3,2,3,3,2,2,2,3,2,3,2,3,2,3
29/10/2018,2,3,3,2,3,2,2,2,2,3,2,2,3,2,2,2
30/10/2018,2,2,2,2,3,2,2,2,2,3,2,2,4,2,2,2
31/10/2018,2,2,2,3,3,2,2,2,2,3,2,2,4,2,3,2
01/11/2018,3,3,2,2,3,2,2,3,3,3,2,2,3,3,2,2
02/11/2018,3,3,2,3,3,3,2,3,3,2,2,3,3,2,3,3
03/11/2018,3,3,2,2,3,2,2,3,2,3,3,3,3,3,3,2
04/11/2018,3,2,2,3,3,2,2,3,2,3,3,3,3,3,3,3
05/11/2018,3,7,5,5,3,10,3,3,7,2,2,4,3,3,4,10
06/11/2018,3,4,3,3,2,5,3,2,3,2,2,2,3,3,2,6
07/11/2018,2,2,2,3,2,2,2,3,2,2,2,3,3,3,2,2
08/11/2018,2,2,3,3,3,2,2,3,2,3,2,3,3,3,2,2
09/11/2018,2,2,3,3,3,2,2,3,2,3,2,3,3,3,3,2
10/11/2018,3,3,3,2,3,2,2,3,2,3,3,3,3,3,2,3
11/11/2018,2,3,3,2,3,2,2,3,2,2,3,3,3,3,2,2
12/11/2018,3,3,3,3,2,2,2,3,2,3,3,3,3,3,3,2
13/11/2018,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
14/11/2018,3,3,2,2,3,2,2,3,2,2,3,3,3,3,3,2
15/11/2018,2,2,2,3,3,2,2,2,2,2,3,2,3,2,3,3
16/11/2018,3,2,2,2,3,3,2,2,3,3,2,2,3,3,3,3
17/11/2018,2,2,2,3,2,3,2,2,2,2,2,3,2,3,2,3
18/11/2018,2,2,3,2,2,2,2,2,2,2,2,2,2,3,2,3
19/11/2018,2,2,3,2,2,3,2,2,2,2,3,3,3,2,2,3
20/11/2018,3,2,2,2,3,2,2,2,2,2,3,2,2,2,2,3
21/11/2018,2,2,2,3,3,2,3,2,2,2,2,3,3,2,2,3
22/11/2018,3,4,4,5,3,3,2,4,3,3,2,4,3,3,4,3
23/11/2018,3,5,3,4,3,3,2,4,3,2,2,4,3,3,5,6
24/11/2018,3,2,3,3,3,2,2,3,2,4,2,3,3,3,2,3
25/11/2018,2,2,2,2,3,2,3,2,2,2,3,2,2,3,2,3
26/11/2018,3,2,2,2,3,2,3,2,2,3,3,4,3,3,2,2
27/11/2018,2,2,2,2,3,2,2,2,2,2,2,2,3,3,2,3
28/11/2018,3,3,2,2,3,3,2,3,3,3,3,3,3,4,3,3
29/11/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
30/11/2018,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
01/12/2018,3,3,3,2,3,2,2,3,3,3,3,3,3,3,2,3
02/12/2018,2,3,3,2,3,2,2,3,2,3,2,3,3,3,3,2
03/12/2018,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,2
04/12/2018,3,3,3,3,3,3,2,2,3,3,2,2,3,2,3,2
05/12/2018,2,2,2,3,3,3,2,3,2,2,2,2,3,2,3,2
06/12/2018,3,3,2,2,3,2,2,3,3,3,3,3,3,3,2,2
07/12/2018,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
08/12/2018,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/12/2018,2,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
10/12/2018,3,3,3,2,3,2,2,3,3,3,2,2,3,3,3,3
11/12/2018,2,3,3,3,3,4,2,2,2,2,2,2,3,3,3,3
12/12/2018,2,2,3,2,3,2,2,2,2,3,2,3,3,3,3,3
13/12/2018,2,2,2,2,3,2,2,2,2,2,2,2,2,3,2,2
14/12/2018,2,3,2,3,3,3,2,1,3,2,2,3,3,2,3,3
15/12/2018,2,2,2,2,2,2,2,3,2,2,2,2,3,3,2,2
16/12/2018,3,3,2,2,3,3,2,3,3,3,3,3,3,3,3,3
17/12/2018,3,2,2,3,3,2,2,3,2,3,2,3,4,3,3,2
18/12/2018,3,3,2,2,3,2,2,3,3,3,3,3,3,3,3,2
19/12/2018,3,2,3,3,3,2,3,3,2,3,3,3,3,3,3,2
20/12/2018,3,3,3,3,3,2,2,3,2,2,3,3,3,3,2,2
21/12/2018,3,3,3,2,3,3,3,3,2,2,2,3,3,3,3,3
22/12/2018,3,3,3,2,3,2,2,3,2,2,3,3,4,3,3,2
23/12/2018,2,3,3,2,2,2,2,2,2,4,3,3,2,3,2,2
24/12/2018,3,2,3,2,2,2,2,2,2,3,2,2,2,2,3,3
25/12/2018,3,2,2,3,3,2,2,2,3,3,2,2,2,2,2,3
26/12/2018,2,2,2,2,3,2,2,2,2,3,2,2,2,2,2,3
27/12/2018,2,3,4,5,3,2,2,2,3,2,2,3,3,3,3,3
28/12/2018,2,3,3,3,3,2,2,2,2,3,2,3,2,3,2,2
29/12/2018,3,3,2,2,3,2,3,3,2,3,3,2,3,2,2,3
30/12/2018,3,3,2,2,3,2,2,3,2,2,3,3,3,2,2,2
31/12/2018,3,3,2,2,3,2,2,3,2,2,3,3,3,3,3,3
01/01/2019,3,3,3,2,3,3,3,3,3,2,3,3,3,3,3,3
02/01/2019,3,3,3,2,3,3,3,3,3,2,2,3,3,3,3,3
03/01/2019,3,3,3,2,3,3,2,3,3,2,3,3,3,3,4,3
04/01/2019,3,5,3,3,3,2,2,3,4,3,2,3,4,3,4,3
05/01/2019,3,3,2,3,3,2,2,3,2,2,2,3,3,3,3,3
06/01/2019,3,2,2,2,3,2,2,3,3,2,2,2,3,3,2,3
07/01/2019,3,3,2,2,3,2,3,3,3,3,3,3,3,3,3,3
08/01/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/01/2019,3,3,3,2,3,3,3,3,2,3,2,2,4,3,3,3
10/01/2019,2,3,3,3,3,2,2,3,4,3,2,3,3,3,2,2
11/01/2019,3,3,2,2,3,2,3,3,2,3,3,3,4,2,3,3
12/01/2019,3,3,2,2,3,3,3,3,3,3,3,2,3,3,3,3
13/01/2019,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
14/01/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/01/2019,3,2,2,2,3,3,3,3,2,3,3,3,3,3,2,3
16/01/2019,3,3,3,2,3,3,3,3,3,3,3,3,3,3,2,3
17/01/2019,3,3,3,2,3,3,3,3,3,3,3,3,3,3,3,3
18/01/2019,3,3,2,3,2,3,2,3,2,3,3,3,3,3,3,3
19/01/2019,3,2,2,2,3,3,2,2,2,3,2,2,3,3,2,2
20/01/2019,2,3,4,3,3,3,2,2,3,3,2,3,3,3,3,3
21/01/2019,3,3,4,4,3,2,2,3,2,3,3,3,3,3,3,2
22/01/2019,3,3,2,2,3,3,3,3,3,3,3,3,3,3,3,3
23/01/2019,3,4,3,2,3,2,3,3,2,3,2,3,3,3,4,3
24/01/2019,4,3,3,3,3,3,3,3,4,3,2,3,3,3,3,3
25/01/2019,3,2,2,3,3,3,2,3,2,3,3,2,3,3,2,3
26/01/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/01/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
28/01/2019,3,3,3,2,3,2,3,3,3,3,3,3,3,3,3,3
29/01/2019,3,2,2,3,3,3,3,3,3,3,3,3,3,3,3,3
30/01/2019,4,3,3,2,3,2,2,3,3,3,3,2,4,3,3,3
31/01/2019,3,3,2,3,3,3,2,3,2,3,3,2,4,3,2,3
01/02/2019,3,2,3,2,3,2,3,2,2,3,3,2,3,2,2,3
02/02/2019,3,2,3,3,3,2,2,3,3,3,3,2,3,2,2,3
03/02/2019,2,2,3,2,3,2,2,3,2,2,3,3,3,3,2,3
04/02/2019,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
05/02/2019,3,3,2,2,3,6,2,3,2,3,2,2,4,3,2,3
06/02/2019,3,3,2,3,3,5,2,3,3,3,3,3,4,3,3,3
07/02/2019,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
08/02/2019,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
09/02/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
10/02/2019,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3,3
11/02/2019,3,3,2,2,3,3,2,3,3,3,2,3,3,3,3,3
12/02/2019,3,3,2,3,3,2,2,3,3,2,3,3,3,3,3,3
13/02/2019,3,3,2,3,3,8,2,3,3,3,3,2,3,3,2,3
14/02/2019,3,4,3,5,3,10,2,2,3,3,3,3,3,2,4,3
15/02/2019,3,4,3,5,3,4,2,3,4,3,3,4,4,3,3,4
16/02/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
17/02/2019,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
18/02/2019,3,3,3,2,3,9,3,3,3,3,3,3,3,3,3,3
19/02/2019,3,3,3,3,3,3,2,3,3,3,3,4,3,3,3,3
20/02/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
21/02/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
22/02/2019,3,3,2,3,3,3,2,3,3,3,3,3,5,3,3,3
23/02/2019,3,4,3,4,3,4,3,2,4,3,3,4,7,5,5,5
24/02/2019,3,7,4,5,3,4,2,3,7,3,3,4,7,5,6,10
25/02/2019,4,6,4,6,3,5,3,2,6,4,3,4,6,6,6,7
26/02/2019,4,7,5,8,3,5,3,2,6,5,3,5,6,5,6,6
27/02/2019,4,7,5,8,3,5,3,3,6,6,3,5,7,6,6,6
28/02/2019,3,6,6,3,3,3,3,3,6,4,2,3,3,3,6,7
01/03/2019,3,5,3,3,3,3,3,3,3,2,3,3,4,3,3,3
02/03/2019,3,3,3,3,3,3,2,3,3,3,3,3,5,3,3,3
03/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,10,3,3,4
04/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
05/03/2019,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
06/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
07/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
08/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
09/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
10/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
11/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
12/03/2019,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
13/03/2019,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
14/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
15/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
16/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
17/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
18/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
19/03/2019,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
20/03/2019,3,3,2,2,3,2,2,3,2,2,3,3,3,3,3,3
21/03/2019,2,2,2,3,3,2,3,2,2,2,2,3,3,2,2,3
22/03/2019,3,3,2,2,3,3,3,3,3,3,3,3,3,3,3,3
23/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
24/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
25/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,4,3,3,3
26/03/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
27/03/2019,3,3,3,3,3,3,3,3,3,4,3,3,4,3,3,3
28/03/2019,4,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
29/03/2019,4,4,4,5,4,3,3,3,3,3,4,4,4,3,4,3
30/03/2019,3,5,8,6,3,3,3,3,4,3,3,7,3,6,4,4
31/03/2019,3,3,4,3,3,3,3,3,3,3,3,3,3,4,3,3
01/04/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
02/04/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/04/2019,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
04/04/2019,3,3,4,3,3,4,3,3,3,3,3,3,3,3,3,4
05/04/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,6
06/04/2019,3,3,4,3,4,3,3,3,3,3,3,3,3,3,3,3
07/04/2019,3,5,5,5,4,3,3,4,3,3,3,5,4,5,5,4
08/04/2019,3,6,8,5,3,3,3,5,3,3,4,6,6,4,8,4
09/04/2019,4,4,4,3,4,4,3,3,4,3,4,4,3,3,3,4
10/04/2019,3,3,3,3,3,3,3,3,3,4,4,3,3,3,3,3
11/04/2019,3,3,4,3,4,3,3,3,3,3,3,3,3,3,3,4
12/04/2019,3,3,4,3,4,3,3,3,3,3,4,3,3,4,3,4
13/04/2019,4,3,4,3,4,3,3,3,3,3,4,4,3,4,3,4
14/04/2019,3,3,3,3,4,3,3,3,3,3,4,3,3,4,3,4
15/04/2019,3,3,3,4,4,3,3,3,3,3,4,4,4,4,3,7
16/04/2019,3,3,4,6,4,4,3,6,5,4,3,6,7,5,5,4
17/04/2019,3,4,6,6,4,4,3,4,4,4,5,7,6,5,4,4
18/04/2019,3,6,5,6,4,5,3,7,7,5,5,5,5,5,6,6
19/04/2019,4,5,5,5,5,4,3,5,5,5,6,5,4,5,5,6
20/04/2019,6,6,5,5,5,5,4,5,6,5,6,6,5,6,6,6
21/04/2019,6,6,6,6,5,6,5,5,6,5,7,8,6,7,7,6
22/04/2019,6,6,8,8,6,6,5,6,6,6,6,10,6,5,7,7
23/04/2019,5,5,5,5,5,4,4,4,5,5,6,5,4,4,5,6
24/04/2019,6,3,3,3,5,5,7,3,5,3,4,3,3,4,4,5
25/04/2019,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
26/04/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
27/04/2019,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
28/04/2019,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
29/04/2019,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
30/04/2019,2,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3
01/05/2019,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3
02/05/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
03/05/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
04/05/2019,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
05/05/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
06/05/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
07/05/2019,3,3,4,3,3,3,2,3,3,3,3,4,3,4,3,3
08/05/2019,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3,4
09/05/2019,3,3,3,2,3,3,3,3,3,3,4,3,3,3,3,4
10/05/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
11/05/2019,3,3,3,3,3,3,2,3,3,3,3,4,3,3,3,3
12/05/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,4,3,3
13/05/2019,4,4,3,3,4,3,2,3,4,4,4,4,5,4,4,4
14/05/2019,4,4,4,3,4,4,3,3,4,4,5,3,4,4,3,5
15/05/2019,5,4,4,4,5,4,3,4,4,4,5,4,4,5,4,4
16/05/2019,3,4,4,4,4,3,3,3,4,4,4,4,4,4,4,4
17/05/2019,3,3,3,3,4,3,3,3,4,3,4,3,3,3,3,3
18/05/2019,3,3,3,3,4,3,3,3,3,3,4,3,3,3,3,3
19/05/2019,3,3,3,3,3,3,2,3,3,3,3,4,3,3,3,3
20/05/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
21/05/2019,3,3,3,3,3,3,3,3,3,3,3,4,3,4,3,3
22/05/2019,3,3,3,4,3,3,3,3,3,3,3,4,3,4,3,3
23/05/2019,3,4,4,4,3,3,3,3,3,3,3,4,3,4,4,3
24/05/2019,3,3,3,3,3,3,3,3,3,2,4,3,3,3,3,3
25/05/2019,3,3,3,3,3,3,3,3,3,2,3,3,2,3,3,3
26/05/2019,2,2,3,2,3,2,3,3,3,3,3,2,2,3,3,3
27/05/2019,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
28/05/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
29/05/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,2,3
30/05/2019,3,2,2,3,3,2,2,2,2,2,2,3,2,2,2,2
31/05/2019,2,2,2,2,3,2,2,2,2,2,2,2,2,2,2,2
01/06/2019,3,3,3,3,3,2,2,3,2,3,3,3,3,3,3,3
02/06/2019,3,3,4,3,3,3,2,3,3,3,3,3,3,3,3,3
03/06/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
04/06/2019,3,2,3,3,3,3,2,3,3,2,3,3,3,3,3,3
05/06/2019,3,3,3,3,3,3,3,3,2,2,3,3,3,3,3,3
06/06/2019,3,3,3,3,3,3,3,3,3,2,3,3,3,3,3,3
07/06/2019,3,3,3,3,3,3,3,3,3,3,4,3,3,3,2,4
08/06/2019,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
09/06/2019,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
10/06/2019,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
11/06/2019,3,3,3,2,3,3,2,3,2,3,3,3,3,3,3,3
12/06/2019,3,2,3,2,3,3,3,2,2,3,3,3,2,3,2,3
13/06/2019,3,3,3,3,3,3,2,2,3,3,3,3,3,3,2,3
14/06/2019,3,3,3,3,3,3,2,3,3,3,3,3,2,3,2,2
15/06/2019,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
16/06/2019,3,2,3,2,3,3,3,3,3,3,3,3,3,3,2,3
17/06/2019,3,3,3,3,3,3,2,2,3,2,3,3,3,3,2,3
18/06/2019,3,3,3,3,3,3,2,2,3,3,3,3,2,3,2,3
19/06/2019,3,3,3,3,3,2,3,3,3,2,3,3,3,3,3,3
20/06/2019,3,3,3,2,3,2,2,3,3,3,3,3,3,3,3,3
21/06/2019,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
22/06/2019,5,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
23/06/2019,4,3,3,4,3,3,2,3,3,3,3,4,3,4,3,3
24/06/2019,4,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
25/06/2019,3,2,3,3,3,3,2,3,3,3,3,4,3,3,2,3
26/06/2019,3,2,3,3,2,3,2,2,3,3,3,3,3,3,2,3
27/06/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,4,3,3
28/06/2019,3,3,3,3,3,2,2,3,3,3,3,3,3,4,3,2
29/06/2019,3,6,7,5,3,4,2,4,4,3,3,6,5,5,5,4
30/06/2019,2,4,6,5,3,3,2,3,3,2,3,4,3,3,3,4
01/07/2019,2,2,3,3,2,2,2,2,2,2,2,3,2,3,2,2
02/07/2019,3,3,3,3,3,2,2,2,2,2,3,3,3,3,2,3
03/07/2019,2,3,3,3,2,3,2,3,3,2,3,4,4,3,3,3
04/07/2019,2,4,3,3,2,2,2,3,2,2,2,3,4,4,4,2
05/07/2019,2,3,4,4,2,2,2,3,2,2,2,4,3,4,3,2
06/07/2019,2,3,3,3,2,2,2,2,2,2,3,3,2,3,2,3
07/07/2019,3,3,3,2,3,2,2,2,3,2,3,3,3,3,3,3
08/07/2019,2,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
09/07/2019,2,3,3,3,2,2,2,2,2,2,3,3,3,3,2,2
10/07/2019,2,2,3,3,3,2,2,2,2,2,2,4,3,4,2,2
11/07/2019,2,2,3,3,3,2,2,2,2,2,2,4,3,4,2,3
12/07/2019,3,3,3,3,3,2,2,2,2,2,3,3,3,3,2,3
13/07/2019,3,2,3,3,3,2,2,2,2,2,3,3,3,3,2,3
14/07/2019,2,2,3,2,2,2,2,2,2,2,2,3,3,3,2,3
15/07/2019,3,3,2,2,3,2,2,3,3,3,4,3,3,3,3,4
16/07/2019,3,4,4,3,3,3,2,3,3,2,3,4,3,3,3,5
17/07/2019,3,4,5,4,3,3,2,3,3,2,3,4,3,3,3,5
18/07/2019,2,3,3,3,3,2,2,2,3,2,3,3,2,3,2,3
19/07/2019,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,3
20/07/2019,2,2,3,2,3,2,2,2,2,2,3,3,2,2,2,3
21/07/2019,2,2,3,2,3,2,2,2,2,2,2,3,2,3,2,2
22/07/2019,2,2,3,2,2,2,2,2,2,2,2,2,2,2,2,2
23/07/2019,2,6,6,5,2,3,2,4,4,2,2,6,4,5,5,4
24/07/2019,3,6,6,5,4,3,3,4,4,2,3,5,4,5,4,5
25/07/2019,5,7,8,6,4,5,4,4,5,2,5,7,4,3,5,8
26/07/2019,4,4,7,3,4,5,3,3,3,2,3,5,2,2,3,7
27/07/2019,3,2,3,2,3,2,3,2,2,2,3,2,2,3,2,3
28/07/2019,3,2,3,2,3,3,3,2,2,2,4,3,2,3,2,3
29/07/2019,3,3,3,3,3,3,3,3,3,2,4,3,3,3,3,3
30/07/2019,3,3,3,3,3,3,2,3,3,2,5,3,3,3,3,3
31/07/2019,3,2,3,2,3,3,2,1,3,2,4,3,3,2,2,3
01/08/2019,3,3,3,4,3,3,2,1,3,2,3,3,3,3,3,3
02/08/2019,3,3,3,3,2,2,2,1,3,3,3,3,3,4,3,3
03/08/2019,3,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3
04/08/2019,3,4,4,3,3,3,2,1,3,3,3,3,3,3,3,4
05/08/2019,3,3,3,3,3,2,2,1,2,2,2,3,3,3,2,3
06/08/2019,3,2,3,3,3,2,2,1,2,2,2,3,2,3,2,3
07/08/2019,3,3,3,2,3,2,2,1,3,3,2,3,3,3,3,2
08/08/2019,3,3,3,3,2,2,2,1,3,2,2,3,2,2,3,3
09/08/2019,3,3,3,2,3,3,3,1,3,2,3,3,2,3,2,3
10/08/2019,3,3,3,3,3,2,2,1,3,2,2,3,3,3,3,3
11/08/2019,2,2,3,3,2,2,2,1,3,2,2,3,2,3,3,3
12/08/2019,3,3,3,2,2,2,2,1,3,2,2,3,2,3,3,2
13/08/2019,3,3,3,3,3,2,2,1,3,2,3,3,3,2,3,3
14/08/2019,2,2,3,2,3,2,2,1,2,2,2,2,2,2,2,2
15/08/2019,3,3,3,2,3,2,2,1,3,2,3,3,2,3,3,3
16/08/2019,3,2,3,2,2,2,2,1,2,2,2,2,2,2,2,2
17/08/2019,3,3,3,2,3,2,2,1,3,2,3,2,3,2,3,3
18/08/2019,3,3,3,2,2,2,2,1,3,2,2,3,2,3,3,3
19/08/2019,2,3,2,2,2,2,2,1,3,2,2,3,3,3,2,3
20/08/2019,3,3,3,3,3,2,2,1,3,2,3,3,3,3,3,3
21/08/2019,2,3,3,3,3,2,2,1,2,2,2,3,3,3,2,2
22/08/2019,3,3,3,3,3,2,2,1,2,2,2,3,3,3,2,2
23/08/2019,2,3,3,3,3,2,2,1,2,2,2,3,3,3,3,3
24/08/2019,4,7,7,5,3,4,2,1,5,3,3,6,5,5,5,7
25/08/2019,5,7,7,5,4,6,3,2,5,3,5,6,5,4,6,7
26/08/2019,5,8,7,5,5,5,4,2,5,2,3,6,3,3,4,7
27/08/2019,3,7,7,6,3,3,2,2,2,2,2,7,9,3,3,6
28/08/2019,3,3,5,3,4,2,2,1,3,2,3,4,3,2,3,4
29/08/2019,3,3,3,3,3,2,2,1,3,2,2,3,3,3,2,2
30/08/2019,2,3,3,3,3,2,2,1,2,2,2,3,4,3,2,2
31/08/2019,3,3,3,3,3,2,2,1,3,2,3,3,2,3,3,3
01/09/2019,3,3,3,3,3,2,2,1,3,2,2,3,2,3,3,3
02/09/2019,2,3,3,3,3,2,2,1,3,2,2,3,3,3,3,2
03/09/2019,2,3,3,3,3,2,2,1,3,2,2,3,3,3,2,2
04/09/2019,2,3,2,2,3,2,2,1,2,2,2,3,2,3,2,2
05/09/2019,2,3,3,3,3,2,2,1,3,2,2,3,3,3,3,3
06/09/2019,2,2,2,3,2,2,2,1,2,2,2,2,2,2,2,2
07/09/2019,3,3,3,2,3,2,2,1,2,2,3,3,2,2,2,3
08/09/2019,2,3,3,3,3,3,2,1,3,2,2,3,3,3,3,3
09/09/2019,2,3,3,2,3,2,2,1,2,2,2,3,2,3,2,3
10/09/2019,2,2,2,3,3,2,2,2,2,2,2,3,2,2,2,2
11/09/2019,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,2
12/09/2019,2,2,2,2,3,2,1,2,2,2,2,2,3,2,2,2
13/09/2019,3,3,3,2,3,2,2,2,2,2,2,3,3,3,3,2
14/09/2019,2,3,3,2,3,3,2,3,3,2,3,3,3,3,3,3
15/09/2019,2,3,3,2,3,3,2,3,3,2,3,3,3,3,3,3
16/09/2019,2,2,2,2,3,2,2,2,3,2,3,2,3,2,2,3
17/09/2019,2,3,2,3,3,2,2,3,3,2,3,3,3,3,2,2
18/09/2019,2,3,3,2,3,2,2,2,2,2,2,3,3,3,2,2
19/09/2019,3,3,3,3,3,2,2,3,2,2,2,3,3,3,3,3
20/09/2019,3,3,3,3,3,2,1,3,2,3,3,3,3,3,3,2
21/09/2019,3,4,3,3,3,3,2,4,3,3,3,4,3,4,4,4
22/09/2019,2,3,3,2,3,3,3,3,3,3,2,3,3,3,3,3
23/09/2019,2,3,2,2,3,2,2,2,2,2,3,2,3,2,2,2
24/09/2019,2,3,2,2,3,2,2,2,2,2,2,2,2,2,2,2
25/09/2019,2,2,2,2,3,2,2,2,2,2,3,2,2,2,2,2
26/09/2019,2,2,3,2,3,2,2,2,2,2,2,3,3,3,2,2
27/09/2019,2,2,2,2,2,2,2,2,2,2,2,2,2,3,2,2
28/09/2019,2,2,2,2,2,2,2,2,2,2,2,3,2,3,2,2
29/09/2019,2,2,2,2,2,2,2,2,2,2,3,3,2,3,2,3
30/09/2019,2,2,2,2,3,3,2,2,2,2,3,2,3,3,2,2
01/10/2019,3,2,3,3,2,3,2,2,2,2,3,3,2,3,2,3
02/10/2019,2,2,2,2,2,2,2,2,2,2,3,3,3,3,2,2
03/10/2019,2,2,3,3,2,2,2,2,2,2,2,3,3,3,2,2
04/10/2019,3,2,2,3,3,2,2,2,2,2,3,2,3,3,2,3
05/10/2019,2,2,3,2,3,2,2,2,2,2,3,2,2,2,2,3
06/10/2019,3,3,2,2,3,2,2,3,3,2,3,3,2,3,3,2
07/10/2019,2,2,2,2,3,2,2,2,2,2,3,2,3,2,2,2
08/10/2019,2,2,2,2,3,2,2,3,3,2,3,3,3,3,3,2
09/10/2019,2,2,2,2,3,2,2,2,3,2,3,3,3,3,2,2
10/10/2019,2,2,2,3,3,2,2,2,2,2,3,2,3,2,2,2
11/10/2019,2,2,3,2,3,2,2,3,3,2,3,3,3,3,3,2
12/10/2019,2,2,3,2,3,2,2,2,2,2,3,3,2,3,2,2
13/10/2019,2,2,3,3,2,2,1,3,2,2,2,3,3,3,2,2
14/10/2019,2,2,2,2,2,2,2,2,2,2,2,2,3,2,2,2
15/10/2019,2,2,2,3,3,3,2,2,2,3,3,2,2,3,2,3
16/10/2019,2,2,2,2,3,2,2,2,3,2,3,3,3,3,2,2
17/10/2019,2,2,3,2,3,2,2,3,3,3,3,3,3,3,2,2
18/10/2019,2,2,3,2,3,3,2,3,2,3,3,3,3,3,3,2
19/10/2019,3,2,3,2,3,2,1,3,2,2,3,3,3,3,3,2
20/10/2019,3,2,3,2,3,2,1,2,2,3,3,2,2,2,2,2
21/10/2019,3,2,3,3,3,2,2,2,2,3,3,3,3,2,2,2
22/10/2019,3,2,2,3,3,2,2,2,3,2,3,2,3,2,2,2
23/10/2019,3,2,2,3,3,2,2,2,3,2,3,2,3,2,2,2
24/10/2019,3,2,2,3,3,2,2,2,3,2,3,2,2,2,2,2
25/10/2019,2,3,3,3,3,2,2,3,3,3,2,3,3,3,3,2
26/10/2019,3,3,3,3,3,2,2,2,3,3,3,3,3,3,2,3
27/10/2019,3,2,2,3,3,3,2,3,3,2,3,3,2,3,2,2
28/10/2019,3,2,3,5,3,2,2,2,4,2,3,2,4,2,3,3
29/10/2019,2,3,3,2,3,2,3,2,4,2,3,3,3,2,2,3
30/10/2019,3,2,3,2,3,3,2,2,2,2,2,3,3,2,2,3
31/10/2019,2,3,3,3,3,2,2,2,2,2,3,3,3,3,3,3
01/11/2019,2,2,2,2,3,2,2,2,2,2,2,2,3,3,2,3
02/11/2019,3,3,2,2,3,2,2,3,2,2,3,3,3,3,3,2
03/11/2019,2,3,2,2,3,2,2,2,3,2,3,3,2,3,2,3
04/11/2019,2,3,2,2,3,2,2,2,2,2,3,2,3,2,2,3
05/11/2019,3,2,2,2,3,2,2,2,6,2,3,2,3,2,2,2
06/11/2019,3,3,3,2,3,2,3,2,6,3,2,2,3,3,5,3
07/11/2019,3,2,2,2,3,3,3,2,2,2,3,3,3,3,2,3
08/11/2019,3,2,2,2,3,3,2,3,2,3,3,2,3,3,2,3
09/11/2019,2,2,2,2,3,3,2,3,2,2,2,3,3,3,2,2
10/11/2019,3,2,2,2,3,3,2,2,2,2,3,2,2,3,2,3
11/11/2019,2,2,2,2,3,2,2,3,3,3,3,3,3,3,2,2
12/11/2019,2,3,2,2,3,2,2,3,3,3,3,3,3,3,3,3
13/11/2019,3,2,2,3,2,3,2,2,2,3,2,3,4,3,2,2
14/11/2019,2,2,3,2,3,2,2,2,2,2,3,3,3,3,2,2
15/11/2019,2,2,2,2,2,3,2,2,2,2,3,2,3,2,2,3
16/11/2019,3,2,2,2,2,2,2,2,2,3,2,2,2,2,2,3
17/11/2019,3,2,3,3,3,2,2,2,2,2,2,2,2,3,2,2
18/11/2019,3,3,3,4,3,2,2,2,2,3,3,2,3,2,3,2
19/11/2019,2,3,2,3,2,3,2,2,3,2,3,2,3,2,3,3
20/11/2019,2,2,3,3,3,2,2,2,2,2,2,3,3,2,2,2
21/11/2019,2,3,2,3,3,3,2,3,2,2,3,3,2,2,2,3
22/11/2019,2,2,3,2,2,3,2,2,2,2,3,3,3,3,2,2
23/11/2019,2,2,2,2,3,2,2,2,2,2,3,2,2,3,2,4
24/11/2019,2,3,2,2,2,3,3,2,3,2,2,2,2,2,3,3
25/11/2019,2,2,2,2,2,2,3,2,2,2,2,2,3,3,2,2
26/11/2019,2,2,2,2,2,2,2,3,2,2,3,3,3,3,2,2
27/11/2019,2,2,2,2,3,2,2,2,2,2,3,3,3,3,2,2
28/11/2019,3,2,3,2,3,3,2,2,2,2,3,2,4,3,2,3
29/11/2019,3,3,3,3,3,2,2,2,4,3,3,3,3,3,3,3
30/11/2019,3,2,3,3,3,3,2,2,2,2,2,3,2,3,2,3
01/12/2019,3,2,3,2,3,2,2,3,3,3,2,3,2,3,2,2
02/12/2019,3,2,3,3,3,2,2,3,4,2,3,3,4,3,3,2
03/12/2019,3,3,2,3,3,2,2,2,2,2,3,3,4,3,2,3
04/12/2019,3,3,3,3,3,2,1,2,2,2,3,3,3,3,3,2
05/12/2019,3,3,2,3,3,2,2,3,3,3,3,3,3,3,3,3
06/12/2019,3,2,2,2,3,2,2,3,3,3,3,3,3,3,3,3
07/12/2019,3,2,2,2,3,2,2,3,2,2,3,3,3,3,2,2
08/12/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
09/12/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
10/12/2019,3,3,2,2,3,3,2,3,3,3,3,3,3,3,3,3
11/12/2019,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
12/12/2019,3,2,3,2,3,2,2,3,3,3,3,3,3,3,2,2
13/12/2019,2,3,2,2,3,2,2,3,3,3,3,3,3,3,3,2
14/12/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
15/12/2019,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
16/12/2019,3,3,3,3,3,3,2,3,3,2,3,3,4,3,3,3
17/12/2019,3,3,3,3,2,3,3,3,3,2,3,3,3,2,3,3
18/12/2019,2,2,2,2,3,3,2,3,2,3,2,3,3,3,2,2
19/12/2019,3,2,2,2,3,2,2,3,2,3,3,3,3,3,3,2
20/12/2019,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
21/12/2019,3,2,3,2,3,2,2,3,2,2,3,3,3,3,2,2
22/12/2019,2,2,3,2,3,3,2,3,2,2,2,3,3,3,2,2
23/12/2019,3,2,2,2,3,2,2,3,2,3,3,3,3,3,2,2
24/12/2019,3,3,3,2,2,2,2,3,2,2,3,3,3,3,3,2
25/12/2019,3,2,2,2,3,2,2,3,3,2,3,3,3,3,2,2
26/12/2019,2,2,2,2,3,2,1,2,2,2,2,3,3,3,2,2
27/12/2019,2,2,2,2,3,2,2,3,2,2,2,2,3,3,2,3
28/12/2019,3,2,2,2,3,2,2,2,2,3,3,2,3,2,2,2
29/12/2019,2,2,2,3,3,2,2,2,2,3,2,2,2,3,2,2
30/12/2019,3,2,2,3,3,2,2,2,2,2,3,2,2,3,2,2
31/12/2019,2,2,3,3,3,3,2,2,2,4,3,3,2,2,2,2
01/01/2020,2,3,3,4,3,2,1,3,3,2,2,3,3,3,3,3
02/01/2020,3,3,2,2,3,2,2,3,2,3,3,3,3,3,2,2
03/01/2020,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
04/01/2020,3,3,2,2,3,3,2,3,3,3,3,3,3,3,3,3
05/01/2020,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
06/01/2020,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
07/01/2020,3,3,2,2,3,3,2,3,3,3,3,2,3,3,2,2
08/01/2020,3,3,2,3,3,3,2,3,3,3,3,2,3,3,3,3
09/01/2020,3,2,3,2,3,3,2,3,2,2,3,3,3,3,3,3
10/01/2020,3,3,3,2,3,2,2,3,2,3,3,3,3,3,2,3
11/01/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
12/01/2020,3,3,3,3,3,3,2,3,3,2,3,3,3,3,3,3
13/01/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
14/01/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
15/01/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
16/01/2020,3,3,2,2,3,3,2,3,3,3,3,3,3,3,3,3
17/01/2020,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
18/01/2020,3,2,2,2,3,3,2,3,3,2,3,2,3,3,2,3
19/01/2020,2,3,2,3,3,2,2,3,3,2,2,2,3,3,2,3
20/01/2020,3,3,3,4,3,2,2,3,2,2,3,3,4,4,3,3
21/01/2020,3,3,4,4,3,3,3,3,2,3,3,3,3,3,2,3
22/01/2020,2,3,3,3,3,2,2,2,2,3,3,3,3,3,2,3
23/01/2020,3,2,2,3,3,2,2,2,3,2,3,3,2,2,2,3
24/01/2020,3,2,2,3,3,3,2,2,2,2,3,2,2,2,2,2
25/01/2020,2,3,3,3,3,2,1,2,2,2,3,3,3,2,2,2
26/01/2020,3,2,2,2,3,2,2,3,2,2,3,3,2,3,3,2
27/01/2020,3,3,2,2,3,3,2,3,2,3,3,3,3,3,3,2
28/01/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
29/01/2020,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
30/01/2020,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
31/01/2020,3,3,2,2,3,3,2,3,3,3,3,2,3,3,3,3
01/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
02/02/2020,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
03/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
04/02/2020,3,3,3,2,3,3,2,3,3,3,4,3,3,3,3,3
05/02/2020,3,3,3,3,3,2,2,3,3,3,3,2,3,3,3,2
06/02/2020,3,4,3,3,3,3,2,3,3,3,3,3,4,3,4,3
07/02/2020,2,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
08/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
09/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
10/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
11/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
12/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
13/02/2020,3,3,3,3,3,2,2,3,3,3,3,3,3,3,3,3
14/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,2,2
15/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
16/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
17/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
18/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
19/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
20/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
21/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,5,3,3,3
22/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
23/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
24/02/2020,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
25/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
26/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
27/02/2020,3,3,3,2,3,3,2,3,3,3,3,3,3,3,3,3
28/02/2020,3,3,3,2,3,3,2,3,2,3,3,3,3,3,2,3
29/02/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
01/03/2020,3,3,3,3,3,3,2,3,3,3,4,3,3,3,3,3
02/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,4,3,3,3
03/03/2020,3,3,2,2,3,3,2,3,3,3,3,3,3,3,3,3
04/03/2020,3,2,3,3,3,7,2,3,2,3,3,3,3,3,3,3
05/03/2020,3,3,3,2,3,3,2,2,3,4,3,2,3,3,3,3
06/03/2020,3,3,3,3,3,3,2,3,3,3,4,3,3,3,3,3
07/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
08/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
09/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
10/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
11/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
12/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
13/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
14/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
15/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
16/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
17/03/2020,3,3,3,3,3,3,1,3,3,3,3,3,4,3,3,3
18/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
19/03/2020,3,3,3,2,3,2,2,3,3,3,3,3,3,3,3,3
20/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
21/03/2020,3,3,3,3,3,3,1,3,3,3,3,3,3,3,3,3
22/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
23/03/2020,3,3,3,2,3,2,2,3,3,3,3,3,3,3,3,3
24/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
25/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,4,3
26/03/2020,3,3,4,3,3,4,2,3,4,3,3,4,3,3,4,4
27/03/2020,4,4,4,4,3,3,2,4,3,3,3,4,4,3,5,4
28/03/2020,3,3,4,4,3,3,2,3,3,3,3,4,3,3,4,3
29/03/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
30/03/2020,3,3,3,3,3,3,2,3,3,3,4,3,3,3,3,3
31/03/2020,3,3,3,3,3,3,2,3,3,3,4,3,3,3,3,3
01/04/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
02/04/2020,3,3,3,3,3,3,3,3,3,3,4,3,3,3,3,3
03/04/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
04/04/2020,3,3,3,3,3,3,2,3,3,3,4,3,3,3,3,3
05/04/2020,3,4,4,3,3,3,3,3,3,3,4,4,3,3,4,3
06/04/2020,3,4,3,3,3,3,3,3,3,3,4,3,4,4,4,3
07/04/2020,3,4,4,3,3,3,2,3,3,3,3,3,3,3,4,3
08/04/2020,3,4,6,5,3,3,2,4,4,3,4,6,4,4,4,3
09/04/2020,5,4,8,5,3,3,2,4,3,3,3,8,5,6,5,3
10/04/2020,3,4,5,4,3,3,2,5,4,4,3,5,5,5,6,3
11/04/2020,3,5,4,4,3,3,2,5,4,3,3,4,5,4,5,4
12/04/2020,3,4,4,4,3,3,2,3,3,3,3,4,3,4,3,3
13/04/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
14/04/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,4,4,3
15/04/2020,3,4,3,3,3,3,2,4,3,3,3,4,4,4,4,3
16/04/2020,3,4,6,5,3,3,2,4,4,3,3,6,4,4,5,4
17/04/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
18/04/2020,4,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
19/04/2020,3,3,3,3,3,3,2,3,3,3,3,4,3,4,4,3
20/04/2020,3,3,3,3,3,3,2,3,3,3,3,4,3,4,4,3
21/04/2020,4,3,4,4,3,3,2,3,4,3,3,4,4,4,4,5
22/04/2020,3,4,4,4,3,3,2,4,4,4,3,4,4,4,4,4
23/04/2020,3,4,4,4,3,3,2,4,4,4,3,5,4,5,5,3
24/04/2020,3,4,4,4,3,3,2,5,5,5,3,5,5,5,5,4
25/04/2020,3,3,3,3,3,3,2,4,4,4,3,4,4,4,4,3
26/04/2020,3,5,3,3,3,3,2,4,4,3,3,3,4,4,4,5
27/04/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
28/04/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
29/04/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
30/04/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
01/05/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
02/05/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
03/05/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,4,3
04/05/2020,3,3,3,3,3,3,2,3,3,3,3,4,3,4,4,3
05/05/2020,3,3,3,3,3,3,2,3,4,3,3,3,3,4,4,3
06/05/2020,3,4,4,3,3,3,2,4,4,4,4,4,4,5,5,3
07/05/2020,3,4,4,4,4,4,2,4,5,4,4,5,5,4,5,4
08/05/2020,3,3,5,4,3,3,2,3,4,3,4,5,4,6,4,4
09/05/2020,3,5,6,5,3,3,2,3,4,3,3,6,4,7,6,4
10/05/2020,3,3,4,4,3,3,2,3,3,3,3,4,3,6,4,3
11/05/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
12/05/2020,3,3,3,3,3,3,2,3,4,3,3,3,3,3,3,3
13/05/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,3,3
14/05/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,4,3
15/05/2020,3,3,3,3,3,3,2,3,4,3,3,3,3,3,4,3
16/05/2020,3,3,3,3,3,3,2,3,3,3,3,3,3,3,4,3
17/05/2020,3,3,3,3,3,3,2,3,4,3,3,3,3,3,3,3
18/05/2020,3,3,4,3,3,3,2,3,3,3,3,3,3,3,4,3
19/05/2020,3,3,3,3,3,2,2,3,3,2,3,3,3,3,3,3
20/05/2020,3,4,4,3,3,3,2,4,4,3,3,3,3,3,4,4
21/05/2020,3,4,5,4,3,3,3,4,4,3,3,4,3,4,4,4
22/05/2020,3,3,3,4,3,3,3,3,4,3,3,3,8,4,3,4
23/05/2020,3,3,3,3,3,3,3,3,3,3,3,3,5,3,3,3
24/05/2020,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3
25/05/2020,3,3,3,4,3,3,2,3,4,3,3,3,3,3,3,3
26/05/2020,3,3,4,3,3,3,2,3,3,3,3,4,3,4,3,3
27/05/2020,3,3,3,3,3,3,2,4,4,3,3,4,3,4,4,3
28/05/2020,3,3,3,3,3,3,2,4,5,4,3,3,4,4,4,3
29/05/2020,4,3,3,3,3,3,3,4,4,4,3,4,4,5,4,3



==> anc/preprocess.R <==
library(readxl)
library(timeDate)


raw_data_dir <- "raw data/"  # directory with copies/links to raw data files

# Assemble a list of filenames of the ONS spreadsheets containing counts of
# registered deaths in England and Wales.
annual_spreadsheets <- paste0("publishedweek", c(
	paste0(2010:2015),
	"522016",
	"522017",
	"522018withupdatedrespiratoryrow",
	"522019"
), ".xls")
annual_spreadsheets <- c(
	annual_spreadsheets, "publishedweek212020.xlsx"
)


# Guess the year represented by the Excel workbook with filename `filename`.

guess_year_from_filename <- function(filename)
{
	num_part <- gsub("[^0-9]", "", filename)
	if (nchar(num_part) > 4) {
		num_part <- substr(num_part, 3, 6)
	}
	return(as.integer(num_part))
}

# Read a weekly table of provisionally registered deaths from the file with
# name `filename` in the raw-data directory. Try to be clever and
# automatically extract the time series of respiratory-disease deaths, and
# all deaths broken down by age, alongside week numbers and end-of-week dates.

pr <- function(filename)
{
	# Try to pick out every age band's time series of all deaths under
	# the particular header starting with `deaths_header_str`.
	all_cause_deaths <- function(deaths_header_str)
	{
		# Figure out the index of the row in `d` where the relevant
		# death data start.
		search_str <- paste0("^", deaths_header_str)
		death_row_idx <- grep(search_str, sapply(d[, cwrni], as.character))

		# Decide whether `d` uses the ONS's original 7 age bands
		# or the more extensive list the ONS introduced in 2020.
		all_deaths <- data.frame(NULL)
		if (d[2 + death_row_idx, cwrni] == "<1") {
			ages <- c(0, 1, seq(5, 90, 5))
		} else {
			ages <- c(0, 1, 15, 45, 65, 75, 85)
		}

		# Iterate through the relevant data rows and enter them into
		# the data frame `all_deaths`.
		last_death_row_idx <- 2 + (length(ages) - 1) + death_row_idx
		for (idx in (2 + death_row_idx):last_death_row_idx) {
			age_idx <- 1 + idx - (2 + death_row_idx)
			all_deaths_at_age <- data.frame(
				WKEDATE=week_end_dates,
				WK=1:length(week_end_dates),
				AGE=ages[age_idx],
				AD=as.integer(as.character(unlist(d[idx, (-cwrni):-1])))
			)
			all_deaths <- rbind(all_deaths, all_deaths_at_age)
		}

		all_deaths$AGE <- factor(all_deaths$AGE)
		return(all_deaths)
	}

	path <- paste0(raw_data_dir, filename)

	# Try to guess which year the data file represents from its filename.
	# Use that to guess the name of the relevant worksheet (annoyingly, the
	# naming scheme isn't quite consistent over time).
	year <- guess_year_from_filename(filename)
	if (year < 2016) {
		worksheet_name <- paste0("Weekly Figures ", year)
	} else {
		worksheet_name <- paste0("Weekly figures ", year)
	}

	# Read in the table of weekly deaths using `readxl`'s `read_excel`,
	# cutting out the first 2-4 lines of titles/notes which aren't
	# relevant here.
	lines_to_skip <- 2
	d <- data.frame(read_excel(path, worksheet_name, skip=lines_to_skip))
	while ((is.na(d[1,1]))
	       || !startsWith(as.character(d[1,1]), "Week ended")) {
		lines_to_skip <- 1 + lines_to_skip
		d <- data.frame(read_excel(path, worksheet_name, skip=lines_to_skip))
	}

	# Try to pick out the sequence of dates when each week ended.
	# (Including handling the inconsistent date formatting of week-end
	# dates in the 2011 spreadsheet.)
	week_end_dates <- c()
	for (col_idx in 2:ncol(d)) {
		if (!is.na(d[1, col_idx])) {
			if (!identical(class(d[1, col_idx]), c("POSIXct", "POSIXt"))) {
				if (grepl("\\-", d[1, col_idx])) {
					week_end_date <- as.Date(strptime(d[1, col_idx],
					                         "%d-%b-%y"))
				} else {
					week_end_date <- as.Date(as.numeric(d[1, col_idx]),
					                         origin="1899-12-30")
				}
				week_end_dates <- c(week_end_dates, week_end_date)
			} else {
				week_end_dates <- c(week_end_dates, as.Date(d[1, col_idx]))
			}
		}
	}
	week_end_dates <- as.Date(week_end_dates, origin="1970-01-01")

	# Try to pick out the time series of respiratory-disease deaths, and
	# whether it's column 1 or column 2 which has relevant row names
	# in general.
	resp_row_idx <- grep(" respiratory diseases? ",
	                     sapply(d[,1], as.character))
	if (!length(resp_row_idx)) {
		cwrni <- 2  # column with row names index
		resp_row_idx <- grep(" respiratory diseases? ",
		                     sapply(d[,2], as.character))
	} else {
		cwrni <- 1  # column with row names index
	}
	resp_row <- d[resp_row_idx, (-cwrni):-1]
	resp_row[as.character(resp_row) == ":"] <- NA
	resp_deaths <- data.frame(WKEDATE=week_end_dates,
	                          WK=1:length(week_end_dates),
	                          RD=as.integer(as.character(unlist(resp_row))))

	# If the data file appears to be for the year 2020, check for a time
	# series of "[D]eaths where COVID-19 was mentioned on the death
	# certificate".
	if (year == 2020) {
		c19_row_idx <- grep("^Deaths where COVID-19 was mentioned",
		                    sapply(d[, cwrni], as.character))
		c19_row <- d[c19_row_idx, (-cwrni):-1]
		c19_row[as.character(c19_row) == ":"] <- NA
		resp_deaths$C19D <- as.integer(as.character(unlist(c19_row)))
	} else {
		resp_deaths$C19D <- 0
	}

	# Extract tables of counts of deaths of all causes by sex.
	m <- all_cause_deaths("Males ")
	f <- all_cause_deaths("Females ")
	m$M <- 1
	f$M <- 0
	all_deaths <- rbind(m, f)
	all_deaths <- all_deaths[, c("WKEDATE", "WK", "AGE", "M", "AD")]

	return(list(RESP=resp_deaths, ALL=all_deaths))
}


# Utility functions to test whether a month-DOM combination or date appears
# in a list of weeks (defined by their week-end dates or `wkedates`).

week_contains_md <- function(wkedate, month_day="01-01")
{
	return(sum(endsWith(as.character(seq.Date(wkedate - 6, wkedate, 1)),
	                    paste0("-", month_day))))
}

weeks_contain_md <- function(wkedates, month_day="01-01")
{
	return(sapply(
		wkedates,
		function(x) { return(week_contains_md(x, month_day)) }
	))
}

week_contains_dates <- function(wkedate, dates)
{
	return(sum(dates %in% seq.Date(wkedate - 6, wkedate, 1)))
}

weeks_contain_dates <- function(wkedates, dates)
{
	return(sapply(
		wkedates,
		function(x) { return(week_contains_dates(x, dates) ) }
	))
}


# For the weeks identified by the dates when they end `wkedates`, generate
# dummy variables which mark weeks which include English/Welsh public
# holidays (New Year's Day; the two Christmas holidays; the last Monday in
# August; the first Monday in May; the spring holiday (usually the last
# Monday in May but was delayed in 2012); Good Friday; and Easter Monday),
# when register offices are less likely to be open and registering deaths.
# When a pair of holidays occurs on consecutive would-be business days, lump
# them together into a single variable: Christmas Day and Boxing Day go into
# a single `XMAS` variable, and Good Friday and Easter Monday into a single
# `ESTR` variable.
#
# NB: this function is only good for dates/weeks between 2009's first week
# through 2021's first week.

weeks_with_holiday_dummies <- function(wkedates)
{
	wcd <- function(date_strings)
	{
		return(weeks_contain_dates(d$WKEDATE, as.Date(date_strings)))
	}

	wch <- function(name_of_holiday)
	{
		return(wcd(holiday(2009:2020, name_of_holiday)))
	}
	
	xmases <- c(
		"2009-12-25", "2009-12-28", "2010-12-27", "2010-12-28",
		"2011-12-26", "2011-12-27", "2012-12-25", "2012-12-26",
		"2013-12-25", "2013-12-26", "2014-12-25", "2014-12-26",
		"2015-12-25", "2015-12-28", "2016-12-26", "2016-12-27",
		"2017-12-25", "2017-12-26", "2018-12-25", "2018-12-26",
		"2019-12-25", "2019-12-26", "2020-12-25", "2020-12-28"
	)

	d <- data.frame(WKEDATE=sort(unique(wkedates)))
	d$SH <- ifelse(
		wcd(c(
			"2009-01-01", "2010-01-01", "2011-01-03", "2012-01-02",
			paste0(2013:2016, "-01-01"), "2017-01-02",
			paste0(2018:2021, "-01-01")
		)),
		"NYD",
		"none"
	)
	d$ESTR <- wch("GoodFriday") + wch("EasterMonday")
	d$ROY <- wcd(c("2011-04-29", "2012-06-05"))
	d$SH <- ifelse(
		wcd(c(
			"2009-05-04", "2010-05-04", "2011-05-02", "2012-05-07",
			"2013-05-06", "2014-05-05", "2015-05-04", "2016-05-02",
			"2017-05-01", "2018-05-07", "2019-05-06", "2020-05-08"
		)),
		"FMIM",
		d$SH
	)
	d$SH <- ifelse(
		wcd(c(
			"2009-05-25", "2010-05-25", "2011-05-30", "2012-06-04",
			"2013-05-27", "2014-05-26", "2015-05-25", "2016-05-30",
			"2017-05-29", "2018-05-28", "2019-05-27", "2020-05-25"
		)),
		"SPR",
		d$SH
	)
	d$SH <- ifelse(wch("GBSummerBankHoliday"), "LMIA", d$SH)
	d$XMAS <- wcd(xmases)

	# If `d` has multiple rows (i.e. if this function took multiple weeks
	# as its argument), generate lag-1 versions of the holiday dummies as
	# well, recursively calling this function to compute the lag-1 dummies
	# for the earliest week passed as argument. To prevent infinite
	# recursion, don't do this if this function only received one date/week
	# as argument (if this function's used in the intended way, that's fine
	# as a termination condition, because this function's then only called
	# for a single week to handle the earliest-week special case, and
	# further recursion is pointless).
	if (nrow(d) > 1) {
		for (var_name in c("SH", "ROY", "ESTR", "XMAS")) {
			d[, paste0("L", var_name)] <-
				c(NA, d[1:(nrow(d) - 1), var_name])
			first <- weeks_with_holiday_dummies(d$WKEDATE[1] - 7)
			d[1, paste0("L", var_name)] <- first[, var_name]
		}
	}

	# `SH` denotes secular holidays (and `LSH` is `SH` with a 1-week lag).
	# Since the secular public holidays are all weeks or months apart from
	# each other, no week can ever have multiple secular holidays, so it's
	# safe to pack them all into one categorical/nominal/factor variable.
	# Only do this explicitly if this function's not invoked itself (i.e.
	# if `nrow(d)` has > 1 row; cf. the block above and its comment).
	if (nrow(d) > 1) {
		d$SH <- factor(d$SH, c("none", "NYD", "FMIM", "SPR", "LMIA"))
		if ("LSH" %in% names(d)) {
			d$LSH <- factor(d$LSH, c("none", "NYD", "FMIM", "SPR", "LMIA"))
		}
	}

	return(d)
}


# Assemble long time series of respiratory-disease deaths, and all deaths by
# age band, from all of the Excel files listed in `annual_spreadsheets`.
rdd <- data.frame(NULL)
adbab <- data.frame(NULL)
for (annual_spreadsheet in annual_spreadsheets) {
	spreadsheet_contents <- pr(annual_spreadsheet)
	if (guess_year_from_filename(annual_spreadsheet) >= 2014) {
		rdd <- rbind(rdd, spreadsheet_contents$RESP)
	}
	adbab <- rbind(adbab, spreadsheet_contents$ALL)
}


## According to the ONS's week-11 2020 weekly-deaths spreadsheet, "deaths
## registered from 1st January 2020" had their causes coded "using MUSE 5.5
## software" instead of IRIS 4.2.3. Add a regressor `MUSE`, the proportion
## of each week when coding used MUSE instead of IRIS.
#rdd$MUSE <- as.integer(rdd$WKEDATE > as.Date("2020-01-08"))
#rdd$MUSE[rdd$WKEDATE == as.Date("2020-01-03")] <- 0.43


# Add dummy variables representing English/Welsh holidays to
# the data frames of death counts.
rdd <- merge(rdd, weeks_with_holiday_dummies(rdd$WKEDATE))
adbab <- merge(adbab, weeks_with_holiday_dummies(adbab$WKEDATE))


# Extract the 7 days/rows of data in `d` for the week ending on `day`
# (shifting the time window back by `offset` days if given). A utility
# function for making weekly aggregates of temperature and AQI below.
week_ending_of <- function(d, day, offset=0)
{
	return(d[d$DATE %in% seq.Date(day - 6 + offset, day + offset, 1),])
}


# Read in a Hadley Centre Central England Temperature time series, and clean
# it: give it sensible column/variable names, reshape it from the Centre's
# grotty wide-ish format to long format, generate a clean date for each
# observation, replace `-999` values with proper `NA`s, sort the observations
# by date while dispensing with the separate year/DOM/month columns, and
# divide the observations by 10 so that they're in units of degrees Celsius.
hadcet <- function(filename, temper_var_name)
{
	d <- read.table(paste0(raw_data_dir, filename), header=FALSE)
	names(d) <- c("YEAR", "DOM", paste0("M", 1:12))
	d <- reshape(d, paste0("M", 1:12), temper_var_name, "MON",
	             c("YEAR", "DOM"), times=paste0("M", 1:12),
	             direction="long")
	d$MON <- as.integer(sub("^M", "", d$MON))
	d$DATE <- as.Date(paste(d$YEAR, d$MON, d$DOM, sep="-"))
	d <- d[!is.na(d$DATE),]  # some dates implicit in raw data are invalid
	d[d[[temper_var_name]] == -999, temper_var_name] <- NA
	d <- d[order(as.integer(d$DATE)), 5:4]
	d[, temper_var_name] <- d[, temper_var_name] / 10.0
	return(d)
}

# Read in the Hadley Centre Central England Temperature minima and maxima.
# Join them together into linked time series of daily temperature extremes.
tmin <- hadcet("cetmindly1878on_urbadj4.dat", "TMIN")
tmax <- hadcet("cetmaxdly1878on_urbadj4.dat", "TMAX")
textreme <- merge(tmin, tmax)


# Referring to the temperature data frame `textreme`, return a copy of a
# weekly-data data frame `d` with weekly temperature variables added.

weekly_data_with_temperatures <- function(d)
{
	# Extract the 7 days of temperatures for the week ending on `day`
	# (shifting the time window back by `offset` days if given).
	textreme_wk <- function(day, offset=0)
	{
		return(week_ending_of(textreme, day, offset))
	}

	# Extract the 7 days of minimum and maximum temperatures, as an
	# undifferentiated vector of numbers, for the week ending on `day`
	# (shifting the time window back by `offset` days if given).
	textremes_wk <- function(day, offset=0)
	{
		return(unlist(textreme_wk(day, offset)[, c("TMIN", "TMAX")]))
	}

	mids <- sapply(
		d$WKEDATE, function(x) { return(mean(textremes_wk(x))) }
	)

	d$TMIN <- sapply(
		d$WKEDATE, function(x) { return(min(textreme_wk(x)$TMIN)) }
	)
	d$TMAX <- sapply(
		d$WKEDATE, function(x) { return(max(textreme_wk(x)$TMAX)) }
	)
	d$TSD <- round(sapply(
		d$WKEDATE, function(x) { return(sd(textremes_wk(x))) }
	), 2)
	d$TMID <- round(mids, 2)
	d$TMDI <- round(
		mids
		- sapply(
			d$WKEDATE, function(x) { return(mean(textremes_wk(x, -7))) }
		)
	, 2)
	d$TRAN <- d$TMAX - d$TMIN

	return(d)
}


# Apply `weekly_data_with_temperatures` to add temperature regressors to the
# data frames of respiratory-disease deaths and all deaths by age band.
rdd <- merge(rdd, weekly_data_with_temperatures(unique(rdd["WKEDATE"])))
adbab <- merge(adbab, weekly_data_with_temperatures(unique(adbab["WKEDATE"])))


# Read in a big wide file of Department for Environment, Food and Rural
# Affairs DAQI (Daily Air Quality Index) observations, reshape it into a long
# table of DAQI by day & region, clean it, and splice in country identifiers.
defra_daqi <- function(filename="daqi_wide.dat")
{
	countries <- data.frame(
		REGION=c("CntS", "EstM", "Estr", "GrtL", "Hghl", "NrES", "NrtE",
		         "NrtI", "NrtW", "NrWM", "SctB", "SthE", "SthWl", "SthWs",
		         "WstM", "YrkH"),
		COUNTRY=c("S", "E", "E", "E", "S", "E", "S", "NI", "W", "E", "S",
		          "E", "W", "E", "E", "E")
	)

	d <- read.csv("daqi_wide.dat")
	d <- reshape(d, names(d)[2:ncol(d)], "DAQI", "REGION",
	             times=names(d)[2:ncol(d)], idvar="Date", direction="long")
	d$Date <- as.Date(d$Date, "%d/%m/%Y")
	names(d)[1] <- "DATE"
	d$REGION <- abbreviate(gsub("\\.", "", d$REGION))
	d <- merge(d, countries)
	return(d)
}

# Call `defra_daqi` to read in DAQI observations and clean them, then
# aggregate the daily observations into weekly values.
weekly_data_with_aqi <- function(d)
{
	# Extract the 7 days of air-quality indices for the week ending on
	# `day` (shifting the time window back by `offset` days if given).
	aqi_wk <- function(day, offset=0)
	{
		return(week_ending_of(daqi, day, offset)$DAQI)
	}

	daqi <- defra_daqi()
	daqi <- daqi[daqi$COUNTRY %in% c("E", "W"),]
	daqi <- aggregate(DAQI ~ DATE, daqi, mean)

	d$AQIMIN <- sapply(d$WKEDATE, function(x) { return(min(aqi_wk(x))) })
	d$AQIMAX <- sapply(d$WKEDATE, function(x) { return(max(aqi_wk(x))) })
	d$AQIMID <- sapply(d$WKEDATE, function(x) { return(mean(aqi_wk(x))) })
	d[, c("AQIMIN", "AQIMAX")] <- round(d[, c("AQIMIN", "AQIMAX")], 2)
	d$AQIMIN[is.infinite(d$AQIMIN)] <- NA
	d$AQIMAX[is.infinite(d$AQIMAX)] <- NA
	d$AQIMID <- round(d$AQIMID, 4)

	return(d)
}


# Apply `weekly_data_with_aqi` to add air-quality-index regressors to the
# data frames of respiratory-disease deaths and all deaths by age band.
rdd <- merge(rdd, weekly_data_with_aqi(unique(rdd["WKEDATE"])))
adbab <- merge(adbab, weekly_data_with_aqi(unique(adbab["WKEDATE"])))


# That's that. Write the preprocessed, ready-for-use datasets to files.
write.table(rdd, "rdd.dat", sep="\t", row.names=FALSE)
write.table(adbab, "adbab.dat", sep="\t", row.names=FALSE)


==> anc/rdd.dat <==
WKEDATE	WK	RD	C19D	SH	ESTR	ROY	XMAS	LSH	LROY	LESTR	LXMAS	TMIN	TMAX	TSD	TMID	TMDI	TRAN	AQIMIN	AQIMAX	AQIMID
"2014-01-03"	1	NA	0	"NYD"	0	0	0	"none"	0	0	2	1.7	10.7	3.28	6.49	0.43	9	2.36	3.45	2.9221
"2014-01-10"	2	1783	0	"none"	0	0	0	"NYD"	0	0	0	1.2	11.7	3.43	6.72	0.24	10.5	2.45	3.45	2.9351
"2014-01-17"	3	1676	0	"none"	0	0	0	"none"	0	0	0	-1.5	10.6	3.82	5.3	-1.42	12.1	2.45	2.73	2.6623
"2014-01-24"	4	1512	0	"none"	0	0	0	"none"	0	0	0	-0.2	9.2	3.33	4.98	-0.32	9.4	2.27	3.27	2.6623
"2014-01-31"	5	1492	0	"none"	0	0	0	"none"	0	0	0	1.7	10.1	2.9	5.18	0.2	8.4	2.36	2.91	2.7532
"2014-02-07"	6	1418	0	"none"	0	0	0	"none"	0	0	0	1.5	8.6	2.6	5.74	0.56	7.1	2.36	3.09	2.8701
"2014-02-14"	7	1442	0	"none"	0	0	0	"none"	0	0	0	0.6	10.5	3.22	4.96	-0.78	9.9	2.82	3	2.9351
"2014-02-21"	8	1607	0	"none"	0	0	0	"none"	0	0	0	1.5	11.5	3.38	6.78	1.82	10	2.36	2.91	2.6883
"2014-02-28"	9	1519	0	"none"	0	0	0	"none"	0	0	0	1.3	12.2	3.46	7.28	0.5	10.9	2.82	3.18	3.013
"2014-03-07"	10	1497	0	"none"	0	0	0	"none"	0	0	0	-0.2	13.5	4.72	6.38	-0.9	13.7	2.73	3.09	2.9091
"2014-03-14"	11	1412	0	"none"	0	0	0	"none"	0	0	0	0.3	16.9	5.64	7.69	1.31	16.6	2.82	6.91	4.2078
"2014-03-21"	12	1312	0	"none"	0	0	0	"none"	0	0	0	3.5	15.5	4.16	9.47	1.78	12	2.82	3.09	2.9481
"2014-03-28"	13	1296	0	"none"	0	0	0	"none"	0	0	0	-2.4	10.6	4.41	5.39	-4.08	13	2.91	4.27	3.1948
"2014-04-04"	14	1363	0	"none"	0	0	0	"none"	0	0	0	4.9	17.6	4.39	11.13	5.74	12.7	3.27	6.64	5.026
"2014-04-11"	15	1320	0	"none"	0	0	0	"none"	0	0	0	4.6	14.9	4.17	10.3	-0.83	10.3	2.45	3	2.8831
"2014-04-18"	16	1042	0	"none"	1	0	0	"none"	0	0	0	1.6	15.9	5.28	8.75	-1.55	14.3	2.91	3	2.987
"2014-04-25"	17	1279	0	"none"	1	0	0	"none"	0	1	0	1.1	18.4	5.05	10.14	1.39	17.3	3	4	3.2597
"2014-05-02"	18	1434	0	"none"	0	0	0	"none"	0	1	0	6.3	17.5	4.28	11.22	1.08	11.2	3	3.45	3.1688
"2014-05-09"	19	1165	0	"FMIM"	0	0	0	"none"	0	0	0	0.4	17.4	5.1	10.99	-0.24	17	2.91	3.73	3.2078
"2014-05-16"	20	1185	0	"none"	0	0	0	"FMIM"	0	0	0	5.4	21	5.18	11.78	0.79	15.6	2.91	3.18	3.013
"2014-05-23"	21	1190	0	"none"	0	0	0	"none"	0	0	0	8.1	23.7	5.64	14.5	2.72	15.6	3	4.64	3.6753
"2014-05-30"	22	1049	0	"SPR"	0	0	0	"none"	0	0	0	6.7	16.7	3.44	12.26	-2.24	10	2.64	3.09	2.9351
"2014-06-06"	23	1211	0	"none"	0	0	0	"SPR"	0	0	0	5.7	21	5.17	13.53	1.27	15.3	2.64	3.45	3.013
"2014-06-13"	24	1150	0	"none"	0	0	0	"none"	0	0	0	9	22.8	5.51	15.96	2.43	13.8	2.91	3.27	3.0519
"2014-06-20"	25	1033	0	"none"	0	0	0	"none"	0	0	0	10.2	22.2	4.57	15.88	-0.08	12	2.18	2.82	2.5065
"2014-06-27"	26	1162	0	"none"	0	0	0	"none"	0	0	0	9.4	22.9	5.44	15.52	-0.36	13.5	2.91	3.09	2.974
"2014-07-04"	27	1032	0	"none"	0	0	0	"none"	0	0	0	7.7	22.6	5.67	15.42	-0.1	14.9	2.45	3.36	2.961
"2014-07-11"	28	1038	0	"none"	0	0	0	"none"	0	0	0	9.1	22.3	5.34	15.39	-0.03	13.2	2.55	2.91	2.7013
"2014-07-18"	29	1042	0	"none"	0	0	0	"none"	0	0	0	9.3	26.5	5.88	18.1	2.71	17.2	2.27	4	2.8442
"2014-07-25"	30	1066	0	"none"	0	0	0	"none"	0	0	0	12.3	27.4	5.94	19.91	1.81	15.1	2.91	4.09	3.4416
"2014-08-01"	31	1051	0	"none"	0	0	0	"none"	0	0	0	11.8	27.6	5.44	18.04	-1.88	15.8	2.73	3.91	3.0519
"2014-08-08"	32	1023	0	"none"	0	0	0	"none"	0	0	0	10.1	22.6	5.31	17.09	-0.94	12.5	2.55	3	2.8831
"2014-08-15"	33	1018	0	"none"	0	0	0	"none"	0	0	0	9.5	21	4.33	15.11	-1.99	11.5	2.64	3	2.8182
"2014-08-22"	34	924	0	"none"	0	0	0	"none"	0	0	0	6.2	18.2	4.51	13.19	-1.91	12	2.36	2.91	2.6753
"2014-08-29"	35	979	0	"LMIA"	0	0	0	"none"	0	0	0	6.3	20.3	4.5	13.97	0.78	14	2.45	3.09	2.8312
"2014-09-05"	36	1139	0	"none"	0	0	0	"LMIA"	0	0	0	9.5	21.2	4.43	15.89	1.92	11.7	2.36	3.55	2.8312
"2014-09-12"	37	1082	0	"none"	0	0	0	"none"	0	0	0	6.2	20.9	5.77	14.41	-1.48	14.7	2.73	3.55	3.0909
"2014-09-19"	38	1051	0	"none"	0	0	0	"none"	0	0	0	9.7	22.4	4.43	16.3	1.89	12.7	2.73	4.36	3.4935
"2014-09-26"	39	1080	0	"none"	0	0	0	"none"	0	0	0	4.9	19.2	5.04	13.56	-2.74	14.3	2.36	3.45	2.8701
"2014-10-03"	40	1075	0	"none"	0	0	0	"none"	0	0	0	8.4	21.6	4.96	15.14	1.57	13.2	2.18	3	2.4935
"2014-10-10"	41	1069	0	"none"	0	0	0	"none"	0	0	0	3.5	16.5	4.35	11.23	-3.91	13	2.27	2.73	2.5455
"2014-10-17"	42	1091	0	"none"	0	0	0	"none"	0	0	0	3.7	18.5	4.08	11.54	0.31	14.8	2.45	2.64	2.5065
"2014-10-24"	43	1203	0	"none"	0	0	0	"none"	0	0	0	6.3	18.7	3.31	13.01	1.46	12.4	2.27	3	2.5974
"2014-10-31"	44	1180	0	"none"	0	0	0	"none"	0	0	0	6.6	20.6	4.28	13.14	0.14	14	2.73	3.27	2.8312
"2014-11-07"	45	1244	0	"none"	0	0	0	"none"	0	0	0	-0.6	15.4	4.57	8.99	-4.15	16	2.73	6	3.5844
"2014-11-14"	46	1277	0	"none"	0	0	0	"none"	0	0	0	4.8	13.3	3.08	9.76	0.76	8.5	2.27	2.91	2.6364
"2014-11-21"	47	1135	0	"none"	0	0	0	"none"	0	0	0	4.7	12.3	2.85	8.44	-1.31	7.6	2.27	3.73	2.7403
"2014-11-28"	48	1213	0	"none"	0	0	0	"none"	0	0	0	-0.1	14	3.95	6.86	-1.58	14.1	2.36	3.09	2.7143
"2014-12-05"	49	1463	0	"none"	0	0	0	"none"	0	0	0	-0.5	11.9	3.69	5.97	-0.89	12.4	2.45	3.18	2.8961
"2014-12-12"	50	1552	0	"none"	0	0	0	"none"	0	0	0	-2	10.9	4.14	4.39	-1.59	12.9	2.73	3.09	2.9481
"2014-12-19"	51	1950	0	"none"	0	0	0	"none"	0	0	0	-1.3	13.3	4.69	6.37	1.99	14.6	2.64	3.09	2.8571
"2014-12-26"	52	1366	0	"none"	0	0	2	"none"	0	0	0	0.5	12.7	3.56	7.32	0.95	12.2	2.45	3.18	2.8701
"2015-01-02"	1	2418	0	"NYD"	0	0	0	"none"	0	0	2	-2.8	13.1	4.82	3.56	-3.76	15.9	2.64	4	3.026
"2015-01-09"	2	3521	0	"none"	0	0	0	"NYD"	0	0	0	-2.7	14	4.57	5.59	2.03	16.7	2.55	3.09	2.8571
"2015-01-16"	3	3251	0	"none"	0	0	0	"none"	0	0	0	0.7	10.6	3.49	6.02	0.43	9.9	3	3.09	3.026
"2015-01-23"	4	2734	0	"none"	0	0	0	"none"	0	0	0	-3.9	7.1	3.45	1.02	-5	11	2.55	3.82	3.0649
"2015-01-30"	5	2278	0	"none"	0	0	0	"none"	0	0	0	-1.5	9	3.56	4.43	3.41	10.5	2.82	3.09	2.9481
"2015-02-06"	6	2115	0	"none"	0	0	0	"none"	0	0	0	-2.8	5.3	3.07	1.69	-2.74	8.1	2.45	3	2.8182
"2015-02-13"	7	1985	0	"none"	0	0	0	"none"	0	0	0	-1.8	8.2	3.38	3.42	1.74	10	2.73	3.64	3.0519
"2015-02-20"	8	1994	0	"none"	0	0	0	"none"	0	0	0	0.1	10	3.03	5.32	1.9	9.9	2.55	3.73	3.0779
"2015-02-27"	9	1931	0	"none"	0	0	0	"none"	0	0	0	-0.5	11.1	3.75	5.11	-0.21	11.6	2.91	3.18	3.013
"2015-03-06"	10	1806	0	"none"	0	0	0	"none"	0	0	0	1	12.4	3.89	5.97	0.86	11.4	2.82	3.18	2.987
"2015-03-13"	11	1744	0	"none"	0	0	0	"none"	0	0	0	-0.9	14.7	4.72	7.41	1.44	15.6	2.82	3.45	3.039
"2015-03-20"	12	1642	0	"none"	0	0	0	"none"	0	0	0	-0.1	11.9	3.89	5.43	-1.98	12	2.91	6.64	4.5844
"2015-03-27"	13	1550	0	"none"	0	0	0	"none"	0	0	0	-1.2	11.5	4.57	5.59	0.16	12.7	2.91	3.09	3.026
"2015-04-03"	14	1393	0	"none"	1	0	0	"none"	0	0	0	3	13.6	3.48	8.04	2.46	10.6	2.73	3.09	2.961
"2015-04-10"	15	1525	0	"none"	1	0	0	"none"	0	1	0	1.6	20	6.38	9.65	1.61	18.4	2.82	5.36	3.5325
"2015-04-17"	16	1730	0	"none"	0	0	0	"none"	0	1	0	1.3	17.9	5.71	9.86	0.21	16.6	2.91	3.36	3.1039
"2015-04-24"	17	1550	0	"none"	0	0	0	"none"	0	0	0	1.4	17.8	6.74	9.23	-0.64	16.4	3	3.45	3.2468
"2015-05-01"	18	1469	0	"none"	0	0	0	"none"	0	0	0	-0.1	15.2	5.05	7.86	-1.37	15.3	2.55	3	2.8961
"2015-05-08"	19	1250	0	"FMIM"	0	0	0	"none"	0	0	0	3.6	18	4.63	10.53	2.67	14.4	2.82	3.18	3.026
"2015-05-15"	20	1404	0	"none"	0	0	0	"FMIM"	0	0	0	4.1	18.6	4.87	11.2	0.67	14.5	3	3.18	3.0519
"2015-05-22"	21	1325	0	"none"	0	0	0	"none"	0	0	0	4.9	17.5	4.52	10.48	-0.72	12.6	3	3.18	3.0779
"2015-05-29"	22	1074	0	"SPR"	0	0	0	"none"	0	0	0	4.6	16.6	4.31	11.35	0.87	12	2.82	3	2.9351
"2015-06-05"	23	1256	0	"none"	0	0	0	"SPR"	0	0	0	4.5	20.6	5.56	12.18	0.83	16.1	2.91	3.27	3.039
"2015-06-12"	24	1242	0	"none"	0	0	0	"none"	0	0	0	3.8	22	6.62	11.91	-0.26	18.2	2.91	4.55	3.4156
"2015-06-19"	25	1234	0	"none"	0	0	0	"none"	0	0	0	6.8	21.5	4.81	13.98	2.06	14.7	2.73	3.64	3.0519
"2015-06-26"	26	1168	0	"none"	0	0	0	"none"	0	0	0	8.7	22.5	4.98	14.98	1	13.8	2.36	3	2.6883
"2015-07-03"	27	1121	0	"none"	0	0	0	"none"	0	0	0	9	32.7	7.25	18.39	3.41	23.7	2.36	6.09	3.7532
"2015-07-10"	28	1022	0	"none"	0	0	0	"none"	0	0	0	8.5	25.3	5.78	16.34	-2.05	16.8	2.45	3.73	2.9481
"2015-07-17"	29	977	0	"none"	0	0	0	"none"	0	0	0	9	23.2	4.48	16.81	0.47	14.2	2.27	3.45	2.7013
"2015-07-24"	30	960	0	"none"	0	0	0	"none"	0	0	0	9.3	22.4	5.17	15.29	-1.51	13.1	2.55	2.91	2.7922
"2015-07-31"	31	940	0	"none"	0	0	0	"none"	0	0	0	5.4	19.9	4.81	13.56	-1.74	14.5	2.55	2.91	2.7143
"2015-08-07"	32	1006	0	"none"	0	0	0	"none"	0	0	0	8.6	22.6	5.01	15.93	2.37	14	2.82	4	3.2597
"2015-08-14"	33	1055	0	"none"	0	0	0	"none"	0	0	0	9.4	23.9	5.24	16.47	0.54	14.5	2.45	3.45	2.8442
"2015-08-21"	34	978	0	"none"	0	0	0	"none"	0	0	0	6.9	22.6	5.06	15.52	-0.95	15.7	2.36	2.91	2.6753
"2015-08-28"	35	1074	0	"none"	0	0	0	"none"	0	0	0	9.4	26.3	5.04	16.11	0.59	16.9	2.55	3.91	3.013
"2015-09-04"	36	900	0	"LMIA"	0	0	0	"none"	0	0	0	8.2	20.4	4.05	13.67	-2.44	12.2	2.45	2.82	2.7273
"2015-09-11"	37	1062	0	"none"	0	0	0	"LMIA"	0	0	0	4.1	20.4	5.66	12.81	-0.86	16.3	2.18	3.09	2.6883
"2015-09-18"	38	1032	0	"none"	0	0	0	"none"	0	0	0	6.1	18.4	4.66	13.19	0.38	12.3	2.73	3.09	2.8961
"2015-09-25"	39	1117	0	"none"	0	0	0	"none"	0	0	0	7.6	18.4	4.09	12.4	-0.79	10.8	2.36	3	2.6883
"2015-10-02"	40	1149	0	"none"	0	0	0	"none"	0	0	0	4.8	18.2	5.99	11.88	-0.52	13.4	2.64	2.91	2.7792
"2015-10-09"	41	1198	0	"none"	0	0	0	"none"	0	0	0	4.7	18.7	5.05	12.15	0.27	14	2.18	3.82	3.0909
"2015-10-16"	42	1165	0	"none"	0	0	0	"none"	0	0	0	3.8	14.6	4.01	9.72	-2.43	10.8	2.45	2.73	2.5584
"2015-10-23"	43	1183	0	"none"	0	0	0	"none"	0	0	0	4.3	15.3	3.44	10.49	0.77	11	2.18	3.18	2.5974
"2015-10-30"	44	1237	0	"none"	0	0	0	"none"	0	0	0	3.7	16	3.84	11.06	0.57	12.3	2.36	2.91	2.6623
"2015-11-06"	45	1247	0	"none"	0	0	0	"none"	0	0	0	6.5	16.4	3.55	11.53	0.46	9.9	2.36	3.91	2.987
"2015-11-13"	46	1235	0	"none"	0	0	0	"none"	0	0	0	6.2	16.1	3.61	11.79	0.26	9.9	2.45	3	2.8312
"2015-11-20"	47	1317	0	"none"	0	0	0	"none"	0	0	0	5	15.4	3.38	10.16	-1.63	10.4	2.45	3	2.8312
"2015-11-27"	48	1156	0	"none"	0	0	0	"none"	0	0	0	-1.7	12.1	4.45	5.71	-4.45	13.8	2.45	3.09	2.7532
"2015-12-04"	49	1345	0	"none"	0	0	0	"none"	0	0	0	2.2	13.4	3.9	8.94	3.22	11.2	2.55	3	2.9221
"2015-12-11"	50	1413	0	"none"	0	0	0	"none"	0	0	0	3.4	14	3.17	9.48	0.54	10.6	2.36	3.64	2.961
"2015-12-18"	51	1437	0	"none"	0	0	0	"none"	0	0	0	2.6	15.1	4.13	9.3	-0.18	12.5	2.45	3.09	2.7403
"2015-12-25"	52	1233	0	"none"	0	0	1	"none"	0	0	0	3	15.3	3.67	9.91	0.61	12.3	2.36	3	2.8182
"2016-01-01"	53	1128	0	"NYD"	0	0	1	"none"	0	0	1	0.4	13.8	3.78	9.24	-0.67	13.4	2.64	4.27	3.1039
"2016-01-08"	1	2046	0	"none"	0	0	0	"NYD"	0	0	1	1.4	9.9	2.77	6.39	-2.84	8.5	2.64	3	2.7532
"2016-01-15"	2	1835	0	"none"	0	0	0	"none"	0	0	0	-0.1	9.2	2.52	4.19	-2.2	9.3	2.55	3	2.8312
"2016-01-22"	3	1775	0	"none"	0	0	0	"none"	0	0	0	-3.1	11.3	4.38	2.1	-2.09	14.4	2.45	4.73	3.1688
"2016-01-29"	4	1810	0	"none"	0	0	0	"none"	0	0	0	2	13.7	4	8.99	6.89	11.7	2.09	3.09	2.7792
"2016-02-05"	5	1748	0	"none"	0	0	0	"none"	0	0	0	2	13.3	3.78	7.36	-1.64	11.3	2.91	3	2.961
"2016-02-12"	6	1730	0	"none"	0	0	0	"none"	0	0	0	-1.7	10.3	3.62	5.21	-2.14	12	2.73	3	2.9351
"2016-02-19"	7	1700	0	"none"	0	0	0	"none"	0	0	0	-3.4	9.2	3.85	2.98	-2.24	12.6	2.55	3.36	2.9221
"2016-02-26"	8	1734	0	"none"	0	0	0	"none"	0	0	0	-3.5	13.2	4.9	4.99	2.01	16.7	2.82	3.27	3.0649
"2016-03-04"	9	1774	0	"none"	0	0	0	"none"	0	0	0	-1.7	12.5	4.2	4.32	-0.67	14.2	2.82	3.18	3.026
"2016-03-11"	10	1768	0	"none"	0	0	0	"none"	0	0	0	-2.7	10.2	4.27	3.79	-0.53	12.9	2.82	5.18	3.3117
"2016-03-18"	11	1709	0	"none"	0	0	0	"none"	0	0	0	-0.6	11.2	4.46	6.11	2.31	11.8	2.82	6.18	3.7532
"2016-03-25"	12	1485	0	"none"	1	0	0	"none"	0	0	0	2.1	13.8	3.76	6.72	0.61	11.7	2.82	3.18	3
"2016-04-01"	13	1688	0	"none"	1	0	0	"none"	0	1	0	0.4	13.4	4.66	7	0.28	13	3	3.18	3.0519
"2016-04-08"	14	1971	0	"none"	0	0	0	"none"	0	1	0	3.6	14.3	3.9	8.93	1.93	10.7	2.91	3.18	3.026
"2016-04-15"	15	1809	0	"none"	0	0	0	"none"	0	0	0	-1.2	15.7	4.94	8.31	-0.61	16.9	2.91	3.09	3.026
"2016-04-22"	16	1597	0	"none"	0	0	0	"none"	0	0	0	-1.1	15.7	5.46	7.57	-0.74	16.8	2.91	3.18	3.0519
"2016-04-29"	17	1396	0	"none"	0	0	0	"none"	0	0	0	-1.4	11.4	4.7	5.56	-2.01	12.8	3	3.09	3.026
"2016-05-06"	18	1261	0	"FMIM"	0	0	0	"none"	0	0	0	0.4	20.6	6.9	9.89	4.33	20.2	3	4.27	3.4156
"2016-05-13"	19	1447	0	"none"	0	0	0	"FMIM"	0	0	0	8.9	25	5.46	15.66	5.78	16.1	3.55	5.36	4.2727
"2016-05-20"	20	1328	0	"none"	0	0	0	"none"	0	0	0	2.3	17.6	5.45	11.11	-4.56	15.3	2.91	3.36	3.1039
"2016-05-27"	21	1248	0	"none"	0	0	0	"none"	0	0	0	6.1	18.6	4.5	12.08	0.97	12.5	2.82	3.18	2.9481
"2016-06-03"	22	982	0	"SPR"	0	0	0	"none"	0	0	0	6	19	4.71	12.69	0.61	13	2.82	3.18	2.974
"2016-06-10"	23	1292	0	"none"	0	0	0	"SPR"	0	0	0	9.9	24.9	5.96	17.24	4.56	15	3.09	3.91	3.3377
"2016-06-17"	24	1225	0	"none"	0	0	0	"none"	0	0	0	11.2	20.1	3.56	15.34	-1.91	8.9	2.55	3.18	2.7792
"2016-06-24"	25	1206	0	"none"	0	0	0	"none"	0	0	0	9.7	20.4	3.99	15.65	0.31	10.7	2.09	2.82	2.4545
"2016-07-01"	26	1106	0	"none"	0	0	0	"none"	0	0	0	8.3	18.6	4.1	14.23	-1.42	10.3	2.09	2.45	2.3636
"2016-07-08"	27	1062	0	"none"	0	0	0	"none"	0	0	0	7.6	20.8	5.07	15.05	0.82	13.2	2.09	2.64	2.4026
"2016-07-15"	28	1101	0	"none"	0	0	0	"none"	0	0	0	8.5	21.6	4.77	15.59	0.54	13.1	2.09	2.55	2.2987
"2016-07-22"	29	1168	0	"none"	0	0	0	"none"	0	0	0	12.3	30.9	6.14	20.11	4.52	18.6	2	4.82	3.0519
"2016-07-29"	30	1190	0	"none"	0	0	0	"none"	0	0	0	11.3	25	4.74	17.34	-2.77	13.7	2.09	2.64	2.2727
"2016-08-05"	31	1112	0	"none"	0	0	0	"none"	0	0	0	9.9	21.6	4.44	16.22	-1.12	11.7	2.09	2.73	2.2987
"2016-08-12"	32	1065	0	"none"	0	0	0	"none"	0	0	0	8.1	24	5.28	16.21	-0.01	15.9	2.09	2.73	2.4286
"2016-08-19"	33	1032	0	"none"	0	0	0	"none"	0	0	0	8.1	24.2	5.85	16.91	0.7	16.1	2	3.73	2.9481
"2016-08-26"	34	1093	0	"none"	0	0	0	"none"	0	0	0	12.6	27.7	4.93	18.26	1.35	15.1	2.27	3.36	2.7792
"2016-09-02"	35	917	0	"LMIA"	0	0	0	"none"	0	0	0	10.4	23.1	5.06	16.67	-1.59	12.7	2.18	2.82	2.5974
"2016-09-09"	36	1036	0	"none"	0	0	0	"LMIA"	0	0	0	10.1	24.5	4.47	17.43	0.76	14.4	2.09	2.64	2.2987
"2016-09-16"	37	1027	0	"none"	0	0	0	"none"	0	0	0	8.7	26.4	5.65	17.59	0.16	17.7	2.09	4.18	2.961
"2016-09-23"	38	1039	0	"none"	0	0	0	"none"	0	0	0	7.6	20.2	4.4	14.42	-3.16	12.6	2.18	2.91	2.4675
"2016-09-30"	39	979	0	"none"	0	0	0	"none"	0	0	0	8.6	21.2	4.12	14.63	0.21	12.6	2.18	2.82	2.4156
"2016-10-07"	40	1060	0	"none"	0	0	0	"none"	0	0	0	4.2	18.1	4.75	11.66	-2.97	13.9	2.36	2.73	2.5325
"2016-10-14"	41	1153	0	"none"	0	0	0	"none"	0	0	0	3.9	15.4	4.35	10.36	-1.3	11.5	2	2.27	2.1558
"2016-10-21"	42	1238	0	"none"	0	0	0	"none"	0	0	0	5.3	16.4	3.75	10.89	0.54	11.1	2.27	2.64	2.4935
"2016-10-28"	43	1270	0	"none"	0	0	0	"none"	0	0	0	4.4	15	3.84	10.14	-0.76	10.6	2.09	2.82	2.4156
"2016-11-04"	44	1276	0	"none"	0	0	0	"none"	0	0	0	0.2	16.2	4.67	9	-1.14	16	2.36	3.91	2.8571
"2016-11-11"	45	1342	0	"none"	0	0	0	"none"	0	0	0	-2.3	9.8	4.05	4.34	-4.66	12.1	2.09	3.55	2.8182
"2016-11-18"	46	1374	0	"none"	0	0	0	"none"	0	0	0	1.8	13.7	4.03	7.77	3.43	11.9	2.18	2.91	2.5714
"2016-11-25"	47	1413	0	"none"	0	0	0	"none"	0	0	0	0.7	9.3	2.91	5.39	-2.38	8.6	2.45	3	2.6753
"2016-12-02"	48	1371	0	"none"	0	0	0	"none"	0	0	0	-4.5	8.5	4.34	3.47	-1.92	13	2.64	4.82	3.4675
"2016-12-09"	49	1591	0	"none"	0	0	0	"none"	0	0	0	-1.2	13.6	5.15	6.61	3.14	14.8	2.45	4.55	3.1299
"2016-12-16"	50	1522	0	"none"	0	0	0	"none"	0	0	0	1.8	12.9	3.17	8.34	1.73	11.1	2.55	3.09	2.6753
"2016-12-23"	51	1640	0	"none"	0	0	0	"none"	0	0	0	1.4	10.9	3.12	5.36	-2.98	9.5	2.55	3.18	2.8701
"2016-12-30"	52	1312	0	"none"	0	0	2	"none"	0	0	0	-3.5	13.1	5.19	4.41	-0.95	16.6	2.91	3.64	3.2338
"2017-01-06"	1	2321	0	"NYD"	0	0	0	"none"	0	0	2	-3.2	8.2	4.09	3.33	-1.09	11.4	2.55	3.36	2.9351
"2017-01-13"	2	2690	0	"none"	0	0	0	"NYD"	0	0	0	0	10.6	3.16	6.14	2.81	10.6	2.27	3.09	2.7532
"2017-01-20"	3	2625	0	"none"	0	0	0	"none"	0	0	0	-0.6	9	3	4.44	-1.7	9.6	2.64	3.27	2.8961
"2017-01-27"	4	2373	0	"none"	0	0	0	"none"	0	0	0	-3.2	8.6	3.99	1.51	-2.92	11.8	2.82	6.36	4.5065
"2017-02-03"	5	2147	0	"none"	0	0	0	"none"	0	0	0	-1	11.5	3.79	6.48	4.96	12.5	2.36	3.09	2.6623
"2017-02-10"	6	2093	0	"none"	0	0	0	"none"	0	0	0	-2	10.4	3.55	3.01	-3.47	12.4	2.82	3.45	3.0779
"2017-02-17"	7	1932	0	"none"	0	0	0	"none"	0	0	0	0.3	11.4	4.06	5.52	2.51	11.1	2.82	5.45	3.7273
"2017-02-24"	8	1872	0	"none"	0	0	0	"none"	0	0	0	1.8	14.1	3.23	8.53	3.01	12.3	2.64	3	2.9091
"2017-03-03"	9	1766	0	"none"	0	0	0	"none"	0	0	0	0.2	10.8	3.32	6.28	-2.25	10.6	2.82	3.27	3.0909
"2017-03-10"	10	1660	0	"none"	0	0	0	"none"	0	0	0	1.6	13.1	3.94	7.64	1.36	11.5	2.82	3.18	2.987
"2017-03-17"	11	1561	0	"none"	0	0	0	"none"	0	0	0	2.7	15.2	4.36	9.24	1.59	12.5	2.64	3	2.9091
"2017-03-24"	12	1436	0	"none"	0	0	0	"none"	0	0	0	2.3	13.5	4.07	8.38	-0.86	11.2	2.91	3.09	3.013
"2017-03-31"	13	1324	0	"none"	0	0	0	"none"	0	0	0	0.5	19.2	5.85	10.49	2.11	18.7	2.91	3.73	3.1558
"2017-04-07"	14	1378	0	"none"	0	0	0	"none"	0	0	0	2.6	15.7	5.04	9.18	-1.31	13.1	2.91	3.09	3.013
"2017-04-14"	15	1143	0	"none"	1	0	0	"none"	0	0	0	1.6	21.4	6.04	9.91	0.74	19.8	3	3.73	3.2078
"2017-04-21"	16	1311	0	"none"	1	0	0	"none"	0	1	0	1.4	14	4.18	8.73	-1.19	12.6	2.91	3.18	3.013
"2017-04-28"	17	1435	0	"none"	0	0	0	"none"	0	1	0	-0.7	14.3	5.38	7.23	-1.5	15	3	3.09	3.026
"2017-05-05"	18	1154	0	"FMIM"	0	0	0	"none"	0	0	0	4	16.8	4.91	10.61	3.39	12.8	2.91	3.27	3.1429
"2017-05-12"	19	1423	0	"none"	0	0	0	"FMIM"	0	0	0	0.6	20.1	6.01	10.51	-0.1	19.5	3	4	3.3117
"2017-05-19"	20	1325	0	"none"	0	0	0	"none"	0	0	0	6.5	19.4	4.28	13.23	2.71	12.9	2.36	3.09	2.8442
"2017-05-26"	21	1286	0	"none"	0	0	0	"none"	0	0	0	5.6	25.6	6.79	15.6	2.37	20	2.91	3.82	3.1688
"2017-06-02"	22	1076	0	"SPR"	0	0	0	"none"	0	0	0	9.5	23.7	4.73	16.23	0.63	14.2	2.64	3.27	2.9481
"2017-06-09"	23	1229	0	"none"	0	0	0	"SPR"	0	0	0	8.2	19	4.11	13.49	-2.74	10.8	2.64	2.91	2.8442
"2017-06-16"	24	1062	0	"none"	0	0	0	"none"	0	0	0	9.8	24.3	5.07	15.92	2.43	14.5	2.45	3.64	2.8831
"2017-06-23"	25	1215	0	"none"	0	0	0	"none"	0	0	0	11.2	29.8	6.84	19.71	3.79	18.6	2.45	5.36	3.974
"2017-06-30"	26	1170	0	"none"	0	0	0	"none"	0	0	0	8.1	21	4.28	14.89	-4.81	12.9	2.09	2.91	2.5065
"2017-07-07"	27	1012	0	"none"	0	0	0	"none"	0	0	0	10.8	27.9	5.86	17.66	2.77	17.1	2.45	3.82	2.8312
"2017-07-14"	28	1141	0	"none"	0	0	0	"none"	0	0	0	11.3	24	4.7	16.61	-1.06	12.7	2.09	3	2.6364
"2017-07-21"	29	959	0	"none"	0	0	0	"none"	0	0	0	9.6	25.5	5.2	17.44	0.84	15.9	2	3.64	2.7143
"2017-07-28"	30	1004	0	"none"	0	0	0	"none"	0	0	0	10.4	22.2	4.37	15.83	-1.61	11.8	2.09	2.82	2.4286
"2017-08-04"	31	1009	0	"none"	0	0	0	"none"	0	0	0	10.8	20.5	3.82	16.06	0.23	9.7	2.27	2.82	2.4545
"2017-08-11"	32	937	0	"none"	0	0	0	"none"	0	0	0	7.7	19.4	4.53	14.23	-1.83	11.7	2.27	2.82	2.5065
"2017-08-18"	33	1081	0	"none"	0	0	0	"none"	0	0	0	7.6	22.3	5.08	16.04	1.81	14.7	2	2.82	2.5065
"2017-08-25"	34	1121	0	"none"	0	0	0	"none"	0	0	0	9.5	22.3	4.58	15.94	-0.11	12.8	2.18	2.82	2.3766
"2017-09-01"	35	940	0	"LMIA"	0	0	0	"none"	0	0	0	6.6	24.6	5.88	15.44	-0.49	18	2.27	3.55	2.7013
"2017-09-08"	36	1058	0	"none"	0	0	0	"LMIA"	0	0	0	7	21.3	4.38	14.7	-0.74	14.3	2.18	2.91	2.4675
"2017-09-15"	37	1022	0	"none"	0	0	0	"none"	0	0	0	6.8	17.1	4.05	12.49	-2.21	10.3	2	2.91	2.3506
"2017-09-22"	38	1088	0	"none"	0	0	0	"none"	0	0	0	4.8	18.3	4.87	11.84	-0.66	13.5	2.09	2.55	2.3506
"2017-09-29"	39	1153	0	"none"	0	0	0	"none"	0	0	0	10.4	20.5	3.49	15.24	3.41	10.1	2.45	3.45	2.8961
"2017-10-06"	40	1208	0	"none"	0	0	0	"none"	0	0	0	5.6	17.3	3.6	12.44	-2.81	11.7	2.27	3	2.6753
"2017-10-13"	41	1219	0	"none"	0	0	0	"none"	0	0	0	8.8	19	3.46	13.44	1	10.2	2.09	2.64	2.3766
"2017-10-20"	42	1199	0	"none"	0	0	0	"none"	0	0	0	8.7	20.5	3.72	13.85	0.41	11.8	2.09	3.55	2.6753
"2017-10-27"	43	1144	0	"none"	0	0	0	"none"	0	0	0	5.7	17.1	3.41	11.84	-2.01	11.4	2.09	2.91	2.6104
"2017-11-03"	44	1244	0	"none"	0	0	0	"none"	0	0	0	0.7	14.5	4.48	8.99	-2.85	13.8	2.27	3.27	2.7662
"2017-11-10"	45	1314	0	"none"	0	0	0	"none"	0	0	0	-0.5	13.5	4.62	7.31	-1.68	14	2.27	4	3.0519
"2017-11-17"	46	1362	0	"none"	0	0	0	"none"	0	0	0	-0.7	11.9	4.3	6.89	-0.41	12.6	2.45	2.82	2.6623
"2017-11-24"	47	1319	0	"none"	0	0	0	"none"	0	0	0	0.8	15	4.78	7.79	0.89	14.2	2.45	3	2.7143
"2017-12-01"	48	1436	0	"none"	0	0	0	"none"	0	0	0	-1.2	9.7	3.52	3.55	-4.24	10.9	2.45	2.91	2.7662
"2017-12-08"	49	1497	0	"none"	0	0	0	"none"	0	0	0	0.8	11.8	3.63	6.21	2.66	11	2.55	2.82	2.6753
"2017-12-15"	50	1603	0	"none"	0	0	0	"none"	0	0	0	-6.2	6.5	3.89	1.16	-5.05	12.7	2.45	3.27	2.8701
"2017-12-22"	51	1905	0	"none"	0	0	0	"none"	0	0	0	-1.4	10.8	4.65	5.35	4.19	12.2	2.36	3.82	2.8052
"2017-12-29"	52	1431	0	"none"	0	0	2	"none"	0	0	0	-1.8	10.9	4.32	5.62	0.27	12.7	2.18	3	2.7143
"2018-01-05"	1	2361	0	"NYD"	0	0	0	"none"	0	0	2	2.3	12.3	3.4	6.79	1.17	10	2.82	3.27	2.987
"2018-01-12"	2	3075	0	"none"	0	0	0	"NYD"	0	0	0	-1.3	7.5	2.99	3.29	-3.5	8.8	2.55	3	2.6883
"2018-01-19"	3	2829	0	"none"	0	0	0	"none"	0	0	0	-0.2	10.1	3.17	4.95	1.66	10.3	2.36	3.18	2.8571
"2018-01-26"	4	2672	0	"none"	0	0	0	"none"	0	0	0	-0.1	12.5	4.3	5.92	0.97	12.6	2.55	3.09	2.8831
"2018-02-02"	5	2479	0	"none"	0	0	0	"none"	0	0	0	-0.4	12.6	4.09	5.9	-0.02	13	2.73	3.09	2.8701
"2018-02-09"	6	2197	0	"none"	0	0	0	"none"	0	0	0	-3.1	7.3	3.01	2.14	-3.76	10.4	2.36	3	2.6364
"2018-02-16"	7	2081	0	"none"	0	0	0	"none"	0	0	0	-2.2	9.3	3.98	3.56	1.42	11.5	2.55	3.09	2.9091
"2018-02-23"	8	2128	0	"none"	0	0	0	"none"	0	0	0	-2.6	10.8	3.86	5.01	1.45	13.4	2.45	3.36	2.8182
"2018-03-02"	9	1900	0	"none"	0	0	0	"none"	0	0	0	-6.4	5.9	3.63	-1.07	-6.08	12.3	2.73	3.55	3.0909
"2018-03-09"	10	2302	0	"none"	0	0	0	"none"	0	0	0	-2.5	10.3	4.32	4.46	5.53	12.8	2.73	6.36	3.5714
"2018-03-16"	11	2271	0	"none"	0	0	0	"none"	0	0	0	1.9	13	3.91	7.71	3.25	11.1	2.64	3.18	2.961
"2018-03-23"	12	1946	0	"none"	0	0	0	"none"	0	0	0	-2.8	10.6	4.54	3.37	-4.34	13.4	2.91	3	2.961
"2018-03-30"	13	1657	0	"none"	1	0	0	"none"	0	0	0	0.4	11.9	4.09	6.4	3.03	11.5	2.73	3.09	2.8831
"2018-04-06"	14	1761	0	"none"	1	0	0	"none"	0	1	0	1.2	15.1	4.6	7.24	0.84	13.9	2.73	3.18	3
"2018-04-13"	15	1971	0	"none"	0	0	0	"none"	0	1	0	5.1	13.5	2.85	8.21	0.96	8.4	2.91	3.64	3.1818
"2018-04-20"	16	1641	0	"none"	0	0	0	"none"	0	0	0	6.2	24.3	5.64	13.63	5.42	18.1	3.09	4	3.3377
"2018-04-27"	17	1426	0	"none"	0	0	0	"none"	0	0	0	4.8	21.8	5	10.91	-2.71	17	3	3.91	3.2208
"2018-05-04"	18	1369	0	"none"	0	0	0	"none"	0	0	0	1.4	17.6	4.95	8.66	-2.26	16.2	3	3.27	3.1039
"2018-05-11"	19	1055	0	"FMIM"	0	0	0	"none"	0	0	0	4.5	25.6	7.25	13.33	4.67	21.1	3.09	5.64	3.974
"2018-05-18"	20	1248	0	"none"	0	0	0	"FMIM"	0	0	0	2.3	20.4	6.26	11.14	-2.19	18.1	3	3.36	3.1169
"2018-05-25"	21	1179	0	"none"	0	0	0	"none"	0	0	0	4.4	22.6	6.62	13.93	2.79	18.2	3.36	4.18	3.8701
"2018-06-01"	22	1065	0	"SPR"	0	0	0	"none"	0	0	0	11.6	24.7	5.12	17.25	3.32	13.1	3.18	4.45	3.8571
"2018-06-08"	23	1270	0	"none"	0	0	0	"SPR"	0	0	0	6.8	23.7	5.22	15.41	-1.84	16.9	2.91	3.36	3.1169
"2018-06-15"	24	1150	0	"none"	0	0	0	"none"	0	0	0	7	22.7	5.63	15.23	-0.18	15.7	2.82	3.27	2.974
"2018-06-22"	25	1103	0	"none"	0	0	0	"none"	0	0	0	6.3	21.5	4.98	15.16	-0.07	15.2	2.18	2.91	2.5844
"2018-06-29"	26	1055	0	"none"	0	0	0	"none"	0	0	0	7.6	28.2	8.51	17.76	2.61	20.6	3	5	4.1688
"2018-07-06"	27	1086	0	"none"	0	0	0	"none"	0	0	0	10.5	29.1	7.87	19.44	1.67	18.6	4.09	5.18	4.5974
"2018-07-13"	28	1123	0	"none"	0	0	0	"none"	0	0	0	11.3	27.9	6.54	18.99	-0.45	16.6	2.82	3.82	3.1429
"2018-07-20"	29	1107	0	"none"	0	0	0	"none"	0	0	0	10.9	27.1	6.79	18.28	-0.71	16.2	2.73	3.55	3.2727
"2018-07-27"	30	1019	0	"none"	0	0	0	"none"	0	0	0	12.5	30.7	6.94	20.76	2.49	18.2	2.73	4.91	3.4545
"2018-08-03"	31	1005	0	"none"	0	0	0	"none"	0	0	0	11.4	26.3	5.39	18.23	-2.54	14.9	2	3.27	2.5844
"2018-08-10"	32	1019	0	"none"	0	0	0	"none"	0	0	0	9	27.4	6.34	17.68	-0.55	18.4	2.09	3.73	2.8571
"2018-08-17"	33	941	0	"none"	0	0	0	"none"	0	0	0	7.1	22.5	4.84	16.66	-1.01	15.4	2	2.64	2.2468
"2018-08-24"	34	921	0	"none"	0	0	0	"none"	0	0	0	9.5	24	4.52	17.34	0.67	14.5	2	2.55	2.1688
"2018-08-31"	35	827	0	"LMIA"	0	0	0	"none"	0	0	0	6.2	20.4	5.02	13.7	-3.64	14.2	2	2.91	2.2987
"2018-09-07"	36	1098	0	"none"	0	0	0	"LMIA"	0	0	0	5.5	23.5	5.69	14.94	1.24	18	2.18	3.36	2.8571
"2018-09-14"	37	999	0	"none"	0	0	0	"none"	0	0	0	6.2	20.1	4.4	14.17	-0.76	13.9	2.09	2.45	2.3247
"2018-09-21"	38	1034	0	"none"	0	0	0	"none"	0	0	0	8.2	23	4.56	15.74	1.56	14.8	2.45	3.09	2.7662
"2018-09-28"	39	987	0	"none"	0	0	0	"none"	0	0	0	2.1	20.7	5.74	11.32	-4.41	18.6	2.36	2.91	2.7273
"2018-10-05"	40	1050	0	"none"	0	0	0	"none"	0	0	0	2	17.5	5.36	11.79	0.47	15.5	2.09	2.91	2.5714
"2018-10-12"	41	1124	0	"none"	0	0	0	"none"	0	0	0	1.3	22.8	6.21	12.49	0.7	21.5	2.27	3.55	2.7662
"2018-10-19"	42	1141	0	"none"	0	0	0	"none"	0	0	0	2.6	22	5.08	12	-0.49	19.4	2.27	2.82	2.6234
"2018-10-26"	43	1154	0	"none"	0	0	0	"none"	0	0	0	4.6	16.6	4.18	10.19	-1.81	12	2.36	2.82	2.6234
"2018-11-02"	44	1090	0	"none"	0	0	0	"none"	0	0	0	-1.1	11.9	4.84	5.07	-5.11	13	2.18	2.73	2.4156
"2018-11-09"	45	1295	0	"none"	0	0	0	"none"	0	0	0	4.6	15	3.47	10.37	5.3	10.4	2.45	4.91	2.974
"2018-11-16"	46	1268	0	"none"	0	0	0	"none"	0	0	0	6.6	14.1	2.86	10.49	0.12	7.5	2.36	2.91	2.5974
"2018-11-23"	47	1240	0	"none"	0	0	0	"none"	0	0	0	-1.6	10.5	3.61	5.36	-5.14	12.1	2.09	3.82	2.7013
"2018-11-30"	48	1224	0	"none"	0	0	0	"none"	0	0	0	0.8	14	4.2	7.46	2.1	13.2	2.27	3	2.6234
"2018-12-07"	49	1341	0	"none"	0	0	0	"none"	0	0	0	0.8	13.3	3.83	8.46	1	12.5	2.36	2.91	2.6494
"2018-12-14"	50	1386	0	"none"	0	0	0	"none"	0	0	0	-2	10.9	3.65	5.5	-2.96	12.9	2.09	3	2.6494
"2018-12-21"	51	1509	0	"none"	0	0	0	"none"	0	0	0	-1.2	11	3.79	6.18	0.68	12.2	2.27	2.82	2.6364
"2018-12-28"	52	1053	0	"none"	0	0	2	"none"	0	0	0	0.3	10.4	3.08	6.64	0.46	10.1	2.09	3.09	2.4675
"2019-01-04"	1	1736	0	"NYD"	0	0	0	"none"	0	0	2	-1.8	12.1	4.28	5.54	-1.1	13.9	2.36	3.36	2.7922
"2019-01-11"	2	2214	0	"none"	0	0	0	"NYD"	0	0	0	-1.1	10.7	3.84	4.96	-0.57	11.8	2.45	3	2.7662
"2019-01-18"	3	1972	0	"none"	0	0	0	"none"	0	0	0	-2.3	10.6	3.69	5.91	0.94	12.9	2.55	3	2.8052
"2019-01-25"	4	1942	0	"none"	0	0	0	"none"	0	0	0	-2.7	11.2	3.92	2.69	-3.22	13.9	2.18	3.09	2.7662
"2019-02-01"	5	1931	0	"none"	0	0	0	"none"	0	0	0	-5.4	9.8	4.27	2.06	-0.62	15.2	2.36	3	2.7922
"2019-02-08"	6	1918	0	"none"	0	0	0	"none"	0	0	0	-5.2	10.9	5.19	4.31	2.24	16.1	2.55	3.09	2.7662
"2019-02-15"	7	1931	0	"none"	0	0	0	"none"	0	0	0	0.1	14.2	4.82	6.23	1.92	14.1	2.64	3.55	2.974
"2019-02-22"	8	1890	0	"none"	0	0	0	"none"	0	0	0	2.9	15	4.19	8.81	2.59	12.1	2.91	3.09	2.961
"2019-03-01"	9	1786	0	"none"	0	0	0	"none"	0	0	0	0.6	18.4	6.9	8.89	0.08	17.8	3.27	5.64	4.7792
"2019-03-08"	10	1657	0	"none"	0	0	0	"none"	0	0	0	1.7	12.7	3.88	7.52	-1.37	11	3	3.73	3.1299
"2019-03-15"	11	1559	0	"none"	0	0	0	"none"	0	0	0	1.2	12.3	3.52	7.4	-0.12	11.1	3	3	3
"2019-03-22"	12	1486	0	"none"	0	0	0	"none"	0	0	0	2.9	13.6	3.44	8.69	1.29	10.7	2.45	3.09	2.8312
"2019-03-29"	13	1314	0	"none"	0	0	0	"none"	0	0	0	-0.4	14.4	5.37	7.59	-1.09	14.8	3	3.64	3.1169
"2019-04-05"	14	1412	0	"none"	0	0	0	"none"	0	0	0	-0.8	14.5	5.09	6.54	-1.06	15.3	3	4.82	3.3506
"2019-04-12"	15	1396	0	"none"	0	0	0	"none"	0	0	0	-1.3	12.2	4.82	7.23	0.69	13.5	3	5.27	3.6623
"2019-04-19"	16	1262	0	"none"	1	0	0	"none"	0	0	0	-1.7	22	7.3	9.06	1.84	23.7	3.18	5.55	4.3377
"2019-04-26"	17	1406	0	"none"	1	0	0	"none"	0	1	0	4.8	22.8	6.83	12.99	3.92	18	2.91	6.73	4.7013
"2019-05-03"	18	1581	0	"none"	0	0	0	"none"	0	1	0	3.9	16.5	4.7	9.59	-3.39	12.6	2.91	3.09	3
"2019-05-10"	19	1239	0	"FMIM"	0	0	0	"none"	0	0	0	1.4	13.9	4.37	8.19	-1.4	12.5	2.91	3.18	3
"2019-05-17"	20	1355	0	"none"	0	0	0	"FMIM"	0	0	0	1.3	19.4	6.87	10.86	2.66	18.1	3	4	3.4545
"2019-05-24"	21	1324	0	"none"	0	0	0	"none"	0	0	0	6.2	19.9	5.68	12.49	1.63	13.7	3	3.55	3.1429
"2019-05-31"	22	1105	0	"SPR"	0	0	0	"none"	0	0	0	4.6	21.4	5.2	13.67	1.19	16.8	2	3	2.6494
"2019-06-07"	23	1290	0	"none"	0	0	0	"SPR"	0	0	0	5.9	22.6	5.36	13.68	0.01	16.7	2.82	3	2.9221
"2019-06-14"	24	1134	0	"none"	0	0	0	"none"	0	0	0	7	18	3.64	11.73	-1.95	11	2.45	3	2.7532
"2019-06-21"	25	1134	0	"none"	0	0	0	"none"	0	0	0	7.8	18.8	4.7	13.87	2.14	11	2.64	3	2.8182
"2019-06-28"	26	1143	0	"none"	0	0	0	"none"	0	0	0	6.3	23.2	5.57	16.21	2.34	16.9	2.64	3.18	2.9091
"2019-07-05"	27	1076	0	"none"	0	0	0	"none"	0	0	0	7.5	30.6	6.9	16.5	0.29	23.1	2.36	4.82	3.2468
"2019-07-12"	28	1081	0	"none"	0	0	0	"none"	0	0	0	9.3	22.7	4.8	16.88	0.38	13.4	2.55	2.91	2.6753
"2019-07-19"	29	1024	0	"none"	0	0	0	"none"	0	0	0	8.8	24.4	5.62	16.41	-0.46	15.6	2.09	3.55	2.7792
"2019-07-26"	30	996	0	"none"	0	0	0	"none"	0	0	0	11.3	34.1	6.78	20.84	4.42	22.8	2.09	5.55	3.6104
"2019-08-02"	31	1116	0	"none"	0	0	0	"none"	0	0	0	11.7	23.6	4.36	17.37	-3.46	11.9	2.36	3	2.6753
"2019-08-09"	32	1048	0	"none"	0	0	0	"none"	0	0	0	11.7	24.1	4.84	18.22	0.85	12.4	2.36	3	2.6234
"2019-08-16"	33	1033	0	"none"	0	0	0	"none"	0	0	0	8.7	19.7	3.98	15.09	-3.14	11	2	2.73	2.4156
"2019-08-23"	34	981	0	"none"	0	0	0	"none"	0	0	0	9.5	24.4	4.87	16.12	1.04	14.9	2.45	2.73	2.5325
"2019-08-30"	35	854	0	"LMIA"	0	0	0	"none"	0	0	0	9.1	29.9	7.01	18.55	2.43	20.8	2.55	5.18	4.013
"2019-09-06"	36	1125	0	"none"	0	0	0	"LMIA"	0	0	0	8	20.3	4.39	14.55	-4	12.3	2	2.73	2.4805
"2019-09-13"	37	1028	0	"none"	0	0	0	"none"	0	0	0	4.3	21.4	5.24	13.68	-0.87	17.1	1.91	2.73	2.2857
"2019-09-20"	38	1056	0	"none"	0	0	0	"none"	0	0	0	4.7	21.3	6.56	13.58	-0.1	16.6	2.27	2.82	2.6364
"2019-09-27"	39	1045	0	"none"	0	0	0	"none"	0	0	0	9.9	23.7	3.76	15.89	2.31	13.8	2	3.45	2.4416
"2019-10-04"	40	1114	0	"none"	0	0	0	"none"	0	0	0	1.6	17.6	5.08	11.61	-4.27	16	2.18	2.45	2.3117
"2019-10-11"	41	1209	0	"none"	0	0	0	"none"	0	0	0	7.7	15.8	2.98	12.21	0.59	8.1	2.09	2.64	2.3636
"2019-10-18"	42	1236	0	"none"	0	0	0	"none"	0	0	0	5	14.4	3.25	10.97	-1.24	9.4	2.09	2.55	2.3636
"2019-10-25"	43	1252	0	"none"	0	0	0	"none"	0	0	0	3.4	14	3.82	9.34	-1.63	10.6	2	2.82	2.3377
"2019-11-01"	44	1333	0	"none"	0	0	0	"none"	0	0	0	-0.2	14.4	4.47	7.43	-1.91	14.6	2.27	2.91	2.5974
"2019-11-08"	45	1363	0	"none"	0	0	0	"none"	0	0	0	1.4	11.2	3.37	7.35	-0.08	9.8	2.27	3.18	2.5325
"2019-11-15"	46	1451	0	"none"	0	0	0	"none"	0	0	0	-1	8.9	3.37	4.82	-2.53	9.9	2.18	2.73	2.3896
"2019-11-22"	47	1423	0	"none"	0	0	0	"none"	0	0	0	-2.4	9	3.64	4.8	-0.02	11.4	2.09	2.55	2.3766
"2019-11-29"	48	1566	0	"none"	0	0	0	"none"	0	0	0	-0.6	12.9	3.18	8	3.2	13.5	2.27	2.91	2.4286
"2019-12-06"	49	1505	0	"none"	0	0	0	"none"	0	0	0	-2.5	12.2	4.84	3.98	-4.02	14.7	2.45	2.91	2.6364
"2019-12-13"	50	1637	0	"none"	0	0	0	"none"	0	0	0	0.4	11.9	3.52	6.43	2.45	11.5	2.36	2.91	2.7013
"2019-12-20"	51	1839	0	"none"	0	0	0	"none"	0	0	0	-0.2	12.1	3.64	5.51	-0.92	12.3	2.36	3	2.7662
"2019-12-27"	52	1166	0	"none"	0	0	2	"none"	0	0	0	1.4	9.9	2.71	6.25	0.74	8.5	2.18	2.64	2.4156
"2020-01-03"	1	2141	0	"NYD"	0	0	0	"none"	0	0	2	2.6	10.3	2.63	6.51	0.26	7.7	2.09	3	2.4416
"2020-01-10"	2	2477	0	"none"	0	0	0	"NYD"	0	0	0	2.6	12.8	3.02	7.46	0.96	10.2	2.45	2.82	2.6883
"2020-01-17"	3	2189	0	"none"	0	0	0	"none"	0	0	0	2.4	12.2	2.99	7.39	-0.08	9.8	2.73	2.91	2.8701
"2020-01-24"	4	1893	0	"none"	0	0	0	"none"	0	0	0	-1.5	8.1	3.54	4.19	-3.19	9.6	2.09	3.09	2.6104
"2020-01-31"	5	1746	0	"none"	0	0	0	"none"	0	0	0	1.3	11.6	3.22	6.54	2.34	10.3	2.36	2.91	2.6364
"2020-02-07"	6	1572	0	"none"	0	0	0	"none"	0	0	0	-1.1	11.6	4.14	6.34	-0.19	12.7	2.73	3.18	2.8961
"2020-02-14"	7	1602	0	"none"	0	0	0	"none"	0	0	0	1.1	12.1	3.84	5.97	-0.37	11	2.73	3	2.8961
"2020-02-21"	8	1619	0	"none"	0	0	0	"none"	0	0	0	2.6	12.2	3.3	6.96	0.99	9.6	2.91	3.09	2.9481
"2020-02-28"	9	1547	0	"none"	0	0	0	"none"	0	0	0	0.8	11.4	4	6.15	-0.81	10.6	2.64	2.91	2.8442
"2020-03-06"	10	1583	0	"none"	0	0	0	"none"	0	0	0	-1	9.1	3.63	4.7	-1.45	10.1	2.64	3	2.8312
"2020-03-13"	11	1508	5	"none"	0	0	0	"none"	0	0	0	1	13.2	4.22	7.89	3.19	12.2	2.91	2.91	2.9091
"2020-03-20"	12	1546	103	"none"	0	0	0	"none"	0	0	0	2.5	13.6	3.5	7.72	-0.17	11.1	2.82	2.91	2.8961
"2020-03-27"	13	1539	539	"none"	0	0	0	"none"	0	0	0	-0.3	16	6.59	6.86	-0.86	16.3	2.82	3.73	3.0779
"2020-04-03"	14	1968	3475	"none"	0	0	0	"none"	0	0	0	0.8	12	4.18	6.25	-0.61	11.2	2.91	3.27	2.974
"2020-04-10"	15	1777	6213	"none"	1	0	0	"none"	0	0	0	1.8	22	7.25	11.96	5.71	20.2	2.91	4.82	3.7403
"2020-04-17"	16	1788	8758	"none"	1	0	0	"none"	0	1	0	-0.3	21.7	7.44	10.19	-1.76	22	2.91	4.36	3.4675
"2020-04-24"	17	1591	8237	"none"	0	0	0	"none"	0	1	0	3.7	20.3	6.73	11.09	0.89	16.6	2.91	4.36	3.5974
"2020-05-01"	18	1271	6035	"none"	0	0	0	"none"	0	0	0	3.7	18.2	5.09	9.76	-1.32	14.5	2.91	3.73	3.1039
"2020-05-08"	19	923	3930	"FMIM"	0	0	0	"none"	0	0	0	2.5	21.4	6.67	11.21	1.45	18.9	2.91	4.18	3.4675
"2020-05-15"	20	1144	3810	"none"	0	0	0	"FMIM"	0	0	0	-0.9	22.9	6.85	8.7	-2.51	23.8	2.91	4.73	3.3117
"2020-05-22"	21	946	2589	"none"	0	0	0	"none"	0	0	0	5.1	25.5	6.51	14.39	5.69	20.4	2.91	3.91	3.3117
"2020-05-29"	22	NA	NA	"SPR"	0	0	0	"none"	0	0	0	6.4	23.4	6.64	15.1	0.71	17	3	3.64	3.2727
"2020-06-05"	23	NA	NA	"none"	0	0	0	"SPR"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-12"	24	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-19"	25	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-06-26"	26	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-03"	27	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-10"	28	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-17"	29	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-24"	30	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-07-31"	31	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-07"	32	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-14"	33	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-21"	34	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-08-28"	35	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-04"	36	NA	NA	"LMIA"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-11"	37	NA	NA	"none"	0	0	0	"LMIA"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-18"	38	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-09-25"	39	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-02"	40	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-09"	41	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-16"	42	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-23"	43	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-10-30"	44	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-06"	45	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-13"	46	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-20"	47	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-11-27"	48	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-04"	49	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-11"	50	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-18"	51	NA	NA	"none"	0	0	0	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2020-12-25"	52	NA	NA	"none"	0	0	1	"none"	0	0	0	NA	NA	NA	NA	NA	NA	NA	NA	NA
"2021-01-01"	53	NA	NA	"NYD"	0	0	1	"none"	0	0	1	NA	NA	NA	NA	NA	NA	NA	NA	NA

